Spectral Properties of Cool Stars: Extended Abundance Analysis of 1617 Planet Search Stars

We present a catalog of uniformly determined stellar properties and abundances for 1626 F, G, and K stars using an automated spectral synthesis modeling procedure. All stars were observed using the HIRES spectrograph at Keck Observatory. Our procedure used a single line list to fit model spectra to observations of all stars to determine effective temperature, surface gravity, metallicity, projected rotational velocity, and the abundances of 15 elements (C, N, O, Na, Mg, Al, Si, Ca, Ti, V, Cr, Mn, Fe, Ni, & Y). Sixty percent of the sample had Hipparcos parallaxes and V-band photometry which we combined with the spectroscopic results to obtain mass, radius, and luminosity. Additionally, we used the luminosity, effective temperature, metallicity and alpha-element enhancement to interpolate in the Yonsei-Yale isochrones to derive mass, radius, gravity, and age ranges for those stars. Finally, we determined new relations between effective temperature and macroturbulence for dwarfs and subgiants. Our analysis achieved precisions of 25 K in Teff , 0.01 dex in [M/H], 0.028 dex for log g and 0.5 km/s in v sin ibased on multiple observations of the same stars. The abundance results were similarly precise, between 0.01 and - 0.04 dex, though trends with respect to Teff remained for which we derived empirical corrections. The trends, though small, were much larger than our uncertainties and are shared with published abundances. We show that changing our model atmosphere grid accounts for most of the trend in [M/H] between 5000 K and 5500 K indicating a possible problem with the atmosphere models or opacities.

==> anc/table_11_mrt.txt <==
Title: Spectral Properties of Cool Stars: Extended Abundance Analysis of 
       1617 Planet Search Stars 
Authors: Brewer J.M., Fischer D.A., Valenti J.A., Piskunov N. 
Table: Derived Stellar Parameters
================================================================================
Byte-by-byte Description of file: datafile11.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label    Explanations
--------------------------------------------------------------------------------
   1-  4 I4     ---      ID         SPOCS ID (1)
   6- 19 A14    ---      Name       Star name
  21- 22 I2     h        RAh        Hour of Right Ascension (J2000) (1)
  24- 25 I2     min      RAm        Minute of Right Ascension (J2000) (1)
  27- 30 F4.1   s        RAs        Second of Right Ascension (J2000) (1)
  32- 32 A1     ---      DE-        Sign of the Declination (J2000)(1)
  33- 34 I2     deg      DEd        Degree of Declination (J2000) (1)
  36- 37 I2     arcmin   DEm        Arcminute of Declination (J2000) (1)
  39- 40 I2     arcsec   DEs        Arcsecond of Declination (J2000) (1)
  42- 46 F5.2   mag      Vmag       ? V magnitude (1)
  48- 53 F6.2   pc       Dist       ? Distance (1)
  55- 59 F5.2   [Lsun]   logL       ? Derived Stellar Luminosity (2)
  61- 64 F4.2   [Lsun] e_logL       ? Uncertainty in logL (2)
  66- 70 F5.2   Rsun     Rstar      ? Derived Stellar Luminosity (2)
  72- 76 F5.2   Rsun   e_Rstar      ? Uncertainty in Rstar (2)
  78- 83 F6.2   Msun     Mstar      ? Derived Stellar Luminosity (2)
  85- 90 F6.2   Msun   e_Mstar      ? Uncertainty in Mstar (2)
  92- 95 F4.2   Msun     Miso       ? Isochrone derived stellar mass (3)
  97-100 F4.2   Msun     dMiso-l    ? Lower bound on derived Miso (3)
 102-105 F4.2   Msun     dMiso-u    ? Upper bound on derived Miso (3)
 107-110 F4.2   cm/s2    logg-iso   ? Isochrone derived surface gravity (3)
 112-115 F4.2   cm/s2  e_logg-iso   ? Uncertainty in logg-iso (3)
 117-120 F4.1   Gyr      Age        ? Isochrone derived age (3)
 122-125 F4.1   Gyr      dAge-l     ? Lower bound on derived Age (3)
 127-130 F4.1   Gyr      dAge-u     ? Upper bound on derived Age (3)
--------------------------------------------------------------------------------
Note (1): From Simbad
Note (2): Stellar properties derived from Vmag and distance, the bolometric 
          corrections of VandenBerg & Clem (2003AJ....126..778V) and 
          the values of Teff and log g in this work;
Note (3): Stellar properties derived from this luminosity, the final Teff
          derived in this work, [Fe/H], and [Si/H] and interpolating in a 
          grid of Yonsei-Yale isochrones (Demarque et al., 2004ApJS..155..667D).
--------------------------------------------------------------------------------
   2 HD 105         00 05 52.5 -41 45 11  7.51  39.39  0.10 0.03  1.02  0.04   1.29   0.18 1.12 1.10 1.15 4.44 0.02  1.0  0.3  2.0
   4 HD 166         00 06 36.8 +29 01 17  6.07  13.67 -0.21 0.02  0.87  0.03   0.89   0.12 0.96 0.94 0.98 4.53 0.02  2.2  0.9  4.4
   6 HD 377         00 08 25.7 +06 37 00  7.59  39.08  0.06 0.03  1.03  0.04   1.12   0.16 1.12 1.09 1.14 4.44 0.02  1.3  0.5  2.5
  10 HD 691         00 11 22.4 +30 26 58  7.95  34.20 -0.17 0.03  0.91  0.03   0.91   0.13 0.99 0.97 1.01 4.50 0.03  2.7  1.1  4.9
  12 HD 1388        00 17 58.9 -13 27 20  6.51  27.22  0.18 0.02  1.17  0.04   1.05   0.14 1.09 1.06 1.11 4.34 0.03  4.3  3.2  5.5
  13 HD 1461        00 18 41.9 -08 03 11  6.47  23.25  0.07 0.02  1.10  0.03   0.97   0.13 1.07 1.05 1.09 4.39 0.03  4.1  2.9  5.3
  22 HD 2589        00 30 55.1 +77 01 10  6.18  38.51  0.69 0.02  2.89  0.09   1.37   0.18 1.23 1.16 1.28 3.60 0.04  5.2  4.5  6.1
  30 HD 3795        00 40 32.8 -23 48 18  6.14  28.89  0.43 0.02  1.88  0.06   1.67   0.22 0.94 0.90 0.97 3.86 0.03 11.0 10.1 12.0
  33 HD 3861        00 41 11.9 +09 21 18  6.52  33.44  0.34 0.02  1.28  0.04   1.16   0.16 1.25 1.22 1.27 4.33 0.03  1.6  1.0  2.2
  34 HD 4208        00 44 26.7 -26 30 56  7.78  32.37 -0.15 0.03  0.88  0.03   0.90   0.13 0.90 0.86 0.94 4.50 0.04  5.5  2.4  8.6
  36 HD 4203        00 44 41.2 +20 26 56  8.70  77.22  0.23 0.07  1.39  0.12   0.85   0.17 1.10 1.07 1.14 4.21 0.08  6.7  5.8  7.9
  39 HD 4307        00 45 28.7 -12 52 51  6.15  31.00  0.45 0.02  1.67  0.05   1.12   0.15 1.06 1.03 1.09 4.01 0.03  7.7  7.0  8.4
  40 HD 4628        00 48 23.0 +05 16 50  5.74   7.45 -0.53 0.02  0.74  0.02   0.69   0.09 0.75 0.73 0.77 4.60 0.02 11.4  7.0 14.1
  41 HD 4614        00 49 06.3 +57 48 55  3.46   5.95  0.09 0.02  1.05  0.03   0.94   0.12 0.99 0.96 1.03 4.39 0.03  5.3  3.7  6.9
  42 HD 4747        00 49 26.8 -23 12 45  7.15  18.69 -0.35 0.02  0.79  0.02   0.82   0.11 0.82 0.78 0.85 4.55 0.03  7.9  3.6 12.0
  43 HD 4915        00 51 10.8 -05 02 21  6.98  21.52 -0.19 0.02  0.84  0.03   0.92   0.12 0.93 0.90 0.96 4.54 0.02  2.1  0.6  4.4
  46 HD 5133        00 53 01.1 -30 21 25  7.15  14.17 -0.53 0.02  0.74  0.02   0.72   0.10 0.77 0.75 0.80 4.60 0.03  9.9  4.8 13.4
  50 HD 6558        01 06 25.7 -00 44 58  8.20  74.52  0.37 0.05  1.39  0.08   1.07   0.18 1.24 1.22 1.27 4.28 0.05  2.4  1.8  3.0
  54 HD 6872 B      01 10 07.2 +51 44 34  8.09  79.24  0.47 0.26  1.48  0.45   1.70   1.05 1.16 1.11 1.29 4.33 0.22  2.6  1.0  3.5
  56 HD 6963        01 10 41.9 +42 55 55  7.66  27.08 -0.25 0.03  0.83  0.03   0.89   0.12 0.89 0.86 0.92 4.54 0.03  3.9  1.3  7.4
  62 HIP 5938       01 16 24.2 -12 05 49  7.55  25.91 -0.24 0.03  0.86  0.03   0.88   0.12 0.93 0.91 0.96 4.53 0.03  3.2  1.2  6.2
  65 HD 8038        01 19 29.1 -24 57 04  8.41  52.16  0.00 0.05  1.04  0.06   1.12   0.18 1.04 1.02 1.06 4.43 0.05  3.8  1.8  5.7
  66 HIP 6276       01 20 32.3 -11 28 04  8.43  34.40 -0.33 0.04  0.80  0.04   0.68   0.10 0.88 0.85 0.91 4.55 0.03  4.0  1.2  7.9
  67 HD 7924        01 21 59.1 +76 42 37  7.17  16.81 -0.43 0.02  0.77  0.02   0.77   0.10 0.80 0.77 0.83 4.57 0.03  8.7  4.0 12.7
  71 HD 8574        01 25 12.5 +28 34 00  7.12  44.56  0.36 0.03  1.39  0.05   1.13   0.16 1.17 1.14 1.20 4.22 0.03  4.2  3.3  4.7
  74 HD 8765        01 26 19.2 -04 40 27  8.14  52.97  0.13 0.09  1.21  0.13   1.30   0.32 1.04 1.01 1.07 4.34 0.08  6.0  3.7  7.7
  76 HD 8907        01 28 34.4 +42 16 04  6.66  34.77  0.32 0.02  1.23  0.04   1.25   0.17 1.24 1.21 1.26 4.35 0.03  1.1  0.5  1.8
  81 HD 9540        01 33 15.8 -24 10 41  6.97  19.05 -0.27 0.02  0.83  0.02   0.87   0.12 0.91 0.88 0.93 4.55 0.03  3.5  1.2  6.7
  82 HD 9472        01 33 19.0 +23 58 32  7.63  34.66 -0.04 0.03  0.96  0.03   1.14   0.16 1.01 0.98 1.04 4.47 0.03  2.8  1.1  4.9
  83 HD 9562        01 33 42.8 -07 01 31  5.75  29.52  0.56 0.02  1.86  0.05   1.30   0.17 1.26 1.23 1.30 4.00 0.03  5.0  4.5  5.4
  84 HD 9407        01 34 33.3 +68 56 53  6.52  20.66 -0.04 0.02  0.99  0.03   0.98   0.13 1.00 0.97 1.03 4.45 0.03  4.5  2.4  6.5
  87 HD 9986        01 37 40.9 +12 04 42  6.77  25.63  0.04 0.02  1.04  0.03   1.03   0.14 1.06 1.03 1.08 4.43 0.03  3.1  1.5  4.6
  93 HD 10145       01 41 37.7 +66 54 36  7.70  37.26 -0.00 0.03  1.04  0.04   1.06   0.15 0.97 0.94 1.00 4.39 0.04  7.3  5.2  9.1
  95 HD 10476       01 42 29.8 +20 16 07  5.24   7.53 -0.36 0.02  0.81  0.02   0.78   0.10 0.84 0.81 0.87 4.54 0.03  8.1  3.8 12.0
  96 HD 10700       01 44 04.1 -15 56 15  3.49   3.65 -0.31 0.02  0.82  0.02   0.99   0.13 0.78 0.76 0.81 4.52 0.02 12.4  9.3 14.2
  97 HD 10697       01 44 55.8 +20 05 00  6.27  32.57  0.45 0.02  1.79  0.06   1.07   0.14 1.13 1.11 1.16 3.98 0.02  7.2  6.7  7.7
  99 HD 10780       01 47 44.8 +63 51 09  5.63  10.07 -0.28 0.02  0.84  0.02   0.89   0.12 0.90 0.87 0.93 4.54 0.03  4.4  1.7  7.8
 104 HD 11850       01 56 47.3 +23 03 04  7.85  31.82 -0.20 0.03  0.84  0.03   0.86   0.12 0.98 0.96 1.00 4.53 0.02  1.2  0.4  2.7
 105 HD 11964 A     01 57 09.6 -10 14 33  6.42  32.85  0.43 0.03  1.94  0.07   1.10   0.15 1.10 1.07 1.13 3.90 0.02  8.1  7.4  8.9
 106 HD 12051       01 59 06.6 +33 12 35  7.14  24.98 -0.11 0.02  1.00  0.03   0.87   0.12 0.94 0.92 0.96 4.41 0.03  9.0  6.6 11.2
 107 HD 12235       02 00 09.2 +03 05 49  5.89  33.50  0.60 0.02  1.86  0.06   1.65   0.22 1.34 1.32 1.40 4.02 0.03  3.6  2.8  3.8
 111 HD 12661       02 04 34.3 +25 24 52  7.43  34.95  0.05 0.03  1.10  0.04   0.78   0.11 1.07 1.05 1.09 4.40 0.03  4.1  2.8  5.2
 112 HD 12846       02 06 30.2 +24 20 02  6.89  22.77 -0.10 0.02  0.91  0.03   0.92   0.12 0.93 0.90 0.97 4.49 0.04  4.8  2.2  7.4
 113 HD 13043       02 07 34.3 -00 37 03  6.88  36.95  0.30 0.03  1.38  0.05   1.07   0.15 1.14 1.11 1.17 4.22 0.03  5.0  4.4  5.8
 116 HD 13357       02 10 52.1 +13 41 00  7.63  40.98  0.10 0.06  1.14  0.08   1.57   0.29 1.00 0.97 1.03 4.36 0.06  6.5  4.4  8.1
 122 HD 13579       02 15 42.6 +67 40 20  7.13  18.58 -0.33 0.03  0.87  0.04   0.77   0.11 0.88 0.86 0.91 4.51 0.04  7.9  3.8 11.7
 123 HD 13931       02 16 47.4 +43 46 23  7.61  44.23  0.17 0.03  1.18  0.05   0.96   0.14 1.08 1.05 1.10 4.33 0.04  4.9  3.7  6.1
 126 HD 14412       02 18 58.5 -25 56 44  6.33  12.67 -0.36 0.02  0.76  0.02   0.87   0.12 0.77 0.75 0.81 4.57 0.03  9.0  4.5 12.8
 127 HD 15335       02 28 48.5 +29 55 54  5.89  31.41  0.56 0.02  1.82  0.05   1.31   0.18 1.16 1.13 1.19 3.98 0.03  5.7  5.4  6.1
 128 HD 16141       02 35 19.9 -03 33 38  6.83  38.96  0.38 0.03  1.57  0.06   1.13   0.16 1.12 1.09 1.15 4.08 0.03  7.2  6.5  7.8
 130 HD 16287       02 36 41.8 -03 09 22  8.10  24.13 -0.47 0.03  0.77  0.03   0.66   0.09 0.84 0.81 0.86 4.58 0.03  5.5  1.7 10.0
 132 HD 16275       02 37 05.6 +12 54 07  8.66  71.12  0.16 0.07  1.20  0.10   1.04   0.22 1.12 1.10 1.15 4.38 0.06  3.1  1.5  4.2
 133 HD 16397       02 38 27.9 +30 49 00  7.36  34.28  0.06 0.03  1.05  0.04   1.24   0.18 0.90 0.88 0.93 4.36 0.04  9.1  7.3 10.6
 135 HD 16623       02 39 09.7 -26 19 07  8.76  65.10  0.06 0.06  1.04  0.08   1.27   0.24 0.90 0.87 0.93 4.40 0.06  8.1  5.4 10.1
 138 HD 16895       02 44 12.0 +49 13 42  4.10  11.13  0.36 0.02  1.31  0.04   0.96   0.13 1.22 1.20 1.24 4.29 0.03  2.4  1.8  2.8
 139 HD 17190       02 46 15.2 +25 39 00  7.89  25.91 -0.35 0.03  0.83  0.03   0.85   0.12 0.82 0.80 0.85 4.53 0.03 10.4  5.9 13.5
 142 HD 18143       02 55 39.1 +26 52 24  7.52  23.49 -0.27 0.03  0.93  0.03   0.84   0.12 0.86 0.85 0.88 4.46 0.03 12.8 10.2 14.3
 144 HD 18445       02 57 13.2 -24 58 30                                                                                          
 146 HD 18632       03 00 02.8 +07 45 00  7.97  24.39 -0.41 0.03  0.81  0.03   0.72   0.10 0.85 0.83 0.88 4.55 0.04  7.0  2.9 11.4
 148 HD 18803       03 02 26.0 +26 36 33  6.62  20.64 -0.08 0.02  0.95  0.03   0.92   0.12 1.02 0.99 1.04 4.49 0.03  2.6  1.0  4.5
 149 HD 19034       03 03 39.0 -05 39 59  8.08  35.04 -0.19 0.04  0.87  0.04   1.03   0.15 0.84 0.81 0.88 4.49 0.05  9.5  5.5 12.7
 150 HD 19467       03 07 18.6 -13 45 42  7.00  30.86  0.11 0.03  1.15  0.04   1.09   0.15 0.98 0.96 1.01 4.33 0.03  8.0  6.7  9.2
 151 HD 19308       03 07 39.4 +36 37 03  7.36  41.95  0.23 0.03  1.29  0.05   1.18   0.17 1.11 1.08 1.13 4.26 0.03  5.6  4.6  6.5
 153 HD 19373       03 09 04.0 +49 36 48  4.05  10.54  0.34 0.02  1.40  0.04   1.07   0.14 1.18 1.15 1.20 4.21 0.03  4.5  3.7  5.2
 155 HD 19994       03 12 46.4 -01 11 46  5.07  22.58  0.58 0.02  1.76  0.05   1.36   0.18 1.35 1.31 1.38 4.07 0.03  3.0  2.4  3.7
 157 HD 20165       03 14 47.2 +08 58 51  7.83  22.65 -0.43 0.03  0.78  0.03   0.73   0.10 0.82 0.80 0.85 4.57 0.03  7.5  3.0 12.0
 160 HD 20619       03 19 01.9 -02 50 35  7.05  25.22 -0.08 0.03  0.92  0.03   1.12   0.15 0.95 0.91 0.98 4.48 0.04  4.3  1.9  6.8
 164 HD 20675       03 21 52.5 +49 04 15  5.94  43.71  0.80 0.03  2.06  0.07   1.45   0.20 1.55 1.53 1.58 3.99 0.02  1.9  1.5  2.0
 165 HD 21019       03 23 17.7 -07 47 39  6.20  37.15  0.61 0.03  2.24  0.08   1.64   0.23 1.09 1.06 1.13 3.78 0.02  6.4  5.8  7.0
 167 HD 21313       03 27 29.4 +34 48 24  8.18  75.30  0.39 0.07  1.46  0.12   1.39   0.28 1.23 1.19 1.27 4.21 0.08  3.3  2.7  4.1
 169 HD 21774       03 31 15.4 +20 46 05  8.08  51.63  0.12 0.05  1.18  0.07   0.91   0.15 1.07 1.05 1.09 4.33 0.06  5.4  4.0  6.8
 170 HD 21847       03 32 39.9 +35 39 33  7.29  49.53  0.37 0.04  1.29  0.06   1.15   0.17 1.30 1.28 1.32 4.33 0.03  0.9  0.4  1.5
 171 GJ 144         03 32 55.8 -09 27 30                                                                                          
 172 HD 22072       03 34 08.4 +17 49 58  6.14  40.39  0.77 0.03  3.31  0.11   1.14   0.16 0.98 0.92 1.06 3.39 0.05 10.7  8.2 13.2
 173 HD 22282       03 35 12.9 -00 44 20  8.54  50.00 -0.07 0.05  1.05  0.06   0.99   0.16 0.92 0.90 0.95 4.38 0.05 10.7  8.0 12.8
 180 HD 23249       03 43 14.9 -09 45 48  3.52   9.04  0.50 0.02  2.34  0.07   1.11   0.15 1.17 1.13 1.20 3.76 0.03  6.7  6.1  7.5
 183 HD 23439       03 47 02.1 +41 25 38  7.67  21.91 -0.39 0.05  0.83  0.05   1.22   0.21 0.67 0.66 0.69 4.65 0.02 13.6 10.2 14.8
 184 HD 23596       03 48 00.4 +40 31 50  7.25  50.43  0.41 0.03  1.50  0.06   1.18   0.17 1.26 1.24 1.28 4.18 0.04  3.3  2.8  3.5
 186 HD 24040       03 50 23.0 +17 28 35  7.50  46.60  0.26 0.04  1.36  0.06   1.04   0.15 1.12 1.10 1.15 4.23 0.03  5.8  4.8  6.6
 187 HD 24213       03 52 11.4 +25 09 47  6.77  38.74  0.38 0.03  1.44  0.05   1.05   0.14 1.20 1.17 1.23 4.19 0.03  4.2  3.3  4.8
 188 HD 24365       03 53 37.7 +28 08 53  7.89  99.30  0.82 0.09  3.28  0.33   1.28   0.30 1.22 1.13 1.33 3.51 0.07  4.7  3.6  6.1
 189 HD 24496       03 54 28.0 +16 36 58  6.81  20.43 -0.16 0.02  0.91  0.03   0.94   0.13 0.94 0.91 0.97 4.49 0.04  4.9  2.3  7.7
 191 HD 24238       03 55 03.8 +61 10 00  7.84  21.01 -0.48 0.03  0.79  0.03   0.78   0.11 0.75 0.73 0.76 4.59 0.02 13.1 10.0 14.6
 193 HD 24892       03 56 28.7 -25 10 53  6.88  40.57  0.43 0.03  1.91  0.07   1.22   0.17 0.99 0.95 1.03 3.87 0.03  9.9  9.0 11.0
 199 HD 25680       04 05 20.3 +22 00 32  5.90  16.94  0.02 0.02  1.00  0.03   1.11   0.15 1.07 1.05 1.09 4.46 0.02  1.7  0.6  3.0
 201 HD 26151       04 07 20.7 -27 25 32  8.49  44.62 -0.14 0.04  1.00  0.05   0.88   0.14 0.92 0.90 0.95 4.41 0.05 10.1  7.1 12.6
 207 HD 26965       04 15 16.3 -07 39 10  4.43   4.98 -0.38 0.02  0.83  0.02   0.80   0.11 0.79 0.77 0.81 4.53 0.02 12.8  9.9 14.4
 213 HD 28005       04 27 24.7 +46 51 11  6.72  28.18  0.14 0.02  1.18  0.04   0.88   0.12 1.11 1.09 1.13 4.35 0.03  4.0  3.1  5.0
 219 HD 29461       04 38 57.3 +14 06 20  7.96  46.47  0.07 0.04  1.06  0.06   1.20   0.19 1.11 1.09 1.13 4.43 0.03  2.0  0.7  3.3
 220 HD 29528       04 39 36.5 +13 07 23  8.93  57.90 -0.10 0.05  1.01  0.06   0.97   0.16 0.94 0.91 0.96 4.42 0.05  8.6  5.3 11.3
 226 HD 30495       04 47 36.3 -16 56 04  5.49  13.28 -0.03 0.02  0.95  0.03   1.10   0.15 1.04 1.01 1.06 4.48 0.02  1.6  0.6  3.1
 229 HD 30339       04 49 33.3 +53 21 57  8.21  64.14  0.24 0.06  1.22  0.09   0.98   0.18 1.19 1.17 1.21 4.37 0.04  1.9  1.0  2.7
 230 HD 30652       04 49 50.4 +06 57 41  3.19   8.07  0.44 0.02  1.34  0.04   1.21   0.16 1.31 1.28 1.33 4.30 0.02  1.2  0.7  1.7
 232 HD 30708       04 51 29.4 +35 48 54  6.78  31.65  0.22 0.03  1.31  0.05   1.13   0.16 1.10 1.07 1.12 4.25 0.03  6.3  5.6  7.2
 233 HD 30649       04 51 43.6 +45 50 03                                                                                          
 236 HD 31253       04 54 43.7 +12 21 08  7.13  50.30  0.46 0.03  1.55  0.07   1.01   0.15 1.26 1.24 1.28 4.15 0.04  3.5  3.2  3.9
 238 HD 31560       04 55 41.9 -28 33 50  8.13  17.89 -0.67 0.02  0.69  0.02   0.53   0.07 0.75 0.73 0.77 4.64 0.02  7.9  2.8 12.6
 239 HD 31412       04 55 55.9 +04 40 14  7.02  34.92  0.19 0.03  1.11  0.04   1.09   0.15 1.17 1.14 1.19 4.41 0.02  1.2  0.5  2.1
 241 HD 31966       05 00 33.8 +14 23 02  6.75  37.76  0.38 0.03  1.59  0.07   1.16   0.17 1.11 1.08 1.13 4.06 0.03  7.5  6.8  8.0
 245 HD 32923       05 07 27.0 +18 38 42  4.91  15.43  0.35 0.02  1.51  0.04   1.13   0.15 1.02 0.99 1.04 4.08 0.02  9.1  8.5  9.8
 246 HD 33021       05 07 38.3 +09 28 18  6.15  27.67  0.35 0.02  1.50  0.05   1.33   0.18 1.03 1.00 1.06 4.09 0.02  8.6  7.9  9.2
 247 HD 32963       05 07 55.8 +26 19 41  7.60  36.39  0.01 0.03  1.02  0.04   0.90   0.13 1.04 1.01 1.07 4.44 0.04  3.5  1.7  5.2
 252 HD 33636       05 11 46.4 +04 24 13  7.00  28.37  0.02 0.03  0.96  0.04   1.03   0.15 1.06 1.03 1.08 4.47 0.02  1.4  0.5  2.8
 254 HD 34445       05 17 41.0 +07 21 12  7.31  46.47  0.33 0.03  1.45  0.06   1.10   0.16 1.14 1.11 1.18 4.18 0.04  5.7  4.8  6.8
 255 HD 34721       05 18 50.5 -18 07 48  5.96  25.03  0.33 0.02  1.37  0.04   1.06   0.14 1.14 1.11 1.16 4.23 0.02  4.7  4.3  5.6
 256 HD 34411       05 19 08.5 +40 05 57  4.69  12.63  0.25 0.02  1.28  0.04   1.08   0.14 1.12 1.10 1.15 4.27 0.03  4.8  4.0  5.8
 257 HD 34745       05 19 49.0 +02 30 49  7.00  38.11  0.27 0.03  1.24  0.05   1.06   0.15 1.13 1.10 1.16 4.31 0.04  3.5  2.6  4.3
 258 HD 34575       05 22 19.8 +59 16 40  7.09  30.44  0.07 0.03  1.17  0.04   0.88   0.12 1.02 1.00 1.05 4.31 0.03  7.8  6.4  9.0
 259 HD 35627       05 25 53.2 -06 21 46  7.49  55.87  0.41 0.04  1.48  0.08   1.07   0.17 1.19 1.16 1.23 4.18 0.04  4.3  3.4  4.9
 262 HD 35974       05 27 06.7 -31 33 58  7.18  56.18  0.55 0.03  1.82  0.07   1.02   0.15 1.14 1.11 1.17 3.97 0.03  6.0  5.5  6.5
 266 HD 36308       05 31 23.5 +12 33 22  8.40  35.70 -0.29 0.04  0.83  0.04   0.76   0.12 0.89 0.86 0.92 4.54 0.04  4.7  1.5  8.6
 268 HD 37213       05 35 41.1 -27 37 15  8.22  81.50  0.49 0.07  1.97  0.16   1.35   0.27 0.98 0.93 1.04 3.84 0.05  9.2  7.6 11.1
 270 HD 37124       05 37 02.5 +20 43 51  7.68  33.67 -0.07 0.03  0.98  0.04   1.38   0.19 0.86 0.83 0.89 4.40 0.04 11.6  9.2 13.6
 272 HD 37008       05 38 11.9 +51 26 45  7.74  20.16 -0.48 0.02  0.78  0.03   0.74   0.10 0.75 0.73 0.77 4.58 0.02 12.7  9.3 14.5
 275 HD 37962       05 40 52.0 -31 21 04  7.84  37.55 -0.05 0.03  0.95  0.03   1.17   0.16 0.95 0.91 0.98 4.46 0.04  5.4  2.8  7.8
 276 HD 37394       05 41 20.3 +53 28 52  6.21  12.28 -0.34 0.02  0.82  0.02   0.78   0.10 0.90 0.87 0.92 4.55 0.03  4.1  1.5  7.7
 280 HD 37006       05 46 11.9 +78 15 23                                                                                          
 282 HD 38529       05 46 34.9 +01 10 05  5.95  39.28  0.74 0.02  2.56  0.08   1.41   0.19 1.41 1.38 1.44 3.77 0.02  3.9  3.6  4.2
 283 HD 38949       05 48 20.1 -24 27 50  7.80  43.29  0.07 0.03  0.98  0.04   1.11   0.16 1.09 1.07 1.12 4.46 0.02  1.0  0.3  1.9
 284 HD 38858       05 48 34.9 -04 05 41  5.97  15.18 -0.09 0.02  0.91  0.03   0.88   0.12 0.95 0.91 0.98 4.49 0.03  4.0  1.7  6.5
 288 HD 39587       05 54 23.0 +20 16 34  4.39   8.66  0.03 0.02  0.96  0.03   1.11   0.15 1.09 1.06 1.11 4.47 0.02  0.8  0.3  1.7
 290 HD 39881       05 56 03.4 +13 55 30  6.60  26.60  0.14 0.02  1.18  0.04   1.25   0.17 1.01 0.98 1.03 4.31 0.03  7.5  6.3  8.5
 291 HD 40397       05 58 21.5 -04 39 02  6.99  23.55 -0.11 0.02  0.96  0.03   0.97   0.13 0.91 0.88 0.94 4.44 0.04  8.5  5.9 11.0
 293 HD 40979       06 04 29.9 +44 15 38  6.74  33.11  0.25 0.02  1.17  0.04   1.16   0.16 1.23 1.21 1.25 4.38 0.02  0.9  0.4  1.5
 297 HD 42618       06 12 00.6 +06 47 00  6.85  23.50 -0.07 0.02  0.93  0.03   0.89   0.12 0.99 0.96 1.02 4.49 0.03  2.8  1.1  5.0
 300 HD 42250       06 16 02.7 +70 46 54  7.43  25.73 -0.19 0.02  0.93  0.03   0.84   0.11 0.88 0.85 0.91 4.45 0.03 10.7  7.6 13.2
 302 HD 43745       06 17 03.6 -22 42 55  6.05  40.26  0.70 0.03  2.08  0.07   1.38   0.19 1.34 1.30 1.39 3.92 0.03  4.0  3.5  4.4
 305 HD 43947       06 19 40.2 +16 00 48  6.61  27.54  0.16 0.02  1.12  0.04   0.98   0.13 1.01 0.97 1.04 4.35 0.03  5.8  4.4  7.0
 307 HD 44420       06 21 43.5 -00 32 21  7.63  40.11  0.08 0.03  1.10  0.04   0.84   0.12 1.10 1.08 1.12 4.41 0.03  3.0  1.7  4.1
 311 HD 45184       06 24 43.9 -28 46 48  6.37  21.88  0.05 0.02  1.03  0.03   1.08   0.14 1.07 1.04 1.10 4.44 0.03  2.5  1.1  3.9
 312 HD 45067       06 25 16.5 -00 56 45  5.88  33.57  0.62 0.02  1.92  0.06   1.10   0.15 1.22 1.19 1.25 3.95 0.03  5.0  4.7  5.3
 313 HD 44985       06 25 20.2 +11 14 00  7.01  32.04  0.12 0.03  1.07  0.04   0.96   0.13 1.08 1.05 1.11 4.41 0.03  2.6  1.2  3.9
 314 HD 45588       06 27 11.4 -25 51 23  6.05  29.87  0.44 0.02  1.54  0.05   1.21   0.16 1.16 1.12 1.21 4.13 0.04  4.9  4.1  5.9
 315 HD 45350       06 28 45.7 +38 57 47  7.89  48.88  0.16 0.04  1.29  0.06   1.09   0.16 1.06 1.03 1.08 4.27 0.03  7.5  6.4  8.7
 317 HD 46375       06 33 12.6 +05 27 47  7.91  34.82 -0.11 0.03  1.07  0.04   1.13   0.16 0.90 0.89 0.91 4.36 0.03 13.4 11.7 14.4
 318 HD 47157       06 37 31.8 +09 08 39  7.61  37.05  0.02 0.04  1.06  0.05   0.84   0.12 1.07 1.05 1.09 4.43 0.04  3.1  1.6  4.4
 321 HD 48938       06 44 52.0 -27 20 30  6.43  27.14  0.22 0.02  1.19  0.04   1.09   0.15 0.99 0.96 1.02 4.30 0.03  6.4  5.4  7.4
 322 HD 48682       06 46 44.3 +43 34 39  5.24  16.72  0.26 0.02  1.23  0.03   1.01   0.13 1.18 1.16 1.20 4.34 0.03  2.5  1.8  3.0
 324 HD 49674       06 51 30.5 +40 52 04  8.10  44.23 -0.01 0.04  1.05  0.05   1.05   0.16 1.03 1.01 1.05 4.41 0.05  4.9  2.9  6.8
 325 HD 50499       06 52 02.0 -33 54 56  7.21  46.13  0.35 0.03  1.41  0.05   1.13   0.16 1.24 1.22 1.26 4.24 0.03  3.0  2.5  3.3
 327 HD 50806       06 53 33.9 -28 32 23  6.05  25.89  0.34 0.02  1.57  0.05   1.13   0.15 1.05 1.03 1.07 4.06 0.02  9.1  8.5  9.7
 328 HD 50639       06 53 44.8 -09 30 56  7.05  39.20  0.28 0.03  1.24  0.05   1.07   0.15 1.16 1.14 1.19 4.33 0.04  2.7  2.0  3.3
 329 HD 50554       06 54 42.8 +24 14 44  6.84  29.91  0.13 0.03  1.07  0.03   1.01   0.14 1.11 1.08 1.13 4.42 0.03  1.9  0.8  3.0
 330 HD 50692       06 55 18.7 +25 22 33  5.74  17.24  0.10 0.02  1.07  0.03   1.03   0.14 1.02 0.99 1.05 4.39 0.03  4.7  3.2  6.2
 332 HD 51219       06 56 34.2 +01 09 44  7.41  31.26 -0.04 0.03  1.00  0.04   1.01   0.14 0.97 0.94 1.00 4.43 0.04  6.1  3.8  8.2
 334 HD 51419       06 58 11.7 +22 28 33  6.94  24.63 -0.06 0.02  0.95  0.03   1.05   0.14 0.90 0.86 0.93 4.44 0.04  7.9  5.4 10.3
 335 HD 52265       07 00 18.0 -05 22 02  6.29  28.96  0.32 0.02  1.33  0.04   1.00   0.13 1.21 1.19 1.23 4.28 0.03  2.9  2.4  3.4
 336 HD 52456       07 01 35.6 +06 55 37  8.16  28.32 -0.37 0.03  0.82  0.03   0.76   0.11 0.84 0.81 0.87 4.54 0.04  8.2  3.7 12.2
 337 HD 52711       07 03 30.5 +29 20 13  5.93  19.13  0.12 0.02  1.10  0.03   1.07   0.14 1.03 1.00 1.06 4.37 0.03  5.1  3.7  6.5
 344 HD 56274       07 15 50.8 -13 02 58  7.74  32.31 -0.14 0.03  0.85  0.03   0.95   0.13 0.87 0.83 0.90 4.52 0.04  5.4  2.3  8.6
 345 HD 56303       07 16 36.4 +01 52 44  7.34  41.34  0.21 0.03  1.21  0.05   1.07   0.15 1.14 1.12 1.16 4.34 0.04  3.3  2.4  4.0
 349 HD 58781       07 27 50.8 +19 02 41  7.24  28.27 -0.05 0.03  1.00  0.03   0.86   0.12 0.98 0.95 1.01 4.43 0.04  6.1  3.8  8.3
 350 HD 59747       07 33 00.6 +37 01 47  7.68  19.76 -0.49 0.03  0.73  0.02   0.68   0.09 0.83 0.81 0.85 4.60 0.02  3.3  0.8  7.4
 351 HD 60491       07 34 26.2 -06 53 48  8.16  24.55 -0.48 0.03  0.75  0.03   0.74   0.11 0.78 0.76 0.81 4.59 0.03  8.7  3.6 12.9
 354 HD 61606       07 39 59.3 -03 35 51  7.18  14.21 -0.54 0.02  0.74  0.02   0.68   0.09 0.79 0.77 0.82 4.60 0.03  7.4  2.7 12.1
 356 HD 63754       07 49 45.3 -20 12 27  6.54  50.61  0.70 0.03  2.04  0.07   1.47   0.20 1.41 1.36 1.46 3.95 0.03  3.6  2.9  3.9
 361 HD 65430       07 59 33.9 +20 50 38  7.68  23.72 -0.34 0.02  0.85  0.03   0.77   0.10 0.82 0.80 0.84 4.51 0.03 12.1  8.7 14.1
 362 HD 65583       08 00 32.1 +29 12 44  6.97  16.77 -0.36 0.02  0.80  0.02   0.93   0.13 0.75 0.73 0.77 4.55 0.02 13.3 10.8 14.5
 364 HD 66428       08 03 28.7 -01 09 46  8.25  54.91  0.11 0.05  1.18  0.08   0.97   0.17 1.07 1.05 1.09 4.34 0.07  5.2  3.7  6.6
 365 HD 67458       08 07 00.5 -29 24 11  6.80  25.01  0.00 0.02  0.96  0.03   0.97   0.13 1.01 0.98 1.04 4.47 0.03  2.6  1.0  4.5
 368 HD 66171       08 08 10.5 +71 55 28  8.18  46.62 -0.00 0.04  0.99  0.05   1.03   0.16 0.94 0.91 0.98 4.43 0.05  6.3  3.6  8.5
 369 HD 67767       08 10 27.2 +25 30 26  5.73  41.36  0.91 0.02  3.44  0.11   2.01   0.27 1.56 1.52 1.61 3.56 0.03  2.5  2.3  2.7
 370 HD 68017       08 11 38.6 +32 27 26  6.78  21.79 -0.09 0.02  0.95  0.03   1.29   0.17 0.86 0.83 0.89 4.42 0.03 10.6  8.0 12.9
 371 HD 68168       08 11 49.2 +16 31 26  7.34  32.88  0.03 0.03  1.05  0.04   0.96   0.13 1.05 1.02 1.07 4.42 0.04  3.8  2.2  5.4
 372 HD 68978       08 13 34.5 -31 44 07  6.70  27.50  0.12 0.02  1.08  0.03   1.11   0.15 1.10 1.07 1.13 4.42 0.03  2.3  1.1  3.5
 375 HD 68988       08 18 22.2 +61 27 39  8.20  54.53  0.11 0.04  1.10  0.06   0.86   0.14 1.14 1.12 1.16 4.41 0.03  1.6  0.6  2.7
 376 HD 69830       08 18 23.9 -12 37 56  5.95  12.49 -0.23 0.02  0.88  0.03   0.84   0.11 0.89 0.86 0.92 4.50 0.04  7.5  4.1 10.8
 377 HD 69809       08 19 13.4 +14 12 02  7.86  57.37  0.29 0.05  1.38  0.08   1.27   0.21 1.17 1.14 1.20 4.22 0.05  4.5  3.9  5.5
 378 HD 69897       08 20 03.9 +27 13 04  5.13  18.27  0.38 0.02  1.32  0.04   1.03   0.14 1.16 1.14 1.19 4.27 0.03  3.2  2.6  3.6
 382 HD 70843       08 24 45.4 +17 10 54  7.06  46.30  0.41 0.03  1.36  0.05   1.23   0.17 1.30 1.28 1.32 4.29 0.03  1.5  1.0  1.8
 384 HD 71334       08 25 49.5 -29 55 50  7.81  37.54 -0.04 0.03  0.97  0.04   0.96   0.14 0.99 0.95 1.02 4.46 0.04  4.1  1.9  6.4
 385 HD 71479       08 27 35.1 -05 08 55  7.17  40.06  0.25 0.03  1.27  0.04   1.07   0.15 1.17 1.15 1.19 4.31 0.03  3.1  2.4  4.0
 387 HD 71881       08 31 55.0 +50 37 00  7.44  41.29  0.18 0.03  1.18  0.05   1.10   0.16 1.07 1.04 1.09 4.33 0.04  5.1  3.9  6.2
 388 HD 72673       08 32 51.5 -31 30 03  2.34   4.47 -0.15 0.01  0.28  0.01   0.11   0.01 0.28 0.27 0.29 1.67 0.01  4.3  2.8  5.1
 392 HD 72760       08 34 31.6 -00 43 34  7.32  21.14 -0.31 0.02  0.83  0.03   0.82   0.11 0.89 0.86 0.92 4.54 0.03  4.5  1.7  8.2
 402 HD 74156       08 42 25.1 +04 34 41  7.61  64.43  0.49 0.04  1.63  0.07   1.39   0.21 1.25 1.20 1.28 4.10 0.04  3.9  3.5  5.0
 407 HD 75732       08 52 35.8 +28 19 51  5.96  12.34 -0.23 0.02  0.92  0.03   0.71   0.09 0.92 0.89 0.94 4.47 0.03  7.9  5.0 10.7
 411 HD 76218       08 55 55.7 +36 11 46  7.69  26.02 -0.28 0.03  0.85  0.03   0.82   0.12 0.88 0.85 0.91 4.53 0.04  6.2  2.6 10.1
 413 HD 76909       08 59 22.4 +07 24 54  7.84  52.11  0.23 0.05  1.36  0.07   1.14   0.19 1.12 1.09 1.14 4.22 0.04  6.1  5.4  7.1
 416 HD 78366       09 08 51.1 +33 52 56  5.95  19.19  0.10 0.02  1.04  0.03   1.12   0.15 1.11 1.09 1.14 4.44 0.02  1.3  0.5  2.4
 419 HD 80367       09 19 28.3 +00 53 49  8.15  28.15 -0.36 0.03  0.85  0.03   0.71   0.10 0.83 0.81 0.85 4.52 0.03 11.6  7.5 14.0
 421 HD 80606       09 22 37.6 +50 36 13  9.06 177.62  0.82 1.03  2.79  3.29   5.76  13.62 1.00 0.97 1.12 4.50 0.07  3.4  1.1  8.9
 425 HD 233641      09 30 36.1 +52 47 24  9.24 111.23  0.31 0.11  1.32  0.17   0.52   0.15 1.08 1.04 1.13 4.33 0.09  4.0  2.3  5.2
 427 HD 82943       09 34 50.7 -12 07 46  6.54  27.47  0.17 0.02  1.15  0.03   1.05   0.14 1.17 1.14 1.18 4.39 0.03  2.0  1.1  2.8
 428 HD 83443       09 37 11.8 -43 16 20  8.23  41.17 -0.11 0.03  0.99  0.04   0.82   0.12 0.98 0.96 1.00 4.44 0.04  6.1  3.6  8.4
 430 HD 84117       09 42 14.4 -23 54 56  4.93  15.01  0.29 0.02  1.24  0.03   1.01   0.13 1.17 1.15 1.19 4.33 0.03  2.6  2.0  3.1
 431 HD 84737       09 48 35.4 +46 01 16  5.08  18.37  0.41 0.02  1.56  0.04   1.11   0.15 1.19 1.15 1.21 4.12 0.03  5.3  4.7  5.9
 433 HD 85301       09 52 16.8 +49 11 27  7.74  32.80 -0.13 0.03  0.90  0.03   0.93   0.13 1.01 0.99 1.03 4.50 0.02  1.7  0.6  3.4
 436 HD 86728       10 01 00.7 +31 55 25  5.37  15.05  0.13 0.02  1.18  0.03   1.04   0.14 1.09 1.07 1.11 4.33 0.03  4.9  3.8  6.0
 438 HD 87424       10 04 37.7 -11 43 47  8.15  24.03 -0.49 0.03  0.75  0.03   0.75   0.10 0.79 0.77 0.82 4.59 0.03  8.1  3.2 12.5
 439 HD 87836       10 08 29.9 +33 30 53  7.49  43.88  0.22 0.03  1.32  0.05   0.90   0.13 1.12 1.10 1.14 4.24 0.03  5.7  5.0  6.6
 440 HD 87883       10 08 43.1 +34 14 32  7.56  18.20 -0.48 0.02  0.78  0.02   0.71   0.10 0.81 0.78 0.83 4.57 0.03  9.8  5.0 13.3
 448 HD 89391       10 18 25.1 -26 30 01  7.94 107.41  0.91 0.08  4.06  0.37   1.16   0.25 1.01 0.94 1.10 3.22 0.08 10.3  7.5 13.1
 449 HD 89269       10 18 51.9 +44 02 54  6.66  20.24 -0.11 0.02  0.91  0.03   1.01   0.13 0.94 0.90 0.97 4.49 0.03  4.7  2.2  7.3
 451 HD 90156       10 23 55.3 -29 38 44  6.92  22.35 -0.13 0.02  0.90  0.03   1.16   0.16 0.91 0.88 0.95 4.49 0.04  5.8  2.9  8.6
 453 HD 90711       10 28 12.1 -06 36 02  7.89  33.52 -0.15 0.03  0.95  0.04   0.79   0.11 0.96 0.94 0.99 4.46 0.04  5.9  3.2  8.5
 455 HD 90905       10 29 42.2 +01 29 28  6.88  31.53  0.15 0.03  1.07  0.04   1.19   0.17 1.15 1.13 1.18 4.42 0.02  1.1  0.4  1.9
 461 HD 92788       10 42 48.5 -02 11 02  7.31  35.46  0.10 0.03  1.16  0.04   1.04   0.15 1.08 1.06 1.10 4.35 0.04  4.7  3.6  5.9
 462 HD 92945       10 43 28.3 -29 03 51  7.72  21.40 -0.43 0.02  0.77  0.03   0.64   0.09 0.84 0.81 0.86 4.58 0.03  5.7  1.9 10.2
 464 HD 92855       10 44 00.6 +46 12 24  7.28  37.26  0.14 0.03  1.06  0.04   1.23   0.17 1.12 1.10 1.15 4.43 0.02  1.4  0.5  2.3
 471 BD-10 3166     10 58 28.8 -10 46 13                                                                                          
 472 HD 95128       10 59 28.0 +40 25 49  5.03  14.06  0.21 0.02  1.22  0.03   1.07   0.14 1.09 1.06 1.11 4.30 0.03  5.2  4.2  6.2
 473 HD 95188       10 59 48.3 +25 17 23  8.49  35.83 -0.33 0.03  0.78  0.03   0.78   0.11 0.88 0.85 0.91 4.57 0.03  2.7  0.7  6.0
 477 HD 96700       11 07 54.4 -30 10 28  6.51  25.65  0.14 0.02  1.15  0.03   1.04   0.14 0.99 0.96 1.02 4.32 0.03  7.1  5.9  8.3
 480 HD 97343       11 12 01.2 -26 08 12  7.05  22.14 -0.17 0.02  0.94  0.03   0.88   0.12 0.88 0.85 0.90 4.44 0.03 11.0  8.2 13.4
 481 HD 97334       11 12 32.4 +35 48 51  6.41  21.93  0.03 0.02  0.99  0.03   1.05   0.14 1.10 1.08 1.12 4.46 0.02  1.0  0.4  2.1
 482 HD 97658       11 14 33.2 +25 42 37  7.76  21.11 -0.46 0.02  0.74  0.02   0.74   0.10 0.77 0.74 0.80 4.59 0.03  9.3  4.4 13.3
 484 HD 98281       11 18 22.0 -05 04 02  7.29  21.57 -0.29 0.02  0.82  0.03   0.82   0.11 0.84 0.80 0.87 4.53 0.04  8.1  4.0 11.9
 486 HD 98553       11 20 11.6 -19 34 40  7.54  34.39 -0.01 0.03  0.94  0.03   0.99   0.14 0.93 0.89 0.97 4.46 0.04  5.2  2.8  7.5
 490 HD 99109       11 24 17.4 -01 31 45  9.10  49.93 -0.27 0.06  0.88  0.07   0.59   0.11 0.92 0.90 0.95 4.50 0.05  5.9  2.5 10.0
 491 HD 99491       11 26 45.3 +03 00 47  6.49  17.75 -0.15 0.02  0.95  0.03   0.82   0.11 0.98 0.96 1.00 4.47 0.03  4.6  2.3  6.9
 494 HD 100180      11 31 44.9 +14 21 52  6.27  23.33  0.14 0.03  1.09  0.04   1.02   0.15 1.11 1.08 1.14 4.41 0.03  2.0  0.9  3.2
 496 HD 100623      11 34 29.5 -32 49 53  5.96   9.56 -0.44 0.02  0.76  0.02   0.76   0.10 0.76 0.74 0.78 4.57 0.02 11.5  7.3 14.0
 499 HD 101472      11 40 36.6 -08 24 20  7.41  39.18  0.13 0.03  1.01  0.04   0.98   0.14 1.14 1.11 1.16 4.44 0.02  0.7  0.3  1.4
 500 HD 101501      11 41 03.0 +34 12 06  5.31   9.61 -0.21 0.02  0.86  0.02   0.90   0.12 0.93 0.90 0.96 4.53 0.03  3.5  1.3  6.3
 501 HD 101959      11 43 56.6 -29 44 52  6.97  32.59  0.15 0.03  1.09  0.04   1.03   0.14 1.08 1.05 1.11 4.40 0.03  2.6  1.4  3.9
 502 HD 102071      11 44 39.3 -29 53 06  7.97  30.76 -0.25 0.03  0.88  0.03   0.88   0.12 0.88 0.85 0.92 4.50 0.04  7.9  4.2 11.5
 505 HD 102365      11 46 31.1 -40 30 01  4.89   9.22 -0.09 0.02  0.94  0.03   1.04   0.14 0.89 0.86 0.93 4.45 0.04  8.0  5.3 10.5
 515 HD 104304      12 00 44.5 -10 26 46  5.54  12.76 -0.06 0.02  1.02  0.03   0.82   0.11 0.99 0.96 1.01 4.41 0.03  6.6  4.6  8.5
 517 HD 104800      12 04 05.6 +03 20 27  9.21  70.22 -0.05 0.08  0.91  0.09   1.87   0.43 0.86 0.83 0.90 4.48 0.07  6.7  2.9 10.1
 521 HD 105631      12 09 37.3 +40 15 07  7.46  24.53 -0.25 0.02  0.86  0.03   0.83   0.11 0.95 0.92 0.97 4.53 0.03  3.3  1.3  6.1
 527 HD 107146      12 19 06.5 +16 32 54  7.04  27.46 -0.02 0.02  0.95  0.03   1.10   0.15 1.04 1.02 1.07 4.48 0.02  1.3  0.4  2.7
 528 HD 107148      12 19 13.5 -03 19 11  8.01  51.20  0.14 0.04  1.19  0.06   1.16   0.18 1.10 1.08 1.12 4.35 0.05  4.0  3.0  5.1
 535 HD 108874      12 30 26.9 +22 52 47  8.07  57.68  0.03 0.06  1.04  0.08   0.82   0.16 0.91 0.89 0.94 4.02 0.05  7.2  5.0  8.9
 537 HD 109358      12 33 44.5 +41 21 27  4.24   8.44  0.08 0.02  1.06  0.03   1.07   0.14 0.99 0.96 1.02 4.39 0.03  5.6  3.9  7.2
 538 HD 110537      12 42 59.3 -04 02 58  7.83  42.68  0.06 0.04  1.09  0.05   0.87   0.13 1.04 1.01 1.06 4.39 0.05  5.2  3.4  6.9
 540 HD 111031      12 46 30.8 -11 48 45  6.87  30.85  0.16 0.03  1.22  0.04   0.97   0.13 1.10 1.08 1.12 4.30 0.03  5.2  4.2  6.3
 542 HD 111395      12 48 47.0 +24 50 25  6.29  16.93 -0.12 0.02  0.92  0.03   0.96   0.13 1.00 0.97 1.02 4.50 0.02  2.4  0.9  4.3
 549 HD 112914      12 59 32.8 +41 59 12  8.60  25.18 -0.59 0.03  0.72  0.03   0.62   0.09 0.72 0.70 0.74 4.63 0.02 10.9  5.6 14.3
 550 HD 114174      13 08 51.0 +05 12 26  6.78  26.13  0.05 0.02  1.07  0.03   0.99   0.13 1.03 1.00 1.06 4.39 0.04  5.1  3.5  6.8
 554 HD 114613      13 12 03.2 -37 48 11  4.85  20.67  0.62 0.02  2.14  0.06   1.24   0.17 1.27 1.25 1.29 3.88 0.02  5.0  4.8  5.3
 556 HD 114783      13 12 43.8 -02 15 54  7.56  20.50 -0.40 0.02  0.81  0.03   0.73   0.10 0.84 0.82 0.87 4.55 0.03  7.9  3.6 12.0
 562 HD 115617      13 18 24.3 -18 18 40  4.74   8.56 -0.09 0.02  0.97  0.03   0.93   0.12 0.94 0.91 0.97 4.44 0.03  7.1  4.7  9.3
 564 HD 116442      13 23 39.2 +02 43 24  7.06  15.45 -0.46 0.03  0.74  0.03   0.69   0.10 0.75 0.73 0.78 4.60 0.03 10.0  5.1 13.5
 565 HD 116443      13 23 40.8 +02 43 31  7.35  16.14 -0.52 0.03  0.73  0.03   0.72   0.10 0.74 0.72 0.76 4.61 0.02 11.2  6.6 14.0
 567 HD 117176      13 28 25.8 +13 46 44  4.97  17.99  0.47 0.02  1.89  0.05   1.17   0.15 1.09 1.06 1.12 3.92 0.02  7.8  7.2  8.3
 569 HD 117207      13 29 21.1 -35 34 16  7.26  33.05  0.07 0.03  1.14  0.04   0.92   0.13 1.03 1.01 1.05 4.34 0.03  6.8  5.4  8.3
 582 HD 121320      13 54 28.2 +20 38 30  7.89  31.53 -0.21 0.03  0.83  0.03   0.96   0.13 0.89 0.86 0.92 4.54 0.03  4.1  1.3  7.4
 588 HD 122742      14 03 32.4 +10 47 12  6.27  16.98 -0.10 0.02  0.97  0.03   0.98   0.13 0.93 0.90 0.96 4.44 0.04  7.8  5.3 10.1
 591 HD 124106      14 11 46.2 -12 36 42  7.93  23.39 -0.44 0.03  0.78  0.03   0.79   0.11 0.80 0.78 0.83 4.57 0.03  8.8  3.9 12.9
 592 HD 124292      14 12 45.2 -03 19 12  7.05  22.05 -0.18 0.02  0.91  0.03   0.91   0.12 0.88 0.85 0.92 4.47 0.04  8.6  5.3 11.5
 598 HD 125455      14 19 34.9 -05 09 04  7.58  20.88 -0.40 0.02  0.81  0.03   0.83   0.11 0.80 0.78 0.82 4.55 0.03 11.3  7.0 13.9
 599 HD 126053      14 23 15.3 +01 14 30  6.25  17.19 -0.09 0.02  0.92  0.03   1.05   0.14 0.91 0.87 0.94 4.47 0.04  6.5  3.7  9.1
 601 HD 126614      14 26 48.3 -05 10 40  8.81  72.62  0.14 0.06  1.31  0.10   0.90   0.17 1.05 1.01 1.08 4.26 0.06  7.4  6.2  8.8
 603 HD 127334      14 29 36.8 +41 47 45  6.36  23.74  0.14 0.02  1.21  0.04   0.99   0.13 1.07 1.05 1.09 4.29 0.03  6.4  5.3  7.6
 606 HD 128311      14 36 00.6 +09 44 47  7.48  16.50 -0.53 0.02  0.75  0.02   0.63   0.09 0.81 0.79 0.83 4.60 0.03  6.5  2.1 11.4
 608 HD 129333      14 39 00.2 +64 17 30  7.60  34.13 -0.04 0.02  0.97  0.03   0.77   0.10 1.02 0.99 1.05 4.47 0.03  2.8  1.2  4.7
 613 HD 129191      14 41 16.2 -04 56 42  8.19  53.73  0.11 0.06  1.13  0.08   0.99   0.18 1.09 1.07 1.12 4.40 0.05  3.2  1.6  4.6
 614 HD 129814      14 44 11.7 +18 27 44  7.52  41.12  0.14 0.03  1.15  0.04   1.14   0.16 1.06 1.03 1.08 4.35 0.04  5.1  3.8  6.3
 617 HD 130307      14 47 16.1 +02 42 12  7.76  19.37 -0.52 0.02  0.74  0.02   0.72   0.10 0.77 0.75 0.79 4.60 0.03  9.3  4.3 13.2
 618 HD 130322      14 47 32.7 -00 16 53  8.04  31.71 -0.26 0.04  0.86  0.04   0.87   0.13 0.91 0.88 0.94 4.52 0.04  4.9  1.9  8.6
 619 HD 130948      14 50 15.8 +23 54 43  5.86  18.17  0.09 0.02  1.01  0.03   1.18   0.16 1.12 1.09 1.14 4.45 0.02  0.9  0.3  1.8
 622 HD 130992      14 51 40.5 -24 18 15  7.81  17.03 -0.61 0.02  0.73  0.02   0.62   0.08 0.75 0.73 0.77 4.61 0.02 10.2  5.2 13.7
 625 HD 131511      14 53 23.8 +19 09 10  6.00  11.51 -0.31 0.02  0.84  0.02   0.77   0.10 0.89 0.86 0.92 4.53 0.03  5.6  2.4  9.3
 626 HD 132142      14 55 11.0 +53 40 49  7.77  23.39 -0.38 0.02  0.81  0.02   0.85   0.11 0.78 0.76 0.80 4.54 0.02 12.5  9.2 14.3
 629 HD 132173      14 58 30.5 -28 42 34  7.66  46.86  0.18 0.04  1.08  0.05   1.11   0.16 1.17 1.14 1.19 4.41 0.02  1.0  0.4  1.8
 632 HD 133295      15 04 33.1 -28 18 01  7.18  34.11  0.10 0.03  1.01  0.03   1.06   0.15 1.12 1.10 1.15 4.44 0.02  1.1  0.4  1.8
 633 HD 134319      15 05 49.9 +64 02 50  8.40  44.74 -0.13 0.03  0.87  0.03   0.96   0.13 1.00 0.98 1.03 4.51 0.02  1.2  0.3  2.7
 641 HD 135101 A    15 12 43.5 +19 17 10  6.69  27.24  0.13 0.04  1.20  0.06   0.83   0.13 1.02 0.99 1.05 4.31 0.03  7.3  6.1  8.6
 642 HD 134987      15 13 28.7 -25 18 34  6.47  26.21  0.18 0.02  1.26  0.04   0.98   0.13 1.10 1.08 1.12 4.27 0.03  5.7  4.9  6.8
 644 HD 135599      15 15 59.2 +00 47 47  6.92  15.85 -0.39 0.02  0.78  0.02   0.77   0.10 0.84 0.81 0.87 4.57 0.03  5.5  1.9  9.8
 650 HD 136352      15 21 48.1 -48 19 03  5.65  14.81  0.02 0.02  1.03  0.03   1.25   0.17 0.92 0.89 0.95 4.38 0.03  8.8  7.0 10.5
 654 HD 136925      15 22 52.1 +13 22 00  7.91  45.09  0.08 0.04  1.09  0.06   1.21   0.19 0.96 0.93 0.99 4.37 0.05  7.7  5.7  9.2
 656 HD 138004      15 27 40.3 +42 52 53  7.48  32.13 -0.05 0.03  0.96  0.03   0.76   0.10 0.98 0.95 1.01 4.47 0.04  4.0  1.8  6.2
 657 HD 137778      15 28 12.2 -09 21 28  7.57  20.49 -0.42 0.03  0.78  0.03   0.74   0.10 0.88 0.86 0.90 4.57 0.03  3.6  1.2  7.2
 659 HD 139813      15 29 23.6 +80 27 01  7.30  21.51 -0.29 0.02  0.84  0.03   0.78   0.10 0.90 0.87 0.92 4.54 0.03  4.6  1.7  8.2
 664 HD 139323      15 35 56.6 +39 49 52  7.65  22.38 -0.36 0.02  0.86  0.03   0.75   0.10 0.86 0.84 0.89 4.51 0.03  9.5  5.7 12.7
 668 HD 140913      15 45 07.4 +28 28 12  8.06  44.90 -0.01 0.04  0.92  0.04   0.91   0.14 1.10 1.08 1.13 4.46 0.02  0.6  0.2  1.5
 669 HD 141004      15 46 26.6 +07 21 11  4.42  12.12  0.32 0.02  1.38  0.04   1.15   0.15 1.14 1.11 1.17 4.22 0.02  4.8  4.4  5.7
 673 HD 141937      15 52 17.5 -18 26 10  7.25  32.30  0.04 0.03  1.02  0.03   0.93   0.13 1.09 1.06 1.11 4.45 0.02  1.6  0.6  2.9
 675 HD 142267      15 53 12.1 +13 11 48  6.07  17.35 -0.02 0.02  0.96  0.03   1.15   0.15 0.90 0.87 0.94 4.43 0.04  7.5  5.2  9.7
 676 HD 142229      15 53 20.0 +04 15 12  8.08  40.78 -0.09 0.05  0.85  0.05   0.85   0.14 1.07 1.05 1.10 4.48 0.02  0.7  0.2  1.7
 680 HD 143006      15 58 36.9 -22 57 15                                                                                          
 682 HD 143761      16 01 02.7 +33 18 13  5.39  17.24  0.25 0.02  1.30  0.04   1.19   0.16 1.00 0.96 1.04 4.20 0.05  8.4  6.7 10.4
 684 HD 144585      16 07 03.4 -14 04 17  6.32  27.11  0.26 0.02  1.33  0.04   1.09   0.15 1.17 1.15 1.18 4.25 0.03  4.2  3.7  5.1
 687 HD 145229      16 09 26.6 +11 34 28  7.45  34.51  0.02 0.03  0.96  0.03   1.03   0.14 1.03 1.00 1.06 4.48 0.03  1.7  0.6  3.3
 690 HD 145675      16 10 24.3 +43 49 04  6.61  17.57 -0.19 0.02  0.96  0.03   0.73   0.10 0.93 0.91 0.95 4.44 0.03  8.4  5.9 10.7
 692 HD 145958 B    16 13 18.4 +13 31 42  6.68  23.58  0.04 0.03  1.21  0.05   1.55   0.22 0.90 0.89 0.92 4.27 0.05 14.7 13.8 14.9
 696 HD 146361B     16 14 40.4 +33 51 27                                                                                          
 698 HD 146233      16 15 37.3 -08 22 10  5.49  13.90  0.02 0.02  1.01  0.03   0.98   0.13 1.05 1.02 1.07 4.45 0.03  2.9  1.3  4.5
 712 HD 149724      16 36 48.6 -06 17 39  7.85  55.34  0.28 0.04  1.43  0.07   1.00   0.16 1.14 1.11 1.17 4.18 0.04  6.0  5.3  6.8
 713 HD 149806      16 37 08.4 +00 15 16  7.09  20.33 -0.25 0.02  0.89  0.03   0.76   0.10 0.91 0.88 0.94 4.49 0.04  7.3  3.9 10.5
 720 HD 151541      16 42 38.6 +68 06 08  7.56  25.02 -0.26 0.02  0.87  0.03   0.88   0.12 0.83 0.81 0.86 4.48 0.03 11.8  8.5 13.9
 729 HD 152391      16 52 58.8 -00 01 35  6.65  17.25 -0.23 0.02  0.86  0.03   0.87   0.12 0.91 0.88 0.94 4.52 0.03  4.6  1.9  8.0
 731 HD 152555      16 54 08.1 -04 20 25  7.82  46.73  0.12 0.04  1.07  0.05   1.17   0.18 1.13 1.11 1.16 4.42 0.03  1.4  0.6  2.6
 732 HD 153458      17 00 01.7 -07 31 54  7.98  44.48  0.03 0.04  1.02  0.05   1.13   0.17 1.07 1.05 1.10 4.45 0.03  2.1  0.8  3.7
 735 HD 154345      17 02 36.4 +47 04 55  6.76  18.59 -0.21 0.02  0.87  0.03   0.93   0.12 0.89 0.85 0.92 4.50 0.04  7.0  3.6 10.2
 748 HD 157214      17 20 39.6 +32 28 04  5.38  14.33  0.09 0.02  1.10  0.03   1.79   0.24 0.96 0.93 0.99 4.35 0.03  8.0  6.5  9.3
 752 HD 157347      17 22 51.3 -02 23 17  6.28  19.52  0.00 0.02  1.02  0.03   0.99   0.13 1.01 0.98 1.04 4.43 0.03  4.7  2.8  6.6
 753 HD 157338      17 24 08.7 -34 47 54  6.92  32.27  0.17 0.03  1.14  0.04   0.83   0.11 1.06 1.03 1.09 4.36 0.03  4.5  3.3  5.7
 754 HD 158633      17 25 00.1 +67 18 24  6.44  12.80 -0.39 0.02  0.77  0.02   0.81   0.11 0.77 0.74 0.80 4.56 0.03 10.9  6.7 13.7
 757 HD 159222      17 32 01.0 +34 16 16  6.52  23.92  0.07 0.02  1.05  0.03   1.01   0.13 1.11 1.09 1.13 4.44 0.02  1.6  0.7  2.8
 760 HD 159868      17 38 59.5 -43 08 44  7.24  58.69  0.58 0.04  2.13  0.11   1.36   0.22 1.19 1.14 1.24 3.86 0.03  5.7  5.0  6.4
 762 HD 161897      17 41 06.7 +72 25 13  7.60  30.03 -0.14 0.02  0.91  0.03   0.96   0.13 0.96 0.93 0.99 4.50 0.03  3.9  1.7  6.5
 764 HD 161797      17 46 27.5 +27 43 14  3.42   8.31  0.41 0.02  1.72  0.05   1.00   0.13 1.13 1.12 1.15 4.01 0.02  7.4  6.9  7.9
 774 HD 163153      17 54 57.7 -07 44 02  6.92  43.84  0.45 0.03  1.80  0.07   1.12   0.16 1.18 1.15 1.21 3.99 0.03  6.4  5.9  7.0
 777 HD 164595      18 00 38.9 +29 34 19  7.07  28.36  0.01 0.02  1.02  0.03   1.05   0.14 0.98 0.95 1.01 4.42 0.04  5.8  3.8  7.7
 779 HD 164922      18 02 30.9 +26 18 47  7.01  22.12 -0.15 0.02  0.98  0.03   0.85   0.11 0.91 0.89 0.93 4.42 0.03 10.6  8.0 12.8
 784 HD 166620      18 09 37.4 +38 27 28  6.38  11.02 -0.45 0.02  0.80  0.02   0.76   0.10 0.78 0.77 0.80 4.56 0.02 12.4  9.0 14.3
 789 HD 168009      18 15 32.5 +45 12 34  6.30  22.82  0.12 0.02  1.14  0.03   1.00   0.13 1.05 1.02 1.07 4.35 0.03  5.4  4.2  6.8
 790 HD 167665      18 17 23.8 -28 17 20  6.36  30.49  0.34 0.02  1.32  0.04   1.02   0.14 1.14 1.11 1.17 4.25 0.03  3.9  3.2  4.6
 791 HD 168443      18 20 03.9 -09 35 45  6.92  37.43  0.32 0.03  1.56  0.06   1.05   0.15 1.03 1.01 1.06 4.06 0.03  9.8  9.1 10.5
 794 HD 168746      18 21 49.8 -11 55 22  7.95  42.74  0.02 0.03  1.10  0.05   1.13   0.17 0.94 0.91 0.96 4.34 0.04 10.3  8.6 11.9
 798 HD 169830      18 27 49.5 -29 49 01  5.90  36.60  0.67 0.02  1.89  0.06   1.35   0.18 1.41 1.37 1.44 4.02 0.03  2.8  2.6  3.4
 801 HD 170469      18 29 11.0 +11 41 44  8.21  62.74  0.23 0.06  1.31  0.09   1.10   0.20 1.14 1.11 1.17 4.26 0.07  4.5  3.7  5.7
 804 HD 170657      18 31 19.0 -18 54 32  6.81  13.25 -0.48 0.02  0.76  0.02   0.71   0.10 0.78 0.76 0.81 4.58 0.03  9.8  4.8 13.3
 809 HD 172051      18 38 53.4 -21 03 07  5.85  13.08 -0.17 0.02  0.87  0.02   1.04   0.14 0.91 0.87 0.94 4.52 0.03  4.6  1.9  7.6
 812 HD 173701      18 44 35.1 +43 50 00  7.54  26.69 -0.20 0.02  0.92  0.03   0.72   0.10 0.94 0.92 0.97 4.48 0.04  5.9  3.2  8.6
 813 HD 173667      18 45 39.7 +20 32 47  4.19  19.21  0.79 0.02  2.07  0.06   1.42   0.19 1.47 1.45 1.50 3.96 0.02  2.6  2.5  2.8
 818 HD 175541      18 55 40.9 +04 15 55  8.02 127.06  1.00 0.11  4.19  0.52   1.35   0.37 1.39 1.25 1.53 3.36 0.09  3.3  2.4  4.6
 822 HD 176377      18 58 51.0 +30 10 50  6.80  23.84 -0.04 0.02  0.92  0.03   1.02   0.14 0.99 0.96 1.02 4.49 0.03  2.3  0.8  4.3
 828 HD 178911 B    19 09 03.1 +34 36 00  6.70  52.33  0.70 0.11  2.40  0.30   5.24   1.46 1.34 1.24 1.45 3.82 0.08  4.3  3.4  5.4
 829 HD 179957      19 12 04.7 +49 51 14  5.85  24.45  0.37 0.02  1.54  0.05   2.27   0.31 1.08 1.05 1.10 4.08 0.02  7.9  7.4  8.5
 830 HD 179958      19 12 05.0 +49 51 21                                                                                          
 833 HD 179949      19 15 33.2 -24 10 46  6.25  27.55  0.28 0.03  1.22  0.04   1.13   0.16 1.23 1.21 1.25 4.36 0.03  1.3  0.6  2.0
 834 HD 180684      19 16 48.6 +18 58 35  7.02  55.59  0.59 0.03  1.79  0.08   1.24   0.18 1.29 1.25 1.32 4.04 0.04  3.8  3.7  4.6
 837 HD 181234      19 20 00.1 -09 19 25  8.59  49.14 -0.09 0.05  1.06  0.06   0.91   0.15 0.93 0.91 0.95 4.38 0.05 10.8  8.3 12.8
 839 HD 182488      19 23 34.0 +33 13 19  6.37  15.76 -0.19 0.02  0.93  0.03   0.82   0.11 0.92 0.89 0.95 4.47 0.03  7.7  4.7 10.5
 840 HD 182572      19 24 58.2 +11 56 40  5.17  15.18  0.23 0.02  1.39  0.04   0.98   0.13 1.11 1.08 1.14 4.21 0.02  6.6  5.8  7.6
 841 HD 183263      19 28 24.6 +08 21 29  7.86  55.10  0.25 0.05  1.30  0.08   1.11   0.18 1.17 1.14 1.19 4.30 0.06  3.4  2.6  4.2
 846 HD 185144      19 32 21.6 +69 39 40  4.67   5.75 -0.38 0.02  0.79  0.02   0.81   0.11 0.81 0.78 0.84 4.56 0.03  8.8  4.3 12.6
 854 HD 186408      19 41 49.0 +50 31 30  5.99  21.08  0.18 0.02  1.22  0.03   1.03   0.14 1.08 1.05 1.10 4.29 0.03  5.9  4.9  6.8
 855 HD 186427      19 41 52.0 +50 31 03  6.25  21.21  0.08 0.02  1.11  0.03   1.03   0.14 1.04 1.01 1.06 4.36 0.03  5.6  4.2  7.1
 856 HD 187123      19 46 58.1 +34 25 10  7.83  48.26  0.16 0.03  1.19  0.04   1.11   0.16 1.08 1.05 1.10 4.31 0.04  5.4  4.3  6.6
 860 HD 187923      19 52 03.4 +11 37 42  6.16  26.62  0.32 0.02  1.44  0.04   1.28   0.17 1.03 1.00 1.05 4.11 0.02  8.8  8.2  9.5
 861 HD 188015      19 52 04.5 +28 06 01  8.24  57.01  0.15 0.05  1.22  0.07   1.20   0.20 1.08 1.06 1.11 4.30 0.05  5.6  4.4  6.8
 862 HD 187897      19 52 09.4 +07 27 36  7.14  35.10  0.15 0.03  1.12  0.04   1.33   0.18 1.14 1.11 1.16 4.40 0.03  2.1  1.1  3.1
 864 HD 188512      19 55 18.8 +06 24 24  3.71  13.70  0.78 0.02  3.17  0.09   1.30   0.17 1.27 1.20 1.33 3.54 0.04  4.4  3.8  5.3
 868 HD 190067      20 02 34.2 +15 35 31  7.15  18.97 -0.34 0.02  0.78  0.02   0.89   0.12 0.82 0.78 0.85 4.56 0.03  7.0  2.8 11.3
 869 HD 190228      20 03 00.8 +28 18 25  7.30  61.61  0.63 0.04  2.51  0.12   1.20   0.19 1.14 1.09 1.20 3.70 0.04  5.9  5.1  6.9
 870 HD 190360      20 03 37.4 +29 53 48  5.73  15.86  0.05 0.02  1.14  0.03   0.92   0.12 1.00 0.98 1.03 4.33 0.03  8.2  6.8  9.6
 871 HD 190404      20 03 52.1 +23 20 26  7.28  15.77 -0.50 0.02  0.76  0.02   0.82   0.11 0.72 0.71 0.74 4.60 0.02 13.1 10.1 14.6
 872 HD 190406      20 04 06.2 +17 04 13  5.80  17.77  0.10 0.02  1.05  0.03   1.02   0.13 1.10 1.07 1.13 4.43 0.02  1.8  0.8  3.0
 877 HD 191785      20 11 06.1 +16 11 17  7.34  20.39 -0.33 0.02  0.87  0.03   0.82   0.11 0.82 0.81 0.85 4.50 0.02 12.5  9.4 14.3
 880 HD 192263      20 13 59.8 -00 52 01  7.79  19.32 -0.53 0.02  0.74  0.02   0.65   0.09 0.80 0.78 0.83 4.60 0.03  6.6  2.2 11.3
 883 HD 192310      20 15 17.4 -27 01 59  5.73   8.91 -0.39 0.02  0.82  0.02   0.78   0.10 0.82 0.80 0.85 4.53 0.03 10.6  6.4 13.6
 894 HD 195019      20 28 18.6 +18 46 10  6.87  38.52  0.35 0.04  1.51  0.07   1.13   0.17 1.09 1.06 1.12 4.08 0.04  7.6  6.9  8.3
 896 HD 195564      20 32 23.7 -09 51 12  5.66  24.40  0.45 0.02  1.76  0.05   1.09   0.15 1.11 1.09 1.14 3.99 0.02  7.4  7.0  7.9
 897 HD 196201      20 35 26.2 +11 21 26  8.50  41.41 -0.21 0.04  0.89  0.04   0.88   0.14 0.86 0.83 0.89 4.48 0.05  9.7  5.5 12.9
 901 HD 196885      20 39 51.9 +11 14 59  6.39  33.52  0.40 0.02  1.38  0.04   1.15   0.16 1.29 1.26 1.31 4.28 0.03  1.8  1.4  2.4
 903 HD 196761      20 40 11.8 -23 46 26  6.36  14.38 -0.28 0.02  0.81  0.02   0.84   0.11 0.86 0.82 0.89 4.55 0.03  5.1  1.9  8.9
 909 HD 199019      20 49 29.3 +71 46 29  8.23  34.88 -0.26 0.03  0.83  0.03   0.84   0.12 0.93 0.90 0.95 4.54 0.02  2.6  0.9  5.4
 910 HD 199476      20 51 44.9 +74 46 49  7.81  30.33 -0.21 0.02  0.86  0.03   0.96   0.13 0.83 0.80 0.86 4.49 0.04 10.2  6.6 13.1
 911 HD 198802      20 53 05.6 -11 34 25  6.38  44.15  0.67 0.03  2.20  0.08   1.31   0.18 1.27 1.24 1.30 3.85 0.02  4.7  4.4  5.0
 916 HD 199960      21 00 33.8 -04 43 49  6.21  27.23  0.30 0.02  1.36  0.04   1.12   0.15 1.19 1.17 1.21 4.25 0.03  4.0  3.1  4.4
 917 HD 200565      21 04 05.7 +03 58 50  8.39  65.75  0.21 0.06  1.26  0.08   1.87   0.33 1.03 1.00 1.06 4.30 0.05  6.6  5.4  7.7
 921 HD 201219      21 07 56.5 +07 25 59  8.01  38.12 -0.10 0.04  0.94  0.05   0.97   0.15 1.00 0.98 1.03 4.48 0.04  3.0  1.1  5.3
 926 HD 201989      21 14 01.8 -29 39 49  7.38  29.73 -0.08 0.03  0.93  0.03   1.05   0.14 1.04 1.02 1.06 4.49 0.02  1.4  0.5  2.9
 928 HD 202575      21 16 32.5 +09 23 38  7.88  16.39 -0.66 0.02  0.70  0.02   0.56   0.08 0.74 0.72 0.77 4.63 0.02  8.9  3.7 13.0
 931 HD 202917      21 20 50.0 -53 02 03  8.65  42.97 -0.25 0.04  0.81  0.04   0.62   0.10 0.95 0.93 0.98 4.53 0.02  1.7  0.4  3.9
 932 HD 204277      21 27 06.6 +16 07 27  6.72  33.37  0.26 0.02  1.16  0.04   1.29   0.17 1.20 1.18 1.23 4.38 0.02  1.0  0.4  1.7
 938 HD 206332      21 40 43.1 +28 45 20  7.41  50.43  0.35 0.03  1.40  0.06   1.37   0.20 1.23 1.21 1.25 4.24 0.04  3.0  2.5  3.4
 939 HD 206374      21 41 06.2 +26 45 02  7.45  26.94 -0.18 0.03  0.87  0.03   0.92   0.13 0.95 0.92 0.97 4.52 0.03  3.0  1.1  5.6
 945 HD 208313      21 54 45.0 +32 19 43  7.73  19.96 -0.49 0.02  0.76  0.03   0.68   0.09 0.81 0.78 0.83 4.59 0.03  7.5  2.9 12.0
 951 HD 209393      22 02 05.4 +44 20 35  7.96  33.77 -0.19 0.03  0.84  0.03   0.95   0.14 0.94 0.91 0.97 4.53 0.03  2.1  0.6  4.5
 952 HD 209253      22 02 33.0 -32 08 01  6.63  30.14  0.21 0.02  1.08  0.03   1.14   0.15 1.18 1.16 1.21 4.41 0.02  0.7  0.3  1.3
 953 HD 209458      22 03 10.8 +18 53 04  7.65  49.63  0.24 0.04  1.20  0.06   1.15   0.18 1.15 1.12 1.17 4.36 0.04  2.5  1.5  3.4
 957 HD 211681      22 06 49.1 +85 24 34  8.10  69.64  0.37 0.04  1.57  0.08   1.11   0.17 1.19 1.16 1.22 4.12 0.04  5.6  4.7  6.2
 960 HD 210277      22 09 29.9 -07 32 55  6.54  21.56 -0.00 0.02  1.10  0.03   0.93   0.12 0.97 0.95 0.99 4.34 0.03  9.6  8.0 11.1
 961 HD 210302      22 10 08.8 -32 32 54  4.94  18.28  0.45 0.02  1.42  0.04   0.98   0.13 1.31 1.28 1.33 4.27 0.02  1.8  1.4  2.1
 968 HD 211080      22 14 46.8 -05 53 12  7.82  82.37  0.63 0.06  2.15  0.15   1.50   0.27 1.30 1.25 1.35 3.88 0.05  4.8  4.3  5.3
 970 HD 212291      22 23 09.2 +09 27 40  7.91  33.26 -0.18 0.03  0.87  0.03   0.97   0.13 0.92 0.89 0.95 4.52 0.03  3.8  1.4  6.7
 977 HD 213519      22 31 05.7 +45 08 42  7.68  41.68  0.09 0.03  1.09  0.04   1.16   0.16 1.05 1.02 1.08 4.39 0.04  4.2  2.6  5.7
 985 HD 216275      22 50 46.3 +52 03 41  7.22  31.39  0.03 0.02  0.97  0.03   0.98   0.13 1.04 1.02 1.07 4.47 0.02  1.6  0.6  3.1
 986 HD 216259      22 51 26.4 +13 58 12  8.29  21.28 -0.63 0.03  0.68  0.02   0.65   0.09 0.68 0.66 0.70 4.66 0.02 11.3  6.5 14.4
 990 HD 217014      22 57 28.0 +20 46 08  5.45  15.61  0.13 0.02  1.17  0.03   1.03   0.14 1.09 1.07 1.11 4.34 0.03  4.7  3.6  5.7
 992 HD 217107      22 58 15.5 -02 23 43  6.17  19.86  0.06 0.02  1.15  0.03   0.86   0.11 1.04 1.02 1.06 4.33 0.03  6.8  5.5  8.2
 993 HD 217165      22 58 29.9 +09 49 32  7.67  43.18  0.12 0.04  1.08  0.05   0.99   0.15 1.09 1.07 1.12 4.42 0.04  2.4  1.0  3.7
1007 HD 218868      23 10 50.1 +45 30 44  6.98  24.30 -0.08 0.02  1.00  0.03   0.96   0.13 0.98 0.96 1.01 4.43 0.03  6.3  4.1  8.4
1012 HD 219538      23 16 18.2 +30 40 13  8.07  24.02 -0.47 0.03  0.76  0.03   0.69   0.09 0.81 0.78 0.84 4.59 0.03  7.0  2.6 11.6
1015 HD 219834 B    23 19 06.4 -13 27 18  5.20  21.12  0.56 0.05  2.40  0.14   6.37   1.08 1.26 1.20 1.32 3.79 0.04  5.2  4.4  6.0
1017 HD 220339      23 23 04.9 -10 45 51  7.80  19.12 -0.54 0.02  0.73  0.02   0.70   0.10 0.74 0.72 0.77 4.61 0.02 10.4  5.5 13.7
1020 HD 221354      23 31 22.2 +59 09 56  6.76  16.93 -0.27 0.02  0.89  0.03   0.85   0.11 0.86 0.84 0.89 4.48 0.03 10.8  7.4 13.4
1021 HD 221356      23 31 31.5 -04 05 15  6.50  26.12  0.15 0.02  1.11  0.03   0.91   0.12 1.01 0.98 1.05 4.36 0.03  5.3  3.9  6.6
1030 HD 222582      23 41 51.5 -05 59 09  7.68  41.77  0.10 0.03  1.11  0.05   1.07   0.16 1.04 1.01 1.06 4.37 0.04  5.4  3.8  6.9
1031 HD 222697      23 42 56.6 +00 14 23  8.65  46.93 -0.17 0.06  0.93  0.07   0.99   0.19 0.96 0.93 0.98 4.48 0.05  5.4  2.3  9.0
1035 HD 223315      23 48 36.9 -15 12 38  8.78  49.21 -0.19 0.06  0.84  0.05   0.68   0.12 1.05 1.03 1.06 4.50 0.02  1.0  0.3  2.5
1036 HD 223498      23 50 05.7 +02 52 38  8.34  44.80 -0.09 0.04  0.99  0.05   0.79   0.12 0.97 0.95 1.00 4.44 0.05  6.0  3.2  8.6
2000 KIC-4914923    00 00 00.0 +00 00 00                                                                                          
2001 HTR122-002     00 01 11.7 +47 35 15                                                                                          
2002 HTR163-006     00 01 27.2 +38 00 03                                                                                          
2003 HTR123-003     00 02 12.8 +46 20 37                                                                                          
2004 HD 224983      00 02 21.5 +11 00 22  8.48  31.19 -0.42 0.03  0.77  0.03   0.63   0.09 0.86 0.84 0.89 4.58 0.03  4.1  1.2  8.3
2005 HTR163-001     00 02 32.3 +34 42 42                                                                                          
2006 HTR123-008     00 02 33.2 +42 27 48                                                                                          
2007 HD 225021      00 02 40.1 +51 28 21  7.70 143.68  1.23 0.10  5.44  0.63   1.42   0.37 2.02 1.88 2.15 3.27 0.08  1.4  1.1  1.7
2008 HTR087-003     00 02 51.5 +54 44 58                                                                                          
2009 HTR123-005     00 02 55.7 +44 24 57                                                                                          
2010 HTR164-005     00 03 28.0 +34 43 38                                                                                          
2011 HTR087-015     00 03 28.8 +53 58 37                                                                                          
2012 HTR210-001     00 05 37.0 +32 48 26                                                                                          
2013 HTR165-012     00 05 39.3 +35 58 57                                                                                          
2014 HTR124-004     00 05 57.2 +41 51 17                                                                                          
2015 HD 118         00 06 00.1 -39 08 15  8.55 352.11  1.58 0.28  5.04  1.62   4.47   2.92 1.98 1.72 2.29 3.42 0.20  1.1  0.7  1.6
2016 HTR125-017     00 06 06.6 +48 37 00                                                                                          
2017 HD 249         00 07 22.6 +26 27 02  7.33 126.10  1.31 0.07  6.60  0.54   1.40   0.28 1.16 1.03 1.30 2.87 0.07  6.2  4.2  9.2
2018 HTR125-009     00 07 42.8 +42 33 05                                                                                          
2019 HTR211-001     00 08 31.1 +33 38 58                                                                                          
2020 HTR089-011     00 08 50.2 +51 46 42                                                                                          
2021 HTR211-003     00 09 26.1 +32 14 44                                                                                          
2022 HTR212-002     00 10 12.9 +30 21 33                                                                                          
2023 HTR212-005     00 11 23.5 +29 01 25                                                                                          
2024 HD 18436 A     00 11 46.2 -39 26 46  7.98  77.22  0.50 0.08  1.70  0.16   1.70   0.38 1.27 1.23 1.32 4.07 0.06  4.2  3.5  4.9
2025 HD 18436 B     00 11 46.3 -39 26 54  7.98  77.22  0.51 0.08  1.80  0.17   3.20   0.71 1.22 1.18 1.27 4.00 0.07  5.4  4.8  6.0
2026 HD 745         00 11 47.5 +09 08 24  7.45 138.12  1.29 0.08  5.79  0.53   2.48   0.54 1.94 1.80 2.07 3.20 0.06  1.4  1.1  1.7
2027 HTR213-008     00 11 51.6 +30 37 29                                                                                          
2028 HTR213-002     00 12 37.9 +30 40 30                                                                                          
2029 HTR258-002     00 12 55.0 +25 11 36                                                                                          
2030 MARVELS-1      00 13 07.8 +20 37 03                                                                                          
2031 HTR169-010     00 14 03.7 +38 47 57                                                                                          
2032 HD 1100        00 15 16.3 -06 08 18  7.75 140.45  1.23 0.11  6.03  0.80   1.18   0.34 1.20 1.05 1.37 2.97 0.09  5.8  3.7  8.8
2033 HD 1205        00 16 23.5 -22 35 17  7.90  76.57  0.53 0.08  1.81  0.17   1.64   0.36 1.26 1.21 1.31 4.03 0.07  4.9  4.2  5.6
2034 HD 1293        00 17 05.5 -01 39 11  8.38 158.48  1.04 0.15  4.19  0.71   0.98   0.35 1.19 1.06 1.36 3.30 0.12  4.6  3.0  6.9
2035 HTR170-004     00 17 39.9 +39 27 30                                                                                          
2036 HTR093-012     00 18 08.9 +52 15 19                                                                                          
2037 HTR062-011     00 18 21.5 +56 52 06                                                                                          
2038 HTR405-001     00 18 23.6 +02 25 49                                                                                          
2039 HTR171-008     00 18 25.6 +38 15 00                                                                                          
2040 HTR171-008B    00 18 25.7 +38 15 11                                                                                          
2041 HD 1449        00 18 39.6 +22 52 47  7.14 122.85  1.33 0.06  6.24  0.46   1.68   0.32 1.33 1.17 1.51 2.97 0.07  3.4  2.4  5.1
2042 HD 1502        00 19 17.1 +14 03 17  8.36 159.24  1.07 0.11  4.67  0.57   1.19   0.32 1.46 1.31 1.61 3.28 0.09  3.0  2.2  4.2
2043 WASP-1         00 20 40.1 +31 59 24                                                                                          
2044 HD 1666        00 20 52.3 -19 55 52  8.17 108.46  0.70 0.07  1.89  0.16   1.64   0.34 1.47 1.41 1.53 4.11 0.09  1.6  1.3  1.9
2045 HTR311-004     00 21 16.6 +17 42 02                                                                                          
2046 HTR263-005     00 21 36.1 +18 51 10                                                                                          
2047 HTR094-008     00 21 50.1 +55 34 59                                                                                          
2048 HD 1770        00 22 17.3 +37 45 40  7.50 105.93  1.06 0.06  4.59  0.34   1.41   0.27 1.50 1.37 1.60 3.29 0.06  2.9  2.3  3.7
2049 EPIC202094994  00 24 17.8 +22 30 01                                                                                          
2050 HTR173-008     00 24 22.8 +37 35 11                                                                                          
2051 EPIC202089657  00 24 23.3 +23 29 04                                                                                          
2052 EPIC202083688  00 24 58.4 +23 43 35                                                                                          
2053 EPIC202136151  00 25 30.1 +17 20 20                                                                                          
2054 EPIC202088212  00 25 30.2 +14 44 26                                                                                          
2055 EPIC202136200  00 25 36.8 +17 43 55                                                                                          
2056 EPIC202126884  00 25 46.9 +25 12 15                                                                                          
2057 EPIC202138142  00 25 50.6 +23 20 35                                                                                          
2058 EPIC202095074  00 25 56.6 +28 14 08                                                                                          
2059 EPIC202093020  00 26 12.4 +16 52 07                                                                                          
2060 HD 2331        00 27 13.9 +05 38 15  9.55 110.62  0.18 0.14  1.15  0.19   0.87   0.30 1.13 1.10 1.16 4.40 0.06  2.1  0.5  3.5
2061 HTR314-007     00 27 15.2 +17 09 44                                                                                          
2062 EPIC202126847  00 27 15.2 +17 09 46                                                                                          
2063 EPIC202086137  00 27 39.3 +25 50 52                                                                                          
2064 HD 2488        00 28 33.2 -11 14 14  6.86  69.16  0.89 0.04  3.25  0.15  10.13   1.55 1.62 1.56 1.67 3.62 0.03  2.4  2.2  2.7
2065 HTR315-006     00 29 01.2 +14 15 47                                                                                          
2066 HD 2564        00 29 31.1 +24 52 52  7.78  98.23  0.77 0.06  2.10  0.16   1.72   0.33 1.55 1.50 1.61 3.96 0.07  1.6  1.4  2.0
2067 HD 236427      00 29 54.1 +59 15 18  8.24 109.17  0.77 0.07  3.10  0.27   1.41   0.30 1.36 1.27 1.44 3.60 0.06  3.8  3.1  4.6
2068 HTR363-002     00 30 06.2 +11 05 38                                                                                          
2069 HTR176-001     00 30 11.0 +33 50 03                                                                                          
2070 HTR315-005     00 30 20.1 +17 49 48                                                                                          
2071 HTR267-004     00 30 27.9 +19 01 56                                                                                          
2072 HTR268-001     00 31 06.9 +23 11 34                                                                                          
2073 HTR176-002     00 31 07.4 +39 06 03                                                                                          
2074 HD 2816        00 31 41.5 +12 54 49  7.25  77.46  0.88 0.04  3.68  0.17   1.40   0.21 1.44 1.36 1.51 3.46 0.05  3.3  2.8  3.9
2075 HD 2946        00 32 35.1 -18 06 33  8.09 134.95  0.97 0.11  3.44  0.45   2.11   0.60 1.53 1.40 1.64 3.57 0.09  2.4  1.9  3.0
2076 HTR364-003     00 32 52.0 +04 47 22                                                                                          
2077 HTR365-001     00 33 03.2 +05 50 16                                                                                          
2078 HTR136-001     00 34 38.1 +47 21 10                                                                                          
2079 HTR317-002     00 34 49.7 +13 33 06                                                                                          
2080 HD 3141        00 35 00.9 +42 41 41  8.02  28.90 -0.31 0.03  0.87  0.03   0.77   0.11 0.86 0.84 0.89 4.50 0.04  9.7  5.6 12.9
2081 HTR137-003     00 35 53.0 +42 13 55                                                                                          
2082 HD 3404        00 36 46.8 -24 30 03  7.94  71.28  0.49 0.06  2.05  0.15   0.99   0.19 1.17 1.11 1.23 3.89 0.04  6.7  5.5  8.1
2083 HTR180-001     00 37 21.6 +33 52 57                                                                                          
2084 HD 3458        00 37 22.9 -19 33 54  8.28 283.29  1.58 0.20  7.88  1.80   2.02   0.95 2.23 1.95 2.55 3.09 0.15  0.9  0.6  1.4
2085 HD 3684        00 39 42.6 +08 07 22                                                                                          
2086 HTR139-004     00 40 02.9 +42 06 50                                                                                          
2087 HTR102-001     00 41 30.9 +50 07 41                                                                                          
2088 HTR182-001     00 42 22.0 +40 44 16                                                                                          
2089 HIP 52942 A    00 43 18.5 +12 55 31  9.29 101.94  0.21 1.10  1.11  1.40   0.48   1.20 1.21 1.09 1.46 4.36 0.25  2.3  1.2  3.7
2090 HD 4075        00 45 04.7 +75 56 16  7.19  37.36  0.20 0.02  1.36  0.04   0.85   0.12 1.09 1.06 1.12 4.22 0.03  7.0  6.1  8.0
2091 EPIC201713348  00 45 11.1 +03 51 53                                                                                          
2092 EPIC201713348B 00 45 11.2 +03 51 59                                                                                          
2093 HTR183-005     00 45 35.6 +35 44 45                                                                                          
2094 HTR183-008     00 45 40.3 +41 01 45                                                                                          
2095 HD 4313        00 45 40.4 +07 50 42  7.83 136.99  1.15 0.09  5.14  0.56   1.68   0.41 1.63 1.50 1.78 3.24 0.08  2.3  1.7  2.9
2096 HD 4395        00 46 13.7 -11 27 09  7.68  94.70  0.83 0.06  2.86  0.20   1.21   0.22 1.39 1.33 1.46 3.68 0.04  3.2  2.8  3.7
2097 EPIC201677835  00 46 58.0 +03 16 21                                                                                          
2098 HD 4917        00 51 06.3 -12 55 39  8.03 134.41  1.08 0.10  5.01  0.58   0.86   0.22 1.32 1.17 1.48 3.16 0.09  4.5  3.2  6.7
2099 HD 4741        00 51 50.0 +78 37 33  8.45  40.44 -0.21 0.03  0.90  0.04   0.85   0.12 0.90 0.86 0.93 4.49 0.04  7.6  3.9 11.0
2100 HTR187-001     00 53 09.8 +36 40 40                                                                                          
2101 HTR188-002     00 54 46.2 +33 45 49                                                                                          
2102 HTR188-001     00 54 49.0 +40 35 58                                                                                          
2103 HTR145-001     00 54 57.6 +48 01 31                                                                                          
2104 HD 5319        00 55 01.4 +00 47 22  8.05 114.42  0.92 0.09  4.06  0.42   1.10   0.26 1.27 1.14 1.39 3.33 0.09  5.0  3.7  7.0
2105 HATS568-008    00 55 41.7 -21 12 28                                                                                          
2106 HTR376-001     00 56 50.4 +04 03 24                                                                                          
2107 HTR146-002     00 56 50.4 +47 00 50                                                                                          
2108 HTR189-001     00 56 55.2 +38 46 54                                                                                          
2109 HD 5608        00 58 14.2 +33 57 03  5.99  56.37  1.13 0.03  5.14  0.19   1.48   0.21 1.53 1.41 1.64 3.19 0.05  2.8  2.2  3.6
2110 HTR378-001     00 59 24.1 +05 56 39                                                                                          
2111 HD 5873        01 00 21.2 +17 13 35  7.25  86.28  0.99 0.07  4.36  0.35   1.39   0.28 1.48 1.36 1.60 3.33 0.07  3.2  2.5  4.1
2112 HD 5946        01 01 05.5 +08 46 10  8.94  86.36  0.23 0.09  1.36  0.15   0.87   0.22 1.11 1.07 1.16 4.23 0.10  5.7  4.4  6.7
2113 HTR191-001     01 01 19.9 +36 13 45                                                                                          
2114 HD 6019        01 01 39.6 +07 18 19  7.75 134.05  1.15 0.10  4.98  0.58   1.08   0.28 1.12 0.99 1.27 3.10 0.09  5.9  3.9  8.7
2115 HD 6030        01 01 42.9 +09 44 46  7.83 110.13  0.97 0.10  4.18  0.49   1.15   0.30 1.30 1.17 1.44 3.32 0.09  4.3  3.1  6.1
2116 HD 6233        01 02 52.5 -37 17 03  8.40 781.25  2.35 0.62 14.96 10.64 208.82 298.12 2.70 1.66 3.95 3.21 0.45  0.4  0.2  1.1
2117 HD 140538 A    01 02 56.1 +02 30 53  5.86  14.66 -0.08 0.02  0.95  0.03   1.02   0.14 1.01 0.98 1.03 4.48 0.03  2.7  1.1  4.8
2118 EPIC203826436  01 04 55.2 -24 47 13                                                                                          
2119 EPIC204890128  01 05 06.2 -20 24 09                                                                                          
2120 HTR333-003     01 05 45.8 +17 08 26                                                                                          
2121 HTR285-001     01 05 49.7 +21 37 00                                                                                          
2122 HD 6512        01 06 12.6 +13 15 10  8.15  51.05  0.07 0.04  1.05  0.05   0.96   0.15 1.11 1.09 1.13 4.43 0.03  1.7  0.6  3.0
2123 HD 6628        01 06 49.0 -22 51 21  7.77 113.38  1.04 0.08  4.76  0.43   0.84   0.18 0.95 0.90 1.02 3.04 0.08 12.1  9.4 14.1
2124 EPIC203753577  01 07 25.8 -25 03 08                                                                                          
2125 HD 6715        01 08 12.5 +21 58 37  7.61  33.52 -0.05 0.03  0.99  0.03   1.09   0.15 0.91 0.88 0.94 4.41 0.04  9.1  6.8 11.3
2126 GJ 53          01 08 16.4 +54 55 13                                                                                          
2127 HTR239-004     01 08 21.5 +33 00 46                                                                                          
2128 HTR239-008     01 09 07.6 +26 44 38                                                                                          
2129 HTR194-006     01 09 12.2 +40 05 31                                                                                          
2130 HTR195-003     01 09 21.9 +38 14 31                                                                                          
2131 HTR431-010     01 09 56.9 +00 45 23                                                                                          
2132 HTR240-003     01 11 06.9 +29 46 09                                                                                          
2133 HTR241-006     01 11 36.1 +32 21 14                                                                                          
2134 HTR432-011     01 12 07.1 -02 58 20                                                                                          
2135 HTR152-001     01 12 09.4 +47 29 20                                                                                          
2136 HTR196-004     01 12 15.9 +33 59 55                                                                                          
2137 HTR241-007     01 12 24.5 +26 25 30                                                                                          
2138 HTR433-003     01 13 10.0 -03 22 53                                                                                          
2139 HTR114-009     01 14 00.5 +50 05 06                                                                                          
2140 KIC-7866914    01 14 37.6 +43 39 47                                                                                          
2141 KIC-8073705    01 14 44.0 +43 54 58                                                                                          
2142 KOI-6883       01 14 47.3 +43 08 32                                                                                          
2143 KIC-10644253   01 14 54.8 +47 56 19                                                                                          
2144 KIC-7799349    01 14 56.8 +43 32 10                                                                                          
2145 KIC-8408982    01 14 57.1 +44 27 17                                                                                          
2146 KIC-8006161    01 14 58.3 +43 50 07                                                                                          
2147 KIC-10709834   01 15 03.2 +48 05 00                                                                                          
2148 KIC-7174707    01 15 06.3 +42 45 26                                                                                          
2149 KIC-10319590   01 15 07.4 +47 24 48                                                                                          
2150 HD 7530        01 15 08.0 -22 53 58  8.30 156.74  1.08 0.18  4.71  0.98   1.42   0.62 1.06 0.94 1.24 3.13 0.14  7.4  4.5 11.3
2151 KIC-9812850    01 15 10.6 +46 41 04                                                                                          
2152 KIC-9446742    01 15 14.1 +46 01 47                                                                                          
2153 KIC-8410697    01 15 15.0 +44 25 58                                                                                          
2154 KIC-7093428    01 15 17.7 +42 38 58                                                                                          
2155 KIC-7584900    01 15 18.2 +43 17 06                                                                                          
2156 KIC-10516096   01 15 18.2 +47 42 41                                                                                          
2157 KIC-9447166    01 15 18.8 +46 00 48                                                                                          
2158 KIC-5596656    01 15 25.1 +40 51 25                                                                                          
2159 KIC-7871531    01 15 26.6 +43 38 04                                                                                          
2160 KIC-8280511    01 15 28.1 +44 17 02                                                                                          
2161 KIC-7940546    01 15 29.1 +43 42 35                                                                                          
2162 HTR114-006     01 15 30.7 +48 53 52                                                                                          
2163 KOI-284 W      01 15 31.7 +41 20 29                                                                                          
2164 KOI-284 E      01 15 31.7 +41 20 29                                                                                          
2165 KIC-7941200    01 15 34.0 +43 47 18                                                                                          
2166 HD 7510        01 15 41.2 +34 43 33  7.63  63.29  0.49 0.05  1.96  0.13   1.02   0.18 1.17 1.12 1.22 3.92 0.04  6.7  5.8  7.7
2168 KIC-9139151    01 15 45.4 +45 30 49                                                                                          
2169 KIC-9139163    01 15 45.5 +45 30 25                                                                                          
2170 KIC-10454113   01 15 46.4 +47 39 26                                                                                          
2171 KIC-11390058   01 15 47.1 +49 17 29                                                                                          
2172 KIC-6185331    01 15 48.4 +41 31 55                                                                                          
2173 KIC-8479655    01 15 50.9 +44 35 55                                                                                          
2174 KIC-11071278   01 15 51.4 +48 39 10                                                                                          
2175 KIC-9073950    01 15 52.8 +45 29 52                                                                                          
2177 KIC-6503434    01 15 54.0 +41 55 07                                                                                          
2178 KIC-8012732    01 15 55.7 +43 51 53                                                                                          
2179 KIC-9635606    01 15 56.0 +46 22 34                                                                                          
2180 KIC-9574283    01 15 56.7 +46 17 05                                                                                          
2181 KIC-8150065    01 16 00.4 +44 01 41                                                                                          
2182 KOI-5932       01 16 05.4 +50 03 58                                                                                          
2183 KOI-5622       01 16 05.6 +45 33 13                                                                                          
2184 KIC-3526481    01 16 06.0 +38 38 21                                                                                          
2185 KIC-6187639    01 16 06.3 +41 30 55                                                                                          
2186 KIC-6106415    01 16 06.6 +41 29 24                                                                                          
2187 KIC-5773345    01 16 07.0 +41 04 41                                                                                          
2188 KIC-8938364    01 16 08.7 +45 16 45                                                                                          
2189 KIC-11179629   01 16 09.2 +48 49 40                                                                                          
2190 KIC-5431016    01 16 09.4 +40 36 20                                                                                          
2191 KIC-11126267   01 16 09.6 +48 43 18                                                                                          
2192 KOI-7345       01 16 10.3 +47 48 40                                                                                          
2193 KIC-11392618   01 16 14.5 +49 17 15                                                                                          
2194 KIC-9206432    01 16 15.0 +45 36 25                                                                                          
2195 KIC-3938173    01 16 19.1 +39 03 20                                                                                          
2196 KIC-5689820    01 16 19.6 +40 55 41                                                                                          
2197 KIC-7266428    01 16 21.0 +42 51 20                                                                                          
2198 KIC-3427720    01 16 23.0 +38 31 35                                                                                          
2199 KIC-11652870   01 16 23.1 +49 45 06                                                                                          
2200 KIC-3939069    01 16 24.8 +39 05 44                                                                                          
2201 KIC-3326377    01 16 24.9 +38 24 19                                                                                          
2202 KOI-4978       01 16 25.4 +38 33 29                                                                                          
2203 KIC-10850327   01 16 25.5 +48 13 25                                                                                          
2204 KOI-6734       01 16 25.7 +42 03 50                                                                                          
2205 KIC-10850420   01 16 26.4 +48 12 21                                                                                          
2206 KIC-9880470    01 16 26.5 +46 46 54                                                                                          
2207 KIC-3219508    01 16 27.4 +38 22 29                                                                                          
2208 KIC-7103006    01 16 27.7 +42 40 23                                                                                          
2209 KIC-6933899    01 16 27.9 +42 26 12                                                                                          
2210 KIC-11128041   01 16 27.9 +48 43 28                                                                                          
2211 KIC-4820550    01 16 28.2 +39 59 02                                                                                          
2212 KOI-5567       01 16 28.7 +44 58 06                                                                                          
2213 KIC-3429205    01 16 32.1 +38 31 46                                                                                          
2214 KOI-7235       01 16 32.4 +46 41 11                                                                                          
2215 KIC-10001391   01 16 33.5 +46 56 54                                                                                          
2216 KIC-10459987   01 16 35.8 +47 41 02                                                                                          
2217 KIC-7020182    01 16 35.9 +42 35 13                                                                                          
2218 KIC-3733735    01 16 36.1 +38 54 15                                                                                          
2219 KOI-5790       01 16 36.7 +47 35 41                                                                                          
2220 KOI-5852       01 16 37.8 +48 33 23                                                                                          
2221 Kepler-21 A    01 16 37.8 +38 42 43                                                                                          
2222 KIC-4548011    01 16 37.9 +39 36 21                                                                                          
2223 KIC-4351319    01 16 38.3 +39 30 01                                                                                          
2224 KIC-11395018   01 16 39.7 +49 15 04                                                                                          
2225 KIC-10130853   01 16 40.7 +47 09 40                                                                                          
2226 KIC-11551692   01 16 41.7 +49 31 27                                                                                          
2227 KIC-11182758   01 16 42.1 +48 48 58                                                                                          
2228 KIC-5607242    01 16 42.4 +40 50 50                                                                                          
2229 KIC-7742408    01 16 42.6 +43 28 17                                                                                          
2230 KIC-8223197    01 16 44.6 +44 06 54                                                                                          
2231 KIC-8018599    01 16 46.2 +43 48 57                                                                                          
2232 KIC-5608037    01 16 47.4 +40 50 38                                                                                          
2233 KIC-6679371    01 16 47.5 +42 06 32                                                                                          
2234 KIC-7106245    01 16 48.1 +42 40 20                                                                                          
2235 KIC-6851380    01 16 48.9 +42 23 46                                                                                          
2236 KIC-3735871    01 16 49.1 +38 49 12                                                                                          
2237 KIC-6766513    01 16 52.3 +42 15 26                                                                                          
2238 KOI-5198       01 16 53.2 +41 01 39                                                                                          
2239 KOI-5626       01 16 54.9 +45 31 10                                                                                          
2240 KIC-5695396    01 16 56.5 +40 56 33                                                                                          
2241 KIC-7107778    01 16 57.2 +42 38 53                                                                                          
2242 KIC-8552719    01 17 03.6 +44 37 21                                                                                          
2243 KIC-10068307   01 17 03.6 +47 03 38                                                                                          
2244 KIC-10398088   01 17 03.9 +47 30 15                                                                                          
2245 KIC-3945784    01 17 04.0 +39 02 53                                                                                          
2246 KIC-7353970    01 17 04.4 +42 56 11                                                                                          
2247 KIC-11554100   01 17 04.4 +49 31 35                                                                                          
2248 KIC-11656918   01 17 04.5 +49 46 10                                                                                          
2249 KIC-10593351   01 17 05.6 +47 51 03                                                                                          
2250 KIC-10593535   01 17 06.9 +47 52 36                                                                                          
2251 KOI-6981       01 17 07.0 +44 00 27                                                                                          
2252 KIC-11554435   01 17 07.6 +49 33 08                                                                                          
2253 KIC-12009504   01 17 11.0 +50 28 52                                                                                          
2254 KIC-6116048    01 17 11.1 +41 24 51                                                                                          
2255 KOI-5247       01 17 12.4 +41 29 51                                                                                          
2256 KIC-12255108   01 17 13.6 +50 56 23                                                                                          
2257 KIC-8424992    01 17 14.2 +44 24 16                                                                                          
2258 KIC-5179841    01 17 14.8 +40 22 23                                                                                          
2259 KIC-4554830    01 17 15.3 +39 40 56                                                                                          
2260 KIC-10006542   01 17 15.4 +46 56 43                                                                                          
2261 KIC-7747078    01 17 15.6 +43 29 43                                                                                          
2262 KIC-12735740   01 17 16.1 +51 57 42                                                                                          
2263 KIC-8091757    01 17 17.1 +43 58 30                                                                                          
2264 KIC-9016693    01 17 18.1 +45 18 23                                                                                          
2265 KIC-9583493    01 17 19.2 +46 13 38                                                                                          
2266 KIC-3539632    01 17 20.3 +38 38 10                                                                                          
2267 KIC-4830001    01 17 21.3 +39 57 15                                                                                          
2268 KIC-11187332   01 17 21.6 +48 52 35                                                                                          
2269 KIC-4649305    01 17 21.7 +39 46 54                                                                                          
2270 KIC-5955122    01 17 22.0 +41 17 21                                                                                          
2271 KIC-5005618    01 17 22.1 +40 09 24                                                                                          
2272 KIC-8228742    01 17 23.2 +44 09 23                                                                                          
2273 KIC-7357531    01 17 23.2 +42 57 22                                                                                          
2274 KIC-12508433   01 17 23.5 +51 28 16                                                                                          
2275 KOI-7136       01 17 24.9 +45 35 54                                                                                          
2276 KIC-3540728    01 17 25.0 +38 40 18                                                                                          
2277 KIC-11026764   01 17 25.6 +48 30 54                                                                                          
2278 KIC-5955905    01 17 25.8 +41 12 34                                                                                          
2279 KIC-8556311    01 17 26.7 +44 38 52                                                                                          
2280 KIC-10972873   01 17 26.8 +48 26 37                                                                                          
2281 KIC-10917433   01 17 27.4 +48 19 56                                                                                          
2282 KIC-12737015   01 17 27.7 +51 58 05                                                                                          
2283 KIC-9767437    01 17 27.9 +46 32 20                                                                                          
2284 KIC-11241912   01 17 30.1 +49 00 02                                                                                          
2285 KIC-8621739    01 17 30.9 +44 44 10                                                                                          
2286 KIC-12109550   01 17 31.6 +50 36 20                                                                                          
2287 KIC-5445334    01 17 33.2 +40 36 24                                                                                          
2288 KOI-5888       01 17 33.8 +49 06 32                                                                                          
2289 KOI-5135       01 17 34.9 +40 21 29                                                                                          
2290 KIC-7680114    01 17 35.8 +43 19 01                                                                                          
2291 KIC-8751420    01 17 36.2 +44 56 03                                                                                          
2292 Kepler-68 A    01 17 36.6 +49 02 28                                                                                          
2293 KIC-6603624    01 17 36.8 +42 03 16                                                                                          
2294 KIC-6775034    01 17 37.2 +42 15 59                                                                                          
2295 KIC-5184732    01 17 38.0 +40 19 36                                                                                          
2296 HTR115-003     01 17 38.6 +55 28 23                                                                                          
2298 KIC-8817885    01 17 43.2 +45 00 48                                                                                          
2299 KOI-5612       01 17 43.4 +45 28 12                                                                                          
2300 KIC-12307366   01 17 43.6 +51 01 35                                                                                          
2301 KIC-2852862    01 17 44.4 +38 02 36                                                                                          
2302 KIC-3342467    01 17 44.4 +38 27 15                                                                                          
2303 KIC-6442183    01 17 45.3 +41 52 21                                                                                          
2304 KIC-12258514   01 17 45.4 +50 59 18                                                                                          
2305 KIC-10796663   01 17 45.6 +48 06 16                                                                                          
2306 KIC-6948006    01 17 46.0 +42 29 19                                                                                          
2307 KIC-11137075   01 17 46.0 +48 42 46                                                                                          
2308 KIC-10730618   01 17 46.1 +48 05 47                                                                                          
2310 KIC-11244118   01 17 49.4 +48 57 05                                                                                          
2311 KOI-5284       01 17 50.3 +41 49 00                                                                                          
2312 KIC-11403032   01 17 50.8 +49 17 52                                                                                          
2313 HTR154-018     01 17 51.0 +47 18 44                                                                                          
2314 KIC-8233802    01 17 51.6 +44 07 35                                                                                          
2315 KIC-7282872    01 17 52.8 +42 52 05                                                                                          
2316 KIC-5960989    01 17 52.8 +41 15 49                                                                                          
2317 KIC-3852594    01 17 53.0 +38 59 49                                                                                          
2318 KIC-1435467    01 17 53.3 +37 03 45                                                                                          
2319 HTR154-011     01 17 56.0 +47 58 10                                                                                          
2320 KIC-10471412   01 17 56.6 +47 37 20                                                                                          
2321 KIC-8561221    01 17 56.6 +44 38 36                                                                                          
2322 KIC-6779260    01 17 58.2 +42 14 03                                                                                          
2323 KIC-8367064    01 17 58.5 +44 18 47                                                                                          
2324 KIC-3120904    01 17 58.8 +38 15 59                                                                                          
2325 KOI-5018       01 17 59.4 +38 54 26                                                                                          
2326 KIC-11298298   01 18 00.5 +49 03 35                                                                                          
2327 KIC-6693861    01 18 00.6 +42 09 25                                                                                          
2328 KIC-2581316    01 18 02.0 +37 51 43                                                                                          
2329 KIC-11764567   01 18 02.2 +49 56 04                                                                                          
2330 KIC-9428430    01 18 02.6 +46 07 00                                                                                          
2331 KIC-11612280   01 18 02.8 +49 39 52                                                                                          
2332 KIC-2718885    01 18 03.5 +37 56 38                                                                                          
2333 KIC-4750938    01 18 08.7 +39 48 30                                                                                          
2334 KIC-9025370    01 18 09.0 +45 18 44                                                                                          
2335 KIC-4659476    01 18 09.8 +39 45 23                                                                                          
2336 KOI-7599       01 18 10.7 +45 23 16                                                                                          
2337 KIC-5104192    01 18 11.3 +40 15 31                                                                                          
2338 KIC-4660012    01 18 12.1 +39 42 58                                                                                          
2339 KIC-8957218    01 18 14.7 +45 16 30                                                                                          
2340 KIC-9346370    01 18 15.0 +45 51 10                                                                                          
2341 KIC-7533340    01 18 15.3 +43 06 36                                                                                          
2342 KOI-5216       01 18 15.4 +41 17 27                                                                                          
2343 KIC-10079226   01 18 15.5 +47 02 44                                                                                          
2344 KIC-11193681   01 18 16.0 +48 50 11                                                                                          
2345 KIC-5017127    01 18 16.8 +40 06 26                                                                                          
2346 KOI-6759       01 18 18.6 +42 06 47                                                                                          
2347 KIC-8435766    01 18 19.9 +44 26 54                                                                                          
2348 KIC-7206837    01 18 20.2 +42 44 10                                                                                          
2349 KIC-11716643   01 18 21.8 +49 47 58                                                                                          
2350 KIC-6370558    01 18 21.9 +41 42 52                                                                                          
2351 KIC-5455407    01 18 21.9 +40 36 24                                                                                          
2352 KIC-4472818    01 18 22.1 +39 31 10                                                                                          
2353 KIC-5018442    01 18 22.4 +40 06 52                                                                                          
2354 KOI-5380       01 18 23.4 +42 48 13                                                                                          
2355 KOI-5706       01 18 24.8 +46 26 27                                                                                          
2356 KIC-10080792   01 18 24.9 +47 03 05                                                                                          
2357 KIC-11615035   01 18 25.0 +49 37 08                                                                                          
2358 KIC-11717120   01 18 25.3 +49 49 29                                                                                          
2359 KIC-3128488    01 18 26.2 +38 17 31                                                                                          
2360 KIC-3656476    01 18 27.3 +38 42 55                                                                                          
2361 KIC-9716028    01 18 27.4 +46 28 48                                                                                          
2362 KIC-11666358   01 18 27.6 +49 47 41                                                                                          
2363 KIC-10147635   01 18 28.6 +47 06 32                                                                                          
2364 KOI-6745       01 18 28.6 +42 01 51                                                                                          
2365 KOI-7605       01 18 31.5 +46 20 34                                                                                          
2366 KIC-11968749   01 18 31.6 +50 21 40                                                                                          
2367 KIC-9410862    01 18 31.8 +45 57 52                                                                                          
2368 KIC-8105398    01 18 31.9 +43 54 42                                                                                          
2369 HD 7931        01 18 32.2 -28 43 59  7.89 124.07  1.07 0.08  4.96  0.49   1.36   0.31 1.22 1.09 1.36 3.13 0.08  5.8  4.0  8.4
2370 KIC-7830637    01 18 32.8 +43 32 01                                                                                          
2371 KOI-5924       01 18 35.1 +49 37 37                                                                                          
2372 KIC-6531928    01 18 35.4 +41 58 08                                                                                          
2373 KIC-5021689    01 18 35.5 +40 09 14                                                                                          
2374 KIC-10018963   01 18 36.0 +46 54 06                                                                                          
2375 KIC-9958387    01 18 36.1 +46 49 47                                                                                          
2376 KOI-5855       01 18 36.7 +48 33 28                                                                                          
2377 KIC-11769146   01 18 37.0 +49 57 37                                                                                          
2378 KOI-5423       01 18 37.1 +43 28 16                                                                                          
2379 KIC-9226339    01 18 38.7 +45 40 50                                                                                          
2380 HATS579-042    01 18 39.1 -25 44 57                                                                                          
2381 KIC-9098294    01 18 41.4 +45 29 22                                                                                          
2382 KOI-5155       01 18 43.3 +40 31 12                                                                                          
2383 KIC-9959608    01 18 43.9 +46 50 40                                                                                          
2384 KIC-12069127   01 18 44.9 +50 33 57                                                                                          
2385 KIC-9413313    01 18 46.7 +45 54 14                                                                                          
2386 KIC-7970740    01 18 47.1 +43 44 58                                                                                          
2387 KOI-5085       01 18 50.0 +39 49 20                                                                                          
2388 KOI-5702       01 18 51.1 +46 19 10                                                                                          
2389 KIC-3971507    01 18 51.6 +39 03 29                                                                                          
2390 KIC-3764714    01 18 51.8 +38 51 44                                                                                          
2391 KIC-7459173    01 18 51.9 +43 00 50                                                                                          
2392 KIC-12266582   01 18 52.5 +50 59 07                                                                                          
2393 KIC-6137704    01 18 53.4 +41 25 38                                                                                          
2394 KIC-11146592   01 18 54.3 +48 46 02                                                                                          
2395 KIC-11253226   01 18 54.7 +48 55 51                                                                                          
2396 KOI-6786       01 18 55.0 +42 23 44                                                                                          
2397 KOI-5546       01 18 55.6 +44 38 42                                                                                          
2398 KIC-12316126   01 18 55.6 +51 04 53                                                                                          
2399 KIC-11771760   01 18 55.9 +49 55 24                                                                                          
2400 KIC-8311864    01 18 56.1 +44 16 39                                                                                          
2401 KIC-9353712    01 18 56.7 +45 53 13                                                                                          
2402 KOI-7040       01 18 56.9 +44 27 40                                                                                          
2403 KIC-11253827   01 18 58.1 +48 58 38                                                                                          
2404 KOI-5792       01 19 00.0 +47 31 33                                                                                          
2405 KIC-8443527    01 19 00.6 +44 25 24                                                                                          
2406 KIC-8179536    01 19 01.6 +44 04 35                                                                                          
2407 KIC-6140059    01 19 01.7 +41 27 23                                                                                          
2408 KIC-11923629   01 19 02.1 +50 12 26                                                                                          
2409 KOI-5039       01 19 02.5 +39 10 11                                                                                          
2410 KIC-8572936    01 19 03.0 +44 38 29                                                                                          
2411 KIC-5723165    01 19 05.0 +40 59 45                                                                                          
2412 KIC-8702606    01 19 05.2 +44 49 45                                                                                          
2413 KIC-10287145   01 19 06.5 +47 23 47                                                                                          
2414 KIC-12317678   01 19 06.5 +51 01 16                                                                                          
2415 KIC-9661979    01 19 07.2 +46 22 26                                                                                          
2416 KIC-10024862   01 19 08.8 +46 56 04                                                                                          
2417 KIC-7906892    01 19 09.5 +43 41 53                                                                                          
2418 KIC-8044608    01 19 10.5 +43 49 29                                                                                          
2419 KIC-7976303    01 19 13.0 +43 44 49                                                                                          
2420 KIC-5383248    01 19 13.1 +40 31 34                                                                                          
2421 KIC-11414712   01 19 13.5 +49 14 14                                                                                          
2422 KIC-5896387    01 19 14.7 +41 11 53                                                                                          
2423 KIC-11875511   01 19 14.7 +50 08 42                                                                                          
2424 KIC-9965691    01 19 17.2 +46 50 36                                                                                          
2425 KIC-6225718    01 19 17.2 +41 34 54                                                                                          
2426 KIC-9965715    01 19 17.4 +46 49 43                                                                                          
2427 KIC-7771282    01 19 17.9 +43 25 52                                                                                          
2428 KIC-9480535    01 19 18.6 +46 03 32                                                                                          
2429 HTR388-005     01 19 18.8 +06 10 58                                                                                          
2430 KIC-7303287    01 19 19.4 +42 52 58                                                                                          
2431 KOI-5592       01 19 19.7 +45 17 28                                                                                          
2432 KIC-10355856   01 19 21.0 +47 28 32                                                                                          
2433 KOI-7566       01 19 21.0 +41 47 01                                                                                          
2434 KIC-4947556    01 19 21.2 +40 01 37                                                                                          
2435 KIC-5385410    01 19 21.3 +40 31 53                                                                                          
2436 KIC-9786364    01 19 21.7 +46 33 39                                                                                          
2437 KIC-6307083    01 19 22.2 +41 38 26                                                                                          
2438 KIC-9665394    01 19 23.3 +46 23 09                                                                                          
2439 KIC-6064910    01 19 23.9 +41 23 44                                                                                          
2440 KIC-7842033    01 19 24.1 +43 34 42                                                                                          
2441 KIC-6307537    01 19 24.1 +41 40 50                                                                                          
2442 KIC-10935310   01 19 26.7 +48 19 41                                                                                          
2443 KIC-10292238   01 19 29.2 +47 20 47                                                                                          
2444 KIC-10749841   01 19 29.4 +48 05 55                                                                                          
2445 KIC-8644365    01 19 29.5 +44 44 13                                                                                          
2446 KIC-5473556    01 19 30.4 +40 39 17                                                                                          
2447 KIC-10815729   01 19 31.0 +48 06 24                                                                                          
2448 KOI-5850       01 19 32.7 +48 27 56                                                                                          
2449 KIC-9909735    01 19 35.7 +46 47 37                                                                                          
2450 KOI-5869       01 19 37.2 +48 40 19                                                                                          
2451 KIC-5818706    01 19 39.1 +41 02 25                                                                                          
2452 KOI-6971       01 19 39.2 +43 58 41                                                                                          
2453 KIC-10162436   01 19 39.6 +47 08 43                                                                                          
2454 KIC-10360722   01 19 42.4 +47 27 46                                                                                          
2455 KIC-8257205    01 19 43.6 +44 07 49                                                                                          
2456 KIC-6313425    01 19 45.3 +41 41 41                                                                                          
2457 KIC-8053926    01 19 46.6 +43 52 24                                                                                          
2458 KIC-9972385    01 19 48.5 +46 53 48                                                                                          
2459 KIC-5480640    01 19 52.0 +40 40 23                                                                                          
2460 KIC-5308537    01 19 52.6 +40 28 40                                                                                          
2461 KIC-8651471    01 19 59.7 +44 42 47                                                                                          
2463 KIC-8394589    01 20 07.5 +44 21 05                                                                                          
2464 KIC-9491832    01 20 09.0 +46 02 16                                                                                          
2465 KIC-8524425    01 20 10.2 +44 31 59                                                                                          
2466 HTR341-013     01 21 12.2 +13 32 36                                                                                          
2467 HIP 6339       01 21 28.2 +31 20 29  8.46  28.42 -0.47 0.04  0.76  0.03   0.75   0.11 0.83 0.81 0.86 4.58 0.03  6.2  2.0 11.1
2468 HTR341-004     01 21 38.1 +16 45 51                                                                                          
2469 HTR389-004     01 21 47.2 +10 48 39                                                                                          
2470 HD 8250        01 21 58.3 +12 36 15  6.97  80.91  1.04 0.04  4.56  0.23   1.49   0.23 1.50 1.39 1.61 3.29 0.05  2.9  2.4  3.7
2471 HD 8407        01 23 02.6 -16 33 37  7.75  96.25  0.88 0.08  3.79  0.36   0.58   0.13 1.02 0.94 1.13 3.29 0.09  9.0  6.5 12.1
2472 HD 8389        01 23 02.6 -12 57 58  7.85  30.51 -0.20 0.03  0.97  0.04   0.69   0.10 0.91 0.89 0.93 4.43 0.04 10.1  7.3 12.5
2473 HD 8375        01 23 37.5 +34 14 45  6.28  56.66  0.97 0.03  3.75  0.14   2.35   0.33 1.62 1.56 1.67 3.50 0.03  2.3  2.0  2.5
2474 HTR294-009     01 23 45.4 +24 46 54                                                                                          
2475 HTR294-003     01 24 04.7 +22 15 20                                                                                          
2476 HD 8467        01 24 28.0 +39 03 43  8.39  31.84 -0.38 0.03  0.77  0.03   0.76   0.11 0.83 0.80 0.86 4.57 0.03  5.6  1.8 10.2
2477 HD 8508        01 24 42.9 +36 03 50  7.86 178.25  1.40 0.10  7.29  0.88   1.27   0.34 1.23 1.07 1.42 2.82 0.09  5.0  3.2  7.9
2478 HD 8553        01 24 53.9 +18 30 00  8.49  31.84 -0.39 0.03  0.83  0.03   0.75   0.11 0.80 0.78 0.83 4.54 0.03 11.8  7.6 14.1
2479 HD 8594        01 25 41.6 +44 47 12  7.25  97.18  1.11 0.06  5.20  0.36   1.15   0.21 1.23 1.11 1.37 3.09 0.07  5.5  3.9  7.8
2480 HTR248-002     01 26 32.6 +30 29 19                                                                                          
2481 HD 8828        01 27 01.5 -00 09 27  7.96  29.35 -0.29 0.03  0.83  0.03   0.75   0.11 0.87 0.83 0.90 4.54 0.04  6.0  2.3 10.1
2482 EPIC206024342  01 28 20.4 -14 07 21                                                                                          
2483 EPIC206036749  01 28 39.5 -13 46 40                                                                                          
2484 EPIC206101302  01 28 54.8 -12 03 51                                                                                          
2485 EPIC206026904  01 29 01.1 -14 03 00                                                                                          
2486 EPIC205944181  01 29 02.8 -16 33 49                                                                                          
2487 HTR159-015     01 29 23.9 +44 58 28                                                                                          
2488 HTR159-019     01 29 28.3 +45 27 33                                                                                          
2489 EPIC206439513  01 30 05.7 -05 58 44                                                                                          
2490 HD 9218        01 30 13.9 -28 51 56  7.96 148.37  1.19 0.09  5.69  0.57   1.23   0.29 1.15 1.03 1.30 3.00 0.08  6.4  4.3  9.3
2491 EPIC206181769  01 30 15.6 -10 05 00                                                                                          
2492 HD 9156        01 30 18.7 +11 05 27  8.42 248.14  1.43 0.21  6.95  1.65   1.39   0.68 1.83 1.53 2.13 3.08 0.15  1.6  0.9  2.6
2493 EPIC206348688  01 30 21.5 -07 28 11                                                                                          
2494 EPIC206044803  01 30 34.8 -13 33 37                                                                                          
2495 EPIC206268299  01 30 38.7 -08 42 49                                                                                          
2496 HTR160-016     01 31 00.6 +42 01 13                                                                                          
2497 EPIC206011496  01 31 12.5 -14 29 31                                                                                          
2498 EPIC206154641  01 31 18.2 -10 40 27                                                                                          
2499 HTR205-22      01 31 51.1 +38 40 12                                                                                          
2500 HTR205-23      01 31 51.2 +38 40 14                                                                                          
2501 HD 9313        01 31 54.9 +16 02 49  7.82 110.74  0.98 0.07  4.24  0.37   1.77   0.37 1.34 1.22 1.46 3.31 0.07  4.0  3.0  5.5
2502 HATS586-004    01 32 17.2 -21 16 17                                                                                          
2503 HTR161-015     01 32 58.6 +41 48 42                                                                                          
2504 HD 9554        01 33 15.9 -25 40 02  8.34 185.87  1.23 0.13  5.86  0.87   0.81   0.26 1.15 1.01 1.33 2.98 0.10  6.1  3.9  9.5
2505 HD 9446        01 33 20.2 +29 15 55  8.35  52.36  0.02 0.05  1.03  0.06   1.17   0.20 1.06 1.03 1.08 4.44 0.04  2.7  1.0  4.4
2506 HTR161-014     01 34 04.7 +42 42 39                                                                                          
2507 HD 9625        01 34 16.3 -06 16 21  8.38 319.49  1.67 0.30  9.27  3.18   2.45   1.70 2.04 1.63 2.54 2.99 0.19  1.3  0.6  2.3
2508 WASP-234318    01 34 53.2 +29 56 06                                                                                          
2509 HD 9518 A      01 35 01.5 +60 46 45                                                                                          
2510 HTR056-003     01 35 37.5 +56 26 15                                                                                          
2511 WASP18         01 37 25.0 -45 40 40                                                                                          
2512 HD 10011       01 37 26.1 -15 59 52  7.99 130.21  1.03 0.10  4.32  0.51   1.28   0.34 1.50 1.37 1.62 3.35 0.09  2.7  2.1  3.5
2513 HD 10008       01 37 35.5 -06 45 38  7.66  23.95 -0.34 0.03  0.81  0.03   0.80   0.11 0.88 0.85 0.90 4.56 0.03  4.4  1.5  8.3
2514 HD 10015       01 38 24.1 +29 34 00  8.65  35.87 -0.38 0.05  0.77  0.04   0.52   0.09 0.93 0.90 0.94 4.56 0.03  2.7  1.0  5.5
2515 HD 10013       01 39 42.2 +65 09 38  8.53  43.99 -0.18 0.04  0.91  0.05   0.81   0.13 0.95 0.91 0.97 4.49 0.04  5.0  2.2  8.3
2516 HIP 7830       01 40 44.2 +15 37 10  8.92  41.49 -0.34 0.04  0.87  0.04   0.86   0.13 0.83 0.81 0.86 4.51 0.03 11.3  7.0 14.0
2517 HD 10212       01 40 49.7 +45 01 08  8.13 129.87  0.99 0.10  4.34  0.51   0.94   0.25 1.18 1.05 1.32 3.23 0.10  5.9  4.0  8.6
2518 HD 10383       01 41 09.0 -09 58 07  8.27 170.65  1.18 0.13  5.49  0.80   1.79   0.56 1.61 1.44 1.80 3.19 0.10  2.4  1.7  3.5
2519 HD 10307       01 41 47.1 +42 36 48  4.96  12.74  0.15 0.02  1.15  0.03   1.02   0.14 1.08 1.05 1.10 4.35 0.03  4.3  3.2  5.6
2520 HD 10442       01 41 53.1 +02 42 16  7.84  51.81  0.31 0.35  1.97  0.79   0.22   0.18 1.01 0.91 1.14 3.66 0.16 10.7  6.7 14.4
2521 HD 10479       01 42 03.4 -04 56 40  8.78 278.55  1.39 0.26  6.89  2.04   0.99   0.60 1.33 1.09 1.68 3.01 0.17  3.7  1.8  7.1
2522 HD 10823       01 45 57.7 -04 13 43  8.08 132.45  1.00 0.09  4.06  0.42   1.64   0.39 1.46 1.33 1.58 3.40 0.08  2.8  2.2  3.6
2523 HD 10909       01 46 41.6 -24 00 50  8.10 134.95  1.07 0.10  5.04  0.61   1.44   0.39 0.96 0.91 1.04 2.95 0.10 12.1  9.2 13.9
2524 HD 10995       01 48 20.8 +17 01 22  7.35  81.50  0.81 0.05  2.62  0.15   1.17   0.20 1.41 1.36 1.46 3.75 0.04  3.6  3.3  4.0
2525 HD 11131       01 49 23.4 -10 42 13  6.72  22.56 -0.06 0.06  0.91  0.07   1.02   0.19 1.03 1.00 1.06 4.48 0.04  1.9  0.5  3.9
2526 HD 10790       01 49 56.6 +76 59 32  8.07  37.98 -0.11 0.05  1.03  0.06   0.74   0.12 0.93 0.92 0.96 4.40 0.05  9.9  7.0 12.2
2527 HD 11288       01 50 20.3 -23 46 19  8.44 181.16  1.11 0.19  4.44  1.00   2.01   0.93 1.70 1.49 1.94 3.45 0.14  2.0  1.3  2.8
2528 HD 11506       01 52 50.5 -19 30 25  7.51  51.71  0.33 0.03  1.34  0.05   1.23   0.18 1.24 1.22 1.26 4.30 0.04  2.3  1.7  2.8
2529 HD 11373       01 54 06.1 +66 10 34  8.47  22.53 -0.62 0.03  0.72  0.03   0.54   0.08 0.76 0.74 0.79 4.62 0.03  8.6  3.3 13.0
2530 BD+37 412      01 55 39.4 +37 52 52                                                                                          
2531 BD+36 350      01 55 42.4 +37 37 55                                                                                          
2532 BD+37 424      01 57 03.1 +38 08 03                                                                                          
2533 HD 12039       01 57 49.0 -21 54 05  8.07  40.90 -0.08 0.03  0.91  0.04   0.92   0.13 1.03 1.00 1.05 4.49 0.02  1.3  0.4  2.9
2534 HD 11970       01 58 24.3 +40 54 49  8.23 129.70  0.93 0.11  3.74  0.48   1.39   0.39 1.24 1.12 1.37 3.41 0.09  4.4  3.2  6.2
2535 BD+37 441      01 58 29.8 +37 51 38                                                                                          
2536 HD 12164       01 59 46.6 +15 57 28  8.03 133.69  0.99 0.10  3.60  0.44   1.42   0.38 1.58 1.47 1.70 3.54 0.08  2.3  1.9  2.8
2537 HD 12137       02 00 21.5 +44 06 10  7.66 137.17  1.22 0.09  5.61  0.58   1.54   0.37 1.64 1.49 1.80 3.16 0.08  2.2  1.6  2.9
2538 HD 12484       02 02 26.7 +02 48 57  8.18  50.99  0.07 0.05  1.05  0.06   1.28   0.21 1.09 1.06 1.11 4.43 0.04  2.3  0.9  3.7
2539 HD 12974       02 06 56.1 -01 49 25  7.49 130.04  1.26 0.09  6.01  0.63   1.51   0.36 1.45 1.28 1.62 3.05 0.08  3.1  2.2  4.6
2540 HD 13167       02 08 13.8 -24 41 43  8.34 116.96  0.73 0.12  2.39  0.35   1.10   0.34 1.35 1.25 1.46 3.82 0.09  4.3  3.4  5.4
2541 HD 13382       02 11 23.1 +21 22 38  7.33  31.15 -0.02 0.03  0.97  0.04   1.07   0.15 1.08 1.06 1.10 4.47 0.02  1.3  0.4  2.6
2542 HD 13483       02 12 18.0 +21 58 58  8.46  31.67 -0.42 0.04  0.73  0.03   0.67   0.10 0.84 0.81 0.86 4.59 0.03  3.4  0.7  7.4
2543 HIP 10416      02 14 13.6 -03 38 07  8.55  22.72 -0.65 0.03  0.70  0.03   0.57   0.08 0.78 0.75 0.79 4.62 0.03  6.4  2.0 11.6
2544 HD 13747       02 14 38.0 +28 41 28  6.35  64.23  1.09 0.03  4.86  0.21   1.34   0.20 1.46 1.33 1.57 3.22 0.05  3.1  2.4  4.2
2545 HD 13836       02 15 27.3 +27 21 26  8.12  39.94 -0.11 0.03  0.94  0.04   1.01   0.14 0.99 0.96 1.01 4.48 0.04  3.6  1.5  6.0
2546 HD 13871       02 15 46.1 +25 46 59  5.79  42.11  0.82 0.02  2.09  0.06   1.69   0.23 1.57 1.55 1.59 3.98 0.02  1.8  1.5  2.0
2547 HD 14214       02 18 01.4 +01 45 28  5.60  24.35  0.44 0.02  1.54  0.05   1.19   0.16 1.25 1.23 1.27 4.15 0.03  3.5  3.3  4.4
2548 HD 14655       02 21 38.6 -15 46 05  8.13 103.95  0.71 0.10  2.27  0.26   1.55   0.40 1.31 1.24 1.40 3.85 0.07  4.4  3.7  5.2
2549 HIP 11000      02 21 44.4 -06 52 46  9.07  26.32 -0.72 0.03  0.66  0.03   0.46   0.07 0.76 0.74 0.78 4.65 0.02  5.0  1.1 10.4
2550 HD 14651       02 22 00.9 +04 44 48  8.26  40.57 -0.14 0.04  0.95  0.04   0.95   0.15 0.90 0.88 0.94 4.45 0.05  8.7  5.2 11.6
2551 HD 14787       02 23 14.1 +10 50 12  7.63 122.10  1.13 0.12  5.01  0.69   1.56   0.47 1.43 1.26 1.61 3.21 0.10  3.1  2.2  4.6
2552 HD 14855       02 25 03.7 +45 38 50  7.42  85.98  0.90 0.06  3.72  0.25   1.35   0.24 1.38 1.29 1.46 3.44 0.06  3.5  2.9  4.3
2553 HD 15336       02 27 44.9 -11 58 44  8.91 197.63  1.03 0.25  4.29  1.22   0.89   0.52 1.22 1.03 1.46 3.37 0.19  5.0  2.7  8.6
2554 HD 15391       02 28 19.1 -11 42 59  8.65 271.00  1.43 0.23  7.27  1.92   1.35   0.73 1.07 0.93 1.31 2.79 0.14  7.1  3.6 11.5
2555 HD 15928       02 33 15.4 -14 21 46  7.83 101.21  0.84 0.07  3.12  0.27   1.52   0.32 1.36 1.27 1.45 3.60 0.06  3.3  2.7  4.0
2556 HD 16297       02 36 07.8 -28 13 07  8.38  41.60 -0.16 0.04  0.95  0.04   1.08   0.16 0.89 0.87 0.92 4.44 0.05 10.1  6.7 12.8
2557 HD 16178       02 36 12.0 +15 08 55  8.36 228.31  1.38 0.15  6.53  1.12   1.28   0.46 1.92 1.68 2.13 3.12 0.11  1.4  1.0  2.0
2558 HD 16175       02 37 01.9 +42 03 45  7.28  57.87  0.53 0.04  1.75  0.08   1.29   0.20 1.29 1.26 1.33 4.05 0.04  4.0  3.5  4.8
2559 HD 16559       02 40 17.6 +34 35 05  7.59 102.99  0.99 0.06  4.21  0.30   1.43   0.27 1.37 1.24 1.48 3.32 0.07  3.6  2.8  4.9
2560 HD 16760       02 42 21.3 +38 37 07  8.70  45.45 -0.22 0.09  0.82  0.09   0.80   0.20 0.96 0.93 0.99 4.50 0.05  3.6  1.0  6.8
2561 HD 16702       02 42 58.7 +58 11 52  8.28  48.97 -0.01 0.04  0.94  0.05   1.14   0.18 1.03 1.00 1.06 4.47 0.03  1.8  0.5  3.7
2562 HD 16984       02 43 48.2 +12 01 47  8.22 131.93  0.98 0.10  4.34  0.53   1.13   0.30 1.06 0.96 1.18 3.18 0.10  8.5  5.9 11.8
2563 HD 17354       02 45 44.8 -39 43 01  7.78  64.89  0.43 0.07  1.60  0.12   1.23   0.24 1.26 1.22 1.29 4.11 0.06  4.0  3.4  4.7
2564 HD 17311       02 46 31.8 -08 01 41  8.21 147.49  1.06 0.09  4.54  0.49   1.59   0.39 1.38 1.23 1.53 3.27 0.09  3.4  2.5  4.9
2565 HD 17382       02 48 09.1 +27 04 07  7.56  24.64 -0.27 0.03  0.88  0.04   0.88   0.13 0.87 0.84 0.90 4.49 0.04  9.4  5.2 12.8
2566 HD 17620       02 48 55.8 -24 36 35  8.17 206.19  1.34 0.16  5.86  1.11   3.62   1.44 1.90 1.67 2.10 3.21 0.12  1.4  0.9  1.9
2567 HD 17156       02 49 44.5 +71 45 12  8.17  75.02  0.39 0.05  1.47  0.09   1.10   0.19 1.23 1.19 1.26 4.19 0.06  3.5  3.1  4.5
2568 HD 18015       02 53 27.2 -08 50 53  7.89 119.90  0.94 0.08  3.13  0.31   1.57   0.36 1.49 1.40 1.59 3.63 0.07  2.8  2.3  3.3
2569 HD 18645       02 59 53.2 -00 40 47  7.86 114.29  0.92 0.08  3.21  0.32   1.27   0.29 1.54 1.45 1.64 3.62 0.07  2.8  2.4  3.3
2570 HD 18667       03 00 08.2 +00 14 08  8.34 126.10  0.89 0.17  3.95  0.77   0.68   0.28 1.05 0.96 1.18 3.25 0.15  8.9  5.9 12.3
2571 HD 18742       03 00 10.7 -20 48 09  7.81 135.32  1.15 0.09  5.13  0.56   1.18   0.29 1.36 1.21 1.53 3.16 0.09  3.5  2.4  5.2
2572 HD 18702       03 00 36.1 +05 59 10  8.11  31.11 -0.29 0.04  0.86  0.04   0.65   0.10 0.90 0.88 0.93 4.52 0.04  6.0  2.6 10.0
2573 HIP 14113      03 02 00.3 +00 29 52  9.50  84.18 -0.03 0.13  0.98  0.14   0.66   0.21 1.09 1.07 1.12 4.43 0.05  1.9  0.2  3.6
2574 HD 19019       03 03 50.8 +06 08 00  6.92  30.97  0.13 0.02  1.04  0.03   1.06   0.14 1.11 1.08 1.13 4.44 0.02  1.2  0.4  2.2
2575 HD 18916       03 04 24.9 +50 01 57  7.99  35.77 -0.15 0.04  0.87  0.04   0.93   0.14 0.92 0.89 0.95 4.51 0.04  4.0  1.4  7.0
2576 HD 19522       03 08 01.3 -12 02 29  8.11 124.07  0.89 0.11  3.02  0.38   2.12   0.60 1.44 1.31 1.56 3.67 0.09  3.0  2.4  3.8
2577 HD 19659       03 08 42.5 -35 25 58  7.11  95.51  1.05 0.05  3.43  0.19   2.22   0.37 1.64 1.58 1.69 3.58 0.04  2.4  2.2  2.7
2578 WASP-11        03 09 28.5 +30 40 25                                                                                          
2579 HD 19668       03 09 42.3 -09 34 47  8.48  37.41 -0.29 0.04  0.80  0.04   0.75   0.12 0.91 0.88 0.94 4.55 0.03  2.7  0.7  6.0
2580 HD 19618       03 09 59.7 +15 22 24  9.06  47.10 -0.32 0.06  0.81  0.06   0.68   0.13 0.94 0.92 0.97 4.53 0.04  3.6  1.4  6.8
2581 HD 19617       03 10 09.9 +18 20 44  8.69  57.64 -0.02 0.05  1.00  0.06   0.82   0.14 1.05 1.02 1.07 4.46 0.04  2.8  1.0  4.7
2582 HIP 14810      03 11 14.2 +21 05 50  8.52  53.45 -0.01 0.06  1.07  0.08   0.97   0.18 1.01 0.99 1.03 4.41 0.06  5.8  3.3  8.1
2583 HD 20155       03 13 24.0 -28 58 29  7.88 100.40  0.76 0.08  2.22  0.21   2.36   0.52 1.44 1.38 1.52 3.89 0.06  3.3  2.8  3.8
2584 HD 20439       03 17 32.8 +07 41 25  7.78  41.75  0.04 0.05  0.98  0.06   1.02   0.17 1.16 1.14 1.18 4.43 0.02  0.8  0.4  1.7
2585 HD 20367       03 17 40.0 +31 07 37  6.40  26.68  0.20 0.02  1.13  0.04   1.32   0.18 1.18 1.15 1.20 4.40 0.02  1.3  0.5  2.1
2586 HD 20618       03 19 55.8 +27 04 16  5.91  67.25  1.29 0.04  5.76  0.27   1.96   0.30 1.75 1.60 1.86 3.15 0.05  1.7  1.4  2.1
2587 HD 21340       03 25 36.5 -27 16 21  7.40 135.32  1.32 0.08  6.32  0.61   1.71   0.39 1.55 1.38 1.72 3.03 0.08  2.4  1.7  3.5
2588 HD 21742       03 33 26.8 +59 25 00  8.08  31.43 -0.27 0.03  0.88  0.04   0.71   0.10 0.92 0.89 0.94 4.50 0.04  6.3  2.9  9.8
2589 HD 22233       03 34 20.1 -14 42 38  7.92 166.39  1.26 0.15  5.55  0.94   1.44   0.52 1.84 1.62 2.05 3.23 0.10  1.6  1.1  2.2
2590 HD 22657       03 38 20.5 -11 12 05  7.81 123.61  1.10 0.10  5.14  0.57   1.24   0.31 1.13 1.02 1.27 3.07 0.09  7.1  4.8 10.3
2591 HD 22682       03 39 17.1 +13 53 29  6.67  71.99  1.04 0.04  4.39  0.22   1.58   0.25 1.54 1.44 1.61 3.33 0.05  2.6  2.2  3.1
2592 HD 23134       03 42 02.0 -21 14 14  8.32 166.67  1.14 0.17  5.24  1.01   1.85   0.75 1.31 1.13 1.52 3.15 0.13  4.3  2.7  6.9
2593 HD 22844       03 42 54.8 +56 24 19  8.14 101.94  0.74 0.07  2.88  0.23   1.38   0.27 1.44 1.36 1.52 3.68 0.05  3.5  2.9  4.1
2594 HII 263        03 44 04.8 +24 16 32                                                                                          
2595 HII 296        03 44 11.2 +23 22 46                                                                                          
2596 HII 746        03 45 41.9 +24 25 53                                                                                          
2597 HII 1220       03 46 53.3 +22 52 51                                                                                          
2598 HD 23825       03 48 21.9 +10 47 35  7.93 108.93  0.84 0.08  2.80  0.26   1.58   0.35 1.46 1.38 1.54 3.72 0.06  3.3  2.8  3.9
2599 HD 24148       03 50 10.4 -16 46 31  8.12 179.53  1.28 0.14  6.10  1.01   1.49   0.52 1.38 1.19 1.61 3.04 0.11  3.4  2.1  5.5
2600 HD 24316       03 51 32.6 -17 10 00  7.71 179.21  1.47 0.12  7.96  1.14   1.93   0.60 1.30 1.12 1.52 2.79 0.09  4.2  2.6  6.9
2601 HD 24505       03 54 59.8 +28 11 17  8.05  70.18  0.40 0.06  1.64  0.11   1.21   0.22 1.11 1.08 1.15 4.03 0.04  7.3  6.6  8.1
2602 HD 25311       04 01 46.3 +13 50 14  8.28  87.95  0.48 0.06  1.51  0.11   0.98   0.18 1.29 1.26 1.32 4.25 0.06  2.3  1.6  2.8
2603 HD 25457       04 02 36.7 -00 16 08  5.38  18.83  0.30 0.02  1.22  0.03   1.32   0.17 1.23 1.20 1.25 4.36 0.02  1.3  0.6  1.9
2604 HD 25622       04 03 15.8 -21 25 03  7.63 152.91  1.33 0.13  6.23  0.90   1.74   0.55 1.68 1.48 1.92 3.09 0.10  1.9  1.3  2.8
2605 HD 26007       04 06 11.4 -23 16 47  8.38 209.21  1.33 0.16  6.73  1.28   1.06   0.42 1.05 0.94 1.22 2.81 0.12  8.3  4.9 12.3
2606 HD 25893       04 07 34.4 +38 04 28  7.13  20.38 -0.27 0.02  0.87  0.03   0.77   0.10 0.92 0.89 0.95 4.52 0.03  4.7  1.9  8.1
2607 HD 25975       04 08 15.4 +37 43 39  6.07  44.09  0.87 0.02  3.64  0.12   1.34   0.18 1.44 1.36 1.50 3.47 0.04  3.3  2.9  3.9
2608 HD 26257       04 09 09.1 +00 10 44  7.64  57.54  0.37 0.04  1.32  0.06   1.31   0.20 1.26 1.24 1.28 4.31 0.03  1.7  1.1  2.3
2609 HD 26161       04 09 38.9 +31 39 08                                                                                          
2610 HD 26140       04 09 43.2 +35 58 39  8.00 112.99  0.92 0.11  3.92  0.49   1.51   0.42 0.99 0.91 1.09 3.23 0.10 10.0  7.1 12.9
2611 HD 26634       04 12 11.2 -13 38 14  8.00 163.13  1.24 0.11  5.80  0.74   1.31   0.37 1.18 1.03 1.36 3.00 0.09  5.3  3.4  8.3
2612 HD 26736       04 14 32.3 +23 34 30  8.05  47.44  0.05 0.04  1.04  0.05   1.20   0.19 1.10 1.08 1.12 4.44 0.03  1.8  0.6  3.2
2613 HD 27297       04 18 44.2 +03 08 57  8.26 133.87  0.94 0.15  3.74  0.66   1.50   0.56 1.44 1.27 1.61 3.51 0.12  3.1  2.1  4.4
2614 HD 27530       04 19 34.3 -28 47 11  8.16  56.24  0.15 0.04  1.12  0.05   1.08   0.16 1.15 1.13 1.17 4.40 0.03  1.7  0.7  2.8
2615 HIP 20218      04 19 57.1 -04 26 20  7.84  38.11 -0.04 0.03  0.96  0.04   1.07   0.15 1.01 0.98 1.04 4.47 0.03  2.8  1.0  4.9
2616 HD 27496       04 20 44.0 +08 24 32  8.95  92.85  0.29 0.10  1.51  0.18   1.04   0.28 1.11 1.07 1.16 4.08 0.12  7.2  6.1  8.3
2617 XO-3           04 21 52.7 +57 49 02                                                                                          
2618 HD 27732       04 23 22.3 +21 22 45  8.84  50.30 -0.19 0.05  0.89  0.06   0.88   0.15 0.97 0.94 1.00 4.50 0.04  3.4  1.3  6.4
2619 HD 27956       04 24 10.1 -16 02 31  8.08 144.93  1.12 0.12  5.21  0.70   1.08   0.32 1.05 0.95 1.19 3.03 0.10  8.5  5.6 12.0
2620 HD 27859       04 24 28.3 +16 53 10  7.79  48.05  0.16 0.05  1.10  0.06   1.31   0.22 1.16 1.14 1.18 4.41 0.03  1.4  0.5  2.4
2621 HD 28185       04 26 26.3 -10 33 03  7.80  42.34  0.07 0.04  1.14  0.05   1.03   0.16 1.03 1.00 1.05 4.34 0.04  6.9  5.4  8.4
2622 HD 28099       04 26 40.1 +16 44 49  8.10  46.02  0.01 0.05  1.00  0.06   1.14   0.20 1.09 1.07 1.11 4.45 0.03  1.7  0.5  3.2
2623 HD 28237       04 27 46.1 +11 44 11  7.49  46.45  0.24 0.04  1.17  0.06   1.32   0.20 1.22 1.19 1.24 4.38 0.03  1.2  0.5  1.9
2624 HD 28678       04 31 25.5 +04 34 31  8.38 226.76  1.36 0.18  6.48  1.38   1.75   0.77 1.53 1.27 1.85 3.06 0.14  2.4  1.4  4.1
2625 HIP 21276      04 33 54.3 +64 38 00  7.75  25.40 -0.34 0.03  0.77  0.03   0.73   0.10 0.89 0.86 0.91 4.57 0.02  2.2  0.5  5.2
2626 HD 30128       04 44 03.1 -21 06 25  8.27 242.72  1.47 0.19  7.26  1.64   2.48   1.16 2.13 1.86 2.43 3.11 0.14  1.1  0.7  1.7
2627 HD 30166       04 48 38.4 +58 23 23  7.66 137.55  1.25 0.08  6.19  0.56   1.24   0.27 1.18 1.05 1.33 2.93 0.08  6.0  4.1  8.8
2628 HD 30856       04 50 17.9 -24 22 08  7.91 118.06  1.00 0.08  4.40  0.39   1.12   0.24 1.17 1.05 1.30 3.22 0.08  6.0  4.2  8.6
2629 HD 31018       04 53 22.0 +24 10 39  7.64  87.87  0.75 0.08  2.33  0.21   1.32   0.28 1.37 1.31 1.43 3.83 0.06  4.0  3.5  4.6
2630 HD 30882       04 53 50.4 +47 57 23  8.32 155.52  1.10 0.12  5.15  0.71   0.96   0.29 1.04 0.95 1.17 3.03 0.10  9.2  6.2 12.5
2631 HD 31392       04 54 04.2 -35 24 16  7.60  25.16 -0.28 0.02  0.84  0.03   0.82   0.11 0.91 0.88 0.94 4.54 0.03  4.0  1.5  7.2
2632 HD 31423       04 56 09.0 +07 54 17  6.42  59.92  0.88 0.04  2.08  0.09   1.37   0.20 1.57 1.54 1.60 3.97 0.03  1.9  1.9  2.0
2633 HD 31543       04 56 24.8 -07 01 24  8.17 179.53  1.19 0.16  4.47  0.85   2.90   1.16 1.84 1.62 2.05 3.44 0.13  1.6  1.2  2.3
2634 HD 31451       04 57 50.6 +39 37 57  8.06 130.04  1.02 0.10  4.45  0.52   1.56   0.41 1.26 1.13 1.41 3.25 0.09  4.7  3.3  6.8
2635 HD 31664       04 59 42.8 +41 52 24  6.66  91.83  1.27 0.05  5.91  0.38   1.80   0.32 1.71 1.59 1.86 3.13 0.06  1.9  1.5  2.4
2636 HD 32850       05 06 42.2 +14 26 46  7.74  23.67 -0.38 0.03  0.78  0.03   0.76   0.11 0.83 0.80 0.86 4.56 0.03  6.8  2.6 11.2
2637 HD 33142       05 07 35.5 -13 59 11  7.96 125.94  1.03 0.08  4.45  0.42   1.83   0.41 1.41 1.29 1.53 3.29 0.08  3.8  2.8  5.1
2638 HD 33283       05 08 01.0 -26 47 51  8.05  94.16  0.64 0.05  1.97  0.13   1.61   0.28 1.38 1.33 1.44 3.97 0.05  3.6  2.9  3.9
2639 HD 33334       05 10 59.1 +32 02 20  7.61  42.44  0.14 0.07  1.20  0.09   1.30   0.25 1.03 1.00 1.06 4.33 0.06  6.6  4.9  7.9
2640 HD 33298       05 11 02.3 +39 16 55  8.30 122.25  0.82 0.33  2.98  1.14   1.42   1.10 1.15 0.97 1.47 3.77 0.15  7.7  3.0 12.4
2641 HD 33822       05 11 29.5 -33 52 50  8.12  59.10  0.22 0.04  1.34  0.06   1.03   0.16 1.12 1.09 1.14 4.23 0.03  5.9  5.3  6.9
2642 HD 34538       05 17 40.2 -13 31 11  5.48  49.02  1.21 0.03  5.71  0.20   1.35   0.19 1.07 0.96 1.19 2.95 0.06  7.6  5.4 10.6
2643 HD 34909       05 20 37.5 -05 49 22  7.99 132.80  1.06 0.13  4.55  0.70   1.06   0.35 1.46 1.30 1.62 3.31 0.11  3.0  2.1  4.3
2644 HD 34957       05 21 38.9 +10 19 38  9.23 107.87  0.30 0.18  1.36  0.28   2.01   0.85 1.02 0.97 1.10 4.34 0.21  5.9  3.1  7.4
2645 HD 35112       05 22 37.5 +02 36 11  7.76  20.23 -0.46 0.03  0.82  0.03   0.69   0.10 0.77 0.76 0.79 4.57 0.02 12.9  9.6 14.6
2646 HD 34887       05 23 03.1 +46 59 12  8.15  42.90 -0.06 0.03  1.02  0.04   0.77   0.11 1.02 1.00 1.04 4.44 0.04  4.4  2.4  6.3
2647 HD 244992      05 34 17.6 +11 59 20  9.10  68.26 -0.05 0.08  0.90  0.09   0.96   0.22 1.05 1.02 1.08 4.46 0.04  1.6  0.3  3.4
2648 HD 36130       05 37 33.5 +74 41 20  7.75  50.63  0.22 0.03  1.22  0.05   1.06   0.15 1.15 1.12 1.17 4.34 0.04  3.2  2.2  4.0
2649 HD 37445       05 38 05.4 -14 45 22  8.33 224.22  1.39 0.20  7.00  1.63   1.05   0.50 1.44 1.19 1.77 2.99 0.14  3.0  1.7  5.4
2650 HD 37605       05 40 01.7 +06 03 38  8.67  43.98 -0.22 0.05  0.91  0.05   0.70   0.11 0.94 0.91 0.96 4.49 0.05  5.7  2.4  9.3
2651 HD 37986       05 41 53.7 -15 37 50  7.36  29.04 -0.07 0.03  1.02  0.04   0.75   0.10 0.98 0.96 1.01 4.41 0.04  6.8  4.6  8.8
2652 HD 37601       05 43 01.7 +56 34 53  6.05  59.17  1.14 0.03  5.07  0.19   1.55   0.22 1.58 1.46 1.66 3.22 0.05  2.5  2.1  3.1
2653 HD 38467       05 44 39.4 -29 55 00  8.27  68.35  0.29 0.05  1.40  0.08   1.01   0.17 1.15 1.12 1.18 4.20 0.05  5.4  4.5  6.3
2654 HD 38505       05 46 44.5 +11 03 01  7.60 111.86  1.07 0.11  4.62  0.61   2.11   0.61 1.56 1.41 1.70 3.32 0.09  2.6  1.9  3.5
2655 HD 38801       05 47 59.2 -08 19 40  8.26  90.74  0.58 0.07  2.41  0.19   1.25   0.25 1.29 1.22 1.37 3.80 0.05  4.9  4.0  5.9
2656 HD 39094       05 51 59.7 +37 49 57  7.89  64.94  0.42 0.05  1.82  0.10   1.07   0.18 1.12 1.09 1.16 3.96 0.04  7.8  6.9  8.8
2657 HD 39731       05 54 35.8 +05 21 13  8.26 138.12  0.96 0.20  3.83  0.88   0.65   0.31 1.52 1.29 1.75 3.54 0.17  2.7  1.8  4.3
2658 HD 39828       05 55 39.0 +13 00 07  7.69 127.39  1.16 0.14  5.33  0.89   1.29   0.46 1.38 1.20 1.59 3.15 0.11  3.7  2.4  5.7
2659 HD 40537       05 58 35.4 -21 32 38  7.31  77.10  0.86 0.05  3.64  0.21   1.35   0.23 1.15 1.04 1.25 3.37 0.07  6.3  4.7  8.4
2660 HD 41700       06 04 28.4 -45 02 12  6.35  26.57  0.22 0.02  1.12  0.03   1.07   0.14 1.17 1.15 1.20 4.40 0.02  1.1  0.4  1.8
2661 HD 40647       06 06 05.7 +69 28 34  8.29  33.73 -0.30 0.03  0.84  0.03   0.86   0.12 0.86 0.83 0.89 4.52 0.04  7.6  3.4 11.6
2662 HD 42807       06 13 12.5 +10 37 38  6.43  17.95 -0.13 0.02  0.87  0.03   0.91   0.12 0.99 0.97 1.01 4.52 0.02  1.2  0.4  2.7
2663 HD 43162       06 13 45.3 -23 51 43  6.37  16.72 -0.16 0.02  0.87  0.03   0.98   0.13 0.97 0.95 0.99 4.52 0.02  1.9  0.6  3.9
2664 HD 43691       06 19 34.7 +41 05 32  8.03  80.39  0.50 0.06  1.60  0.11   1.32   0.25 1.32 1.28 1.36 4.17 0.07  2.4  2.1  2.8
2665 HIP 30220      06 21 27.7 +17 17 41  9.09  40.16 -0.43 0.07  0.79  0.06   0.63   0.13 0.83 0.81 0.86 4.57 0.04  7.3  2.4 12.3
2666 HD 45210       06 26 55.0 +17 27 06  7.69 131.06  1.09 0.09  3.66  0.40   2.69   0.67 1.63 1.53 1.73 3.54 0.07  2.3  1.9  2.7
2667 HD 45506       06 28 28.1 +16 14 18  6.24  68.92  1.17 0.03  5.05  0.22   1.78   0.26 1.73 1.65 1.83 3.27 0.04  1.9  1.6  2.1
2668 HD 45652       06 29 13.2 +10 56 02  8.10  34.35 -0.20 0.03  0.94  0.04   0.76   0.11 0.92 0.89 0.94 4.46 0.04  8.4  5.0 11.5
2669 HIP 31014      06 30 29.0 +19 17 07  8.76  80.52  0.24 0.08  1.27  0.12   1.48   0.33 0.97 0.93 1.00 4.25 0.13  8.5  7.0  9.7
2670 WASP-12        06 30 32.8 +29 40 20                                                                                          
2671 HD 45410       06 30 47.1 +58 09 45  5.86  55.80  1.16 0.03  5.20  0.20   1.51   0.22 1.44 1.30 1.58 3.16 0.06  3.1  2.3  4.2
2672 HD 47186       06 36 08.8 -27 37 20  7.63  39.59  0.08 0.03  1.14  0.04   1.02   0.15 1.05 1.02 1.07 4.34 0.04  6.2  4.9  7.7
2673 HD 47562       06 38 16.2 -22 46 03  8.26 209.64  1.34 0.13  6.32  0.98   2.15   0.72 1.37 1.17 1.59 3.01 0.10  3.2  2.0  5.2
2674 HD 48345       06 43 47.2 +18 39 21  7.48 105.04  1.05 0.06  4.49  0.34   1.54   0.30 1.63 1.53 1.72 3.35 0.06  2.3  1.9  2.8
2675 CoRoT-7        06 43 49.5 -01 03 47                                                                                          
2676 HD 263175      06 46 05.1 +32 33 20  8.80  26.24 -0.63 0.03  0.71  0.03   0.61   0.09 0.72 0.70 0.74 4.64 0.02 10.3  4.9 14.1
2677 HD 46588       06 46 14.2 +79 33 53  5.44  17.87  0.24 0.02  1.16  0.03   0.98   0.13 1.15 1.12 1.17 4.37 0.03  2.1  1.2  2.8
2678 COROT1         06 50 13.2 +00 08 13                                                                                          
2679 HD 49933       06 50 49.8 -00 32 27  5.78  29.68  0.54 0.02  1.39  0.04   1.30   0.17 1.28 1.25 1.31 4.27 0.02  1.6  1.2  1.9
2680 HIP 32892      06 51 11.8 +40 29 43  8.94  99.01  0.34 0.16  1.51  0.28   1.09   0.43 1.14 1.08 1.22 4.18 0.20  5.3  3.7  6.2
2681 HD 50275       06 53 26.2 +21 43 06  8.29 161.03  1.12 0.14  5.02  0.83   1.23   0.43 1.47 1.30 1.66 3.23 0.11  3.1  2.1  4.5
2682 HD 51272       06 58 22.8 +37 59 17  7.78 174.52  1.40 0.12  7.00  0.96   2.12   0.64 1.73 1.52 1.98 3.00 0.09  1.9  1.2  2.8
2683 HD 51046       06 58 37.7 +51 52 02  8.06  39.95 -0.08 0.04  0.95  0.04   0.96   0.14 0.98 0.95 1.01 4.48 0.04  3.9  1.7  6.4
2684 HD 53532       07 06 16.8 +22 41 01  8.25  42.37 -0.11 0.04  0.91  0.04   0.98   0.15 1.03 1.00 1.05 4.50 0.02  1.5  0.5  3.3
2685 HD 53927       07 08 04.2 +29 50 04  8.32  22.26 -0.61 0.03  0.69  0.03   0.63   0.09 0.72 0.70 0.74 4.64 0.02 10.2  5.2 13.6
2686 HD 55696       07 12 15.0 -38 10 28  7.95  71.48  0.43 0.04  1.52  0.07   1.18   0.18 1.29 1.26 1.32 4.19 0.04  2.6  2.2  3.2
2687 HIP 35093      07 15 26.7 +40 15 35  9.64 125.47  0.27 0.16  1.38  0.25   0.63   0.24 1.00 0.95 1.08 4.15 0.22  7.6  5.3  9.3
2688 HD 56083       07 15 34.3 -01 51 37  7.59 246.91  1.75 0.22 10.00  2.51   3.62   1.87 2.52 2.15 2.90 2.94 0.16  0.7  0.4  1.1
2689 HD 55575       07 15 50.1 +47 14 24  5.54  16.89  0.17 0.02  1.16  0.03   1.02   0.14 0.97 0.94 1.00 4.31 0.03  7.6  6.5  8.8
2690 HD 55647       07 15 54.4 +43 33 43  8.50  44.90 -0.16 0.04  0.88  0.05   0.81   0.13 0.99 0.97 1.02 4.51 0.03  2.3  0.8  4.4
2691 HD 56122       07 17 40.6 +40 56 42  7.45 154.80  1.40 0.13  6.61  1.02   2.00   0.66 2.14 1.97 2.34 3.16 0.10  1.1  0.8  1.4
2692 HAT-P-9        07 20 40.5 +37 08 26                                                                                          
2693 XO-4           07 21 33.2 +58 16 05                                                                                          
2694 HD 57204       07 21 59.9 +39 57 36  7.99  93.37  0.73 0.07  2.98  0.25   1.08   0.22 1.40 1.31 1.48 3.65 0.06  3.7  3.1  4.4
2695 HD 57813       07 26 31.2 +60 32 44  8.64  39.35 -0.30 0.04  0.85  0.04   0.68   0.10 0.92 0.89 0.94 4.53 0.04  4.6  1.7  8.3
2696 HD 58727       07 28 04.4 +30 19 21  8.96  46.02 -0.30 0.05  0.81  0.05   0.68   0.12 0.95 0.93 0.97 4.53 0.03  2.9  1.2  5.7
2697 HD 60234       07 35 16.1 +40 30 23  7.68 133.87  1.10 0.08  3.46  0.34   2.40   0.56 1.66 1.57 1.74 3.59 0.06  2.3  2.0  2.7
2698 HD 61005       07 35 47.5 -32 12 14  8.23  35.35 -0.25 0.03  0.82  0.03   0.79   0.12 0.95 0.92 0.97 4.54 0.02  1.9  0.6  4.1
2699 HD 60737       07 38 16.4 +47 44 55  7.70  39.31  0.03 0.04  0.97  0.05   1.18   0.18 1.08 1.06 1.11 4.46 0.02  1.1  0.4  2.3
2700 HD 61995       07 43 47.2 +43 47 41  7.18  91.41  1.05 0.05  4.50  0.25   1.35   0.22 1.38 1.25 1.51 3.27 0.06  3.4  2.6  4.7
2701 HD 62068       07 44 20.5 +45 22 07  7.50 136.05  1.30 0.09  6.37  0.64   1.81   0.42 1.39 1.23 1.57 2.98 0.08  3.5  2.4  5.2
2702 HD 61994       07 47 30.6 +70 12 24  7.06  26.70 -0.04 0.05  0.95  0.05   1.10   0.18 1.06 1.03 1.08 4.47 0.03  1.7  0.6  3.3
2703 XO-2           07 48 06.5 +50 13 33                                                                                          
2704 HIP 38340      07 51 13.1 +32 58 48  9.15  77.76  0.04 0.09  1.01  0.10   1.13   0.27 1.04 1.01 1.07 4.44 0.05  2.7  0.8  4.8
2705 HD 64413       07 53 51.8 +00 19 53  8.23 229.89  1.45 0.25  7.32  2.15   0.96   0.58 1.19 0.99 1.52 2.90 0.16  5.0  2.3  9.1
2706 HD 64324       07 54 48.5 +34 37 11  7.78  34.31 -0.11 0.03  0.89  0.03   0.93   0.13 1.01 0.98 1.03 4.51 0.02  1.5  0.5  3.2
2707 HD 64730       07 55 45.4 +13 19 55  7.96 172.71  1.27 0.15  5.38  0.90   3.17   1.13 1.89 1.68 2.08 3.26 0.11  1.4  1.0  1.9
2708 HD 62613       07 56 17.2 +80 15 56  6.55  17.19 -0.20 0.02  0.87  0.03   0.87   0.12 0.90 0.87 0.94 4.51 0.03  5.6  2.6  8.8
2709 HD 69076       08 15 07.7 -06 55 08  8.27  33.64 -0.30 0.03  0.81  0.03   0.88   0.13 0.83 0.80 0.86 4.55 0.04  7.2  3.0 11.5
2710 HD 69960       08 22 16.1 +56 50 11  8.00  56.37  0.24 0.04  1.39  0.07   0.82   0.13 1.10 1.06 1.13 4.21 0.06  7.0  6.0  8.4
2711 HD 70573       08 22 50.0 +01 51 34                                                                                          
2712 HD 70516       08 24 15.7 +44 56 59  7.71  37.75 -0.01 0.04  0.99  0.05   1.07   0.17 1.07 1.05 1.09 4.46 0.03  1.8  0.6  3.3
2713 HD 72429       08 33 05.0 +11 16 05  7.95 140.06  1.03 0.08  3.17  0.30   3.37   0.76 1.64 1.57 1.72 3.64 0.06  2.5  2.1  2.9
2714 HD 72003       08 33 05.3 +55 21 17  7.66 138.89  1.25 0.15  5.95  1.05   1.70   0.63 1.40 1.20 1.62 3.07 0.11  3.5  2.2  5.6
2715 HD 72687       08 33 15.4 -29 57 24  8.26  45.07 -0.07 0.04  0.92  0.04   1.02   0.15 1.03 1.00 1.05 4.49 0.03  1.6  0.4  3.3
2716 HD 72490       08 33 36.7 +13 33 03  7.82 131.06  1.12 0.11  4.96  0.62   1.45   0.40 1.21 1.07 1.37 3.14 0.10  5.0  3.3  7.5
2717 HD 72440       08 35 01.1 +50 28 19  8.30 154.08  0.99 0.15  3.33  0.57   2.27   0.83 1.53 1.37 1.68 3.61 0.11  2.7  1.9  3.5
2718 HD 73256       08 36 23.0 -30 02 15  8.08  37.76 -0.13 0.03  0.94  0.03   0.94   0.13 1.00 0.98 1.02 4.49 0.03  3.2  1.3  5.3
2719 HD 73226       08 38 08.5 +26 02 56  7.54  43.65  0.18 0.03  1.20  0.05   1.01   0.14 1.12 1.09 1.14 4.33 0.04  4.0  3.1  5.1
2720 HD 72905       08 39 11.7 +65 01 15  5.63  14.36 -0.02 0.02  0.95  0.03   1.04   0.14 1.04 1.02 1.07 4.48 0.02  1.3  0.5  2.7
2721 HD 73534       08 39 15.8 +12 57 37  8.23  81.04  0.54 0.06  2.58  0.17   0.96   0.17 1.16 1.10 1.23 3.69 0.05  7.0  5.8  8.5
2722 HIP 42491      08 39 44.7 +05 46 14  8.41  28.05 -0.50 0.09  0.67  0.07   0.52   0.12 0.87 0.85 0.90 4.57 0.04  3.3  0.2  7.7
2724 HD 74390       08 45 21.4 +42 24 14  8.19 164.47  1.18 0.12  5.46  0.79   1.81   0.57 1.51 1.33 1.68 3.16 0.10  2.9  2.0  4.2
2725 HD 74669       08 46 14.3 +27 35 41  7.29  99.40  1.10 0.06  4.92  0.34   1.49   0.27 1.28 1.15 1.42 3.16 0.07  4.5  3.2  6.3
2726 HIP 43212      08 48 10.5 +15 06 38  8.34 261.10  1.51 0.27  7.83  2.42   2.06   1.30 1.95 1.58 2.35 3.07 0.18  1.5  0.8  2.5
2727 HD 75407       08 49 54.3 +02 21 46  7.24 103.73  1.15 0.05  5.20  0.33   1.24   0.22 1.28 1.15 1.43 3.11 0.07  4.3  3.0  6.0
2728 HD 75784       08 52 23.9 +13 14 00  7.84  86.66  0.77 0.07  3.40  0.26   1.21   0.24 1.26 1.17 1.36 3.48 0.07  5.4  4.2  7.0
2729 HD 75898       08 53 50.8 +33 03 25  8.03  75.76  0.46 0.06  1.58  0.11   1.24   0.22 1.26 1.23 1.30 4.13 0.06  3.6  3.1  4.4
2730 HD 76445       08 56 46.0 +17 28 53  7.62  89.13  0.89 0.06  4.00  0.28   1.14   0.21 1.00 0.94 1.08 3.23 0.07 11.3  8.7 13.6
2731 HD 77172       09 02 51.8 +52 17 09  8.08 131.75  1.04 0.12  4.71  0.64   1.57   0.47 1.17 1.04 1.32 3.16 0.10  6.5  4.3  9.5
2732 HD 77818       09 07 26.1 +58 52 30  7.62 125.31  1.19 0.08  5.74  0.53   1.86   0.41 1.12 1.01 1.26 2.97 0.08  7.3  5.0 10.3
2733 HD 78558       09 08 25.2 -15 08 41  7.29  37.17  0.16 0.03  1.16  0.04   2.14   0.30 0.97 0.94 1.00 4.32 0.03  7.8  6.6  8.8
2734 HD 79498       09 15 09.4 +23 22 32  8.05  46.10  0.03 0.03  1.05  0.04   0.88   0.13 1.08 1.05 1.10 4.43 0.03  2.7  1.2  4.1
2735 WASP-13        09 20 24.7 +33 52 57                                                                                          
2736 HD 80355       09 21 03.0 +51 18 22  7.82  28.31 -0.28 0.03  0.80  0.03   0.87   0.12 0.89 0.86 0.92 4.56 0.03  2.8  0.8  5.9
2737 HD 82074       09 29 32.4 -04 14 48  6.25  55.65  0.98 0.03  3.97  0.16   1.49   0.21 1.26 1.15 1.35 3.33 0.05  4.1  3.2  5.5
2738 HD 82443       09 32 43.8 +26 59 19  7.05  17.79 -0.35 0.02  0.79  0.02   0.61   0.08 0.87 0.85 0.90 4.57 0.03  3.7  1.1  7.4
2739 HD 82328       09 32 51.4 +51 40 38  3.17  13.48  0.90 0.02  2.45  0.07   1.25   0.16 1.41 1.38 1.49 3.80 0.03  3.1  2.7  3.3
2740 HD 82885       09 35 39.5 +35 48 36  5.40  11.37 -0.11 0.02  0.97  0.03   0.95   0.13 1.00 0.98 1.03 4.46 0.03  4.1  2.1  6.1
2741 HD 83394       09 39 59.1 +53 29 49  7.44 106.95  1.10 0.06  4.84  0.37   1.39   0.27 1.13 1.01 1.26 3.12 0.07  6.3  4.4  9.1
2742 HD 83752       09 40 31.8 -01 43 48  7.55 115.74  1.01 0.06  2.82  0.19   3.39   0.61 1.65 1.58 1.73 3.76 0.05  2.3  1.9  2.7
2743 HD 84453       09 46 42.5 +45 06 52  6.81  80.97  1.11 0.04  4.91  0.26   1.51   0.24 1.47 1.33 1.58 3.22 0.06  3.0  2.3  4.1
2744 HD 85440       09 52 28.7 +27 46 27  7.82 112.87  0.96 0.08  3.87  0.38   1.50   0.35 1.51 1.41 1.61 3.45 0.07  2.6  2.2  3.2
2745 WASP-19        09 53 40.1 -45 39 33                                                                                          
2746 HD 85689       09 53 48.4 +14 44 20  7.71  46.45  0.17 0.03  1.13  0.05   1.06   0.15 1.04 1.00 1.07 4.36 0.04  4.7  3.3  5.9
2747 HD 85472       09 53 58.0 +57 41 01  7.45  72.89  0.71 0.05  2.71  0.16   1.28   0.21 1.34 1.28 1.41 3.71 0.04  3.8  3.4  4.4
2748 HD 86081       09 56 05.9 -03 48 30  8.73  95.33  0.38 0.08  1.46  0.14   1.07   0.25 1.21 1.16 1.26 4.20 0.11  3.6  2.9  4.6
2749 HD 87230       10 03 12.5 -20 55 51  7.78 122.85  1.07 0.07  4.64  0.39   1.26   0.26 1.61 1.50 1.71 3.31 0.07  2.4  1.9  2.9
2750 HD 87001       10 03 24.1 +47 07 42  8.96  80.52  0.15 0.08  1.15  0.11   0.76   0.18 1.10 1.07 1.13 4.40 0.07  3.0  1.3  4.5
2751 HD 88134       10 10 07.5 +16 31 00  8.30 150.83  1.06 0.10  4.80  0.58   1.10   0.30 1.30 1.15 1.45 3.19 0.09  4.6  3.1  6.7
2752 HD 88133       10 10 07.7 +18 11 13  8.01  81.43  0.57 0.07  2.20  0.17   1.34   0.26 1.26 1.19 1.33 3.86 0.05  5.4  4.6  6.4
2753 HD 88656       10 12 52.8 -28 30 48  9.08  42.72 -0.38 0.04  0.81  0.04   0.80   0.12 0.83 0.80 0.86 4.55 0.04  8.0  3.3 12.4
2754 HD 88654       10 13 16.4 -08 26 44  7.68  94.07  0.85 0.07  3.28  0.25   1.51   0.29 1.54 1.46 1.62 3.60 0.05  2.8  2.4  3.2
2755 HD 89793       10 22 10.1 +16 28 12  8.84  62.62 -0.01 0.05  1.00  0.06   0.92   0.16 1.04 1.02 1.07 4.45 0.04  2.8  1.0  4.7
2756 HD 90508       10 28 03.9 +48 47 06  6.42  22.91  0.08 0.02  1.07  0.03   1.39   0.19 0.96 0.93 0.99 4.36 0.03  7.2  5.7  8.7
2757 BD+262091      10 28 15.0 +25 34 23                                                                                          
2758 HD 91876       10 36 45.8 +14 02 44  8.22  89.93  0.52 0.07  1.59  0.13   1.14   0.24 1.32 1.28 1.36 4.24 0.07  1.9  1.4  2.5
2759 HD 92266       10 39 50.6 +37 50 21  7.59 118.48  1.13 0.07  5.09  0.40   1.61   0.32 1.59 1.46 1.70 3.22 0.06  2.5  1.9  3.2
2760 HD 92719       10 42 13.3 -13 47 16  6.79  23.83 -0.03 0.02  0.95  0.03   0.98   0.13 1.00 0.96 1.03 4.47 0.03  3.1  1.3  5.2
2761 HD 93396       10 46 49.7 -09 23 56  8.04 102.46  0.76 0.08  2.83  0.26   1.59   0.35 1.46 1.37 1.55 3.71 0.06  3.4  2.8  4.1
2762 HD 93461       10 47 21.6 -01 43 30  8.26 131.23  0.93 0.11  3.82  0.49   1.25   0.36 1.39 1.27 1.52 3.44 0.09  3.4  2.5  4.5
2763 HD 93864       10 49 58.5 -07 28 57  7.99 108.70  0.88 0.07  3.74  0.32   1.23   0.26 1.11 1.00 1.22 3.34 0.08  6.9  5.0  9.6
2764 HD 94151       10 51 39.2 -22 04 19  7.84  35.32 -0.10 0.04  0.94  0.04   0.88   0.13 0.99 0.96 1.02 4.48 0.04  3.5  1.5  6.0
2765 HD 94178       10 52 41.1 +32 59 20  7.52 101.32  1.02 0.06  4.42  0.31   0.97   0.18 1.19 1.07 1.32 3.22 0.07  5.5  3.9  7.9
2766 HIP 53541      10 57 11.4 +28 56 17  8.94  27.59 -0.63 0.04  0.72  0.03   0.55   0.08 0.76 0.75 0.79 4.62 0.03  8.4  3.1 12.8
2767 HD 94834       10 57 15.1 +24 08 34  7.60  91.91  0.93 0.05  4.20  0.28   1.07   0.19 1.11 1.01 1.21 3.23 0.07  8.1  5.9 11.0
2768 HD 95089       10 58 47.7 +01 43 45  7.92 139.08  1.13 0.10  5.08  0.61   1.63   0.43 1.54 1.38 1.68 3.22 0.09  2.7  1.9  3.7
2769 HD 95088       10 59 17.9 +43 52 24  8.42 100.50  0.62 0.08  2.62  0.23   1.10   0.24 1.31 1.23 1.40 3.74 0.06  4.6  3.7  5.7
2770 WASP-34        11 01 35.9 -23 51 38                                                                                          
2771 HD 95526       11 02 08.6 +43 43 16  8.34 148.59  1.04 0.13  4.72  0.69   1.29   0.41 1.06 0.96 1.19 3.11 0.11  8.6  5.8 12.0
2772 HD 95622       11 02 15.3 +08 52 11  9.08 142.25  0.59 0.20  1.81  0.41   1.60   0.74 1.21 1.10 1.33 3.94 0.22  4.4  3.4  5.3
2773 HD 95900       11 03 50.1 -07 41 18  7.38 140.45  1.34 0.08  6.19  0.55   3.02   0.65 2.05 1.93 2.16 3.17 0.06  1.2  1.0  1.5
2774 HD 96063       11 04 44.5 -02 30 48  8.21 157.98  1.11 0.11  4.75  0.63   1.74   0.51 1.37 1.21 1.54 3.24 0.10  3.3  2.3  4.9
2775 HD 96167       11 05 15.1 -10 17 29  8.09  86.96  0.57 0.07  1.94  0.16   1.36   0.28 1.27 1.23 1.33 3.97 0.06  4.9  4.2  5.5
2776 HD 96529       11 07 35.0 +20 16 18  8.85  74.57  0.13 0.06  1.19  0.08   0.94   0.17 1.07 1.05 1.10 4.34 0.07  5.2  3.6  6.5
2777 HD 96683       11 07 59.1 -23 51 30  8.22 163.67  1.13 0.12  4.71  0.68   2.03   0.63 1.88 1.69 2.05 3.38 0.10  1.6  1.3  2.1
2778 HD 96612       11 08 14.0 +38 25 36  8.35  22.58 -0.60 0.03  0.71  0.02   0.62   0.09 0.75 0.73 0.77 4.62 0.03  9.0  3.7 13.2
2779 EPIC201393098  11 08 22.5 -01 03 57                                                                                          
2780 HIP 54498      11 08 58.4 +41 10 33  8.94  71.68  0.06 0.07  1.04  0.09   1.01   0.21 1.07 1.05 1.10 4.44 0.05  2.5  0.9  4.2
2781 HD 97601       11 14 33.4 +52 56 49  7.46 112.36  1.11 0.08  4.66  0.42   1.73   0.37 1.64 1.55 1.75 3.32 0.06  2.1  1.7  2.5
2782 HD 97854       11 16 32.9 +69 13 05  8.23  77.58  0.39 0.05  1.45  0.09   1.05   0.18 1.24 1.21 1.27 4.23 0.06  3.1  2.5  3.4
2783 WASP-31        11 17 45.4 -19 03 17                                                                                          
2784 HD 98219       11 17 47.6 -23 58 31  8.05 134.23  1.05 0.08  4.60  0.43   1.75   0.39 1.41 1.27 1.54 3.26 0.08  3.4  2.6  4.7
2785 EPIC201445392  11 19 10.5 -00 17 04                                                                                          
2786 EPIC201629650  11 20 37.3 +02 30 10                                                                                          
2787 HD 98736       11 21 49.3 +18 11 24  7.93  31.05 -0.22 0.03  0.93  0.04   0.73   0.10 0.92 0.90 0.95 4.47 0.04  7.4  4.3 10.4
2788 EPIC201324549  11 24 56.6 -02 05 07                                                                                          
2789 EPIC201546283  11 26 03.6 +01 13 51                                                                                          
2790 EPIC201577035  11 28 29.3 +01 41 26                                                                                          
2791 HD 99706       11 28 30.2 +43 58 00  7.65 128.87  1.19 0.08  5.52  0.51   1.35   0.30 1.46 1.31 1.62 3.12 0.08  3.1  2.2  4.4
2792 EPIC201613023  11 32 46.1 +02 14 42                                                                                          
2793 HD 100337      11 33 04.1 +39 19 18  7.94 156.25  1.23 0.11  5.65  0.69   1.86   0.51 1.56 1.37 1.72 3.13 0.09  2.5  1.8  3.6
2794 EPIC201295312  11 36 02.8 -02 31 15                                                                                          
2795 EPIC201920032  11 36 25.7 +07 45 11                                                                                          
2796 EPIC201403446  11 37 03.9 -00 54 26                                                                                          
2797 EPIC201505350  11 39 50.5 +00 36 13                                                                                          
2798 HD 101675      11 42 13.7 +39 39 35  9.00  65.10 -0.04 0.12  0.96  0.14   0.99   0.30 1.07 1.04 1.09 4.44 0.05  2.5  0.6  4.5
2799 EPIC201828749  11 42 37.0 +05 53 40                                                                                          
2800 HD 101847      11 43 12.9 -39 26 20  8.33  62.50  0.17 0.07  1.15  0.09   1.42   0.28 1.15 1.13 1.18 4.40 0.04  1.9  0.7  2.9
2801 HD 101904      11 44 00.3 +64 57 51  8.21  80.06  0.44 0.05  1.60  0.09   1.18   0.19 1.18 1.15 1.22 4.10 0.05  5.5  4.7  5.9
2802 HD 102195      11 45 42.3 +02 49 17  8.07  29.64 -0.32 0.03  0.83  0.03   0.80   0.11 0.89 0.86 0.92 4.54 0.03  4.9  1.8  8.8
2803 HD 102444      11 47 31.5 -05 15 49  7.97 108.81  0.86 0.09  3.27  0.33   1.54   0.37 1.45 1.35 1.55 3.59 0.07  3.0  2.5  3.7
2804 HD 102956      11 51 22.5 +57 38 27  7.86 126.26  1.06 0.09  4.55  0.49   1.82   0.45 1.66 1.55 1.80 3.36 0.08  2.2  1.7  2.7
2805 HD 103047      11 51 57.6 +08 49 48  7.40  96.53  1.01 0.06  4.32  0.33   1.60   0.31 1.59 1.49 1.68 3.37 0.06  2.5  2.1  3.0
2806 EPIC201736247  11 52 26.6 +04 15 17                                                                                          
2807 EPIC201384232  11 52 46.1 -01 11 55                                                                                          
2808 HD 103417      11 54 39.4 +54 14 02  8.80  50.35 -0.18 0.05  0.88  0.05   0.67   0.11 1.00 0.98 1.03 4.50 0.03  2.3  0.9  4.4
2809 HD 103459      11 54 52.0 -01 27 05  7.60  59.95  0.44 0.05  1.69  0.10   1.11   0.19 1.18 1.15 1.22 4.04 0.05  6.0  5.4  6.7
2810 HD 103616      11 55 51.4 -21 39 34  7.66 102.88  0.96 0.07  4.02  0.34   2.17   0.45 1.39 1.27 1.50 3.38 0.07  3.4  2.7  4.5
2811 HD 103828      11 57 22.6 +58 18 00  8.44  55.80  0.05 0.04  1.05  0.06   0.99   0.16 1.02 0.99 1.05 4.41 0.05  4.8  2.6  6.7
2812 HD 103813      11 57 25.7 +26 45 44  7.44 121.51  1.23 0.07  5.98  0.47   1.63   0.32 0.99 0.92 1.09 2.88 0.07 10.3  7.4 13.1
2813 HD 103847      11 57 28.9 +19 59 02  8.07  27.89 -0.36 0.03  0.81  0.03   0.79   0.11 0.87 0.84 0.90 4.55 0.03  5.5  2.0  9.7
2814 HD 103890      11 57 46.2 -08 16 31  8.00  65.27  0.34 0.04  1.31  0.06   0.97   0.15 1.18 1.15 1.20 4.29 0.05  3.0  2.4  3.4
2815 HD 104263      12 00 27.5 -04 32 56  8.23  41.32 -0.11 0.04  0.97  0.05   0.89   0.14 0.93 0.90 0.96 4.44 0.05  8.1  5.0 10.8
2816 HD 104389      12 01 16.0 +79 05 15  8.45  57.18  0.05 0.04  0.98  0.04   1.01   0.15 1.09 1.06 1.11 4.46 0.02  1.2  0.4  2.4
2817 HD 104437      12 01 40.8 +39 35 12  8.62  61.31  0.05 0.06  1.07  0.07   1.04   0.18 1.08 1.05 1.10 4.43 0.04  2.9  1.2  4.4
2818 HD 104588      12 02 45.1 +31 30 37  8.66  87.26  0.34 0.07  1.50  0.12   1.11   0.22 1.18 1.14 1.22 4.14 0.07  5.5  4.6  6.2
2819 HD 104860      12 04 33.7 +66 20 12  7.92  45.48  0.06 0.03  0.99  0.03   1.08   0.15 1.09 1.07 1.12 4.45 0.02  1.2  0.4  2.2
2820 HD 238069      12 05 35.5 +56 58 44  9.17 104.17  0.29 0.11  1.36  0.18   0.81   0.23 1.15 1.11 1.20 4.30 0.14  3.9  2.1  5.0
2821 HD 105279      12 07 16.0 +10 31 53  8.40 108.70  0.63 0.09  2.02  0.21   1.90   0.45 1.32 1.26 1.40 3.96 0.08  4.3  3.6  4.9
2822 HD 105546      12 09 02.7 +59 01 05  8.61 347.22  1.63 0.22  8.29  2.14   1.07   0.57 0.97 0.83 1.19 2.61 0.12  7.9  3.9 12.7
2823 HD 105811      12 10 48.3 -09 23 50  7.50  99.40  1.01 0.07  4.36  0.38   1.16   0.25 1.43 1.30 1.54 3.31 0.07  3.3  2.6  4.4
2824 HD 106088      12 12 24.6 +19 48 04  8.37 104.49  0.63 0.08  2.31  0.21   1.43   0.31 1.31 1.24 1.39 3.84 0.06  4.7  3.9  5.6
2825 HD 106279      12 13 34.6 +30 33 45  8.39 213.68  1.32 0.16  6.24  1.13   0.87   0.33 1.34 1.14 1.58 3.02 0.12  3.5  2.1  5.9
2826 HD 106270      12 13 37.3 -09 30 48  7.58  84.89  0.77 0.06  2.66  0.19   1.34   0.25 1.39 1.32 1.46 3.74 0.05  3.7  3.2  4.2
2827 HD 106314      12 13 55.8 +02 15 37  6.91  65.92  0.86 0.03  3.44  0.14   1.36   0.20 1.55 1.50 1.61 3.55 0.03  2.7  2.5  3.0
2828 HD 106421      12 14 27.5 +23 39 40  7.34  98.14  0.95 0.05  2.78  0.16   3.26   0.54 1.63 1.56 1.70 3.78 0.04  2.4  1.9  2.8
2829 HD 107211      12 19 24.8 +39 37 29  8.38  65.88  0.21 0.06  1.26  0.09   0.98   0.18 1.14 1.12 1.17 4.33 0.07  3.6  2.5  4.3
2830 HD 107181      12 19 27.3 -26 06 27  8.43  85.18  0.42 0.07  1.71  0.13   1.18   0.23 1.17 1.13 1.21 4.03 0.06  6.4  5.7  7.2
2831 HD 108189      12 25 40.6 -00 16 56  7.72 154.80  1.25 0.09  4.85  0.51   3.10   0.75 1.95 1.82 2.07 3.36 0.06  1.4  1.1  1.7
2832 HD 108351      12 27 02.5 -22 23 23  7.89  88.03  0.64 0.06  1.87  0.13   1.50   0.28 1.34 1.30 1.43 3.99 0.06  3.7  2.9  3.9
2833 HD 108863      12 30 19.9 +21 56 54  7.71 139.28  1.23 0.10  5.74  0.65   1.42   0.36 1.59 1.43 1.75 3.13 0.08  2.4  1.8  3.4
2834 HD 108942      12 30 41.9 +50 58 28  7.91  49.29  0.14 0.03  1.17  0.05   1.05   0.15 1.12 1.10 1.14 4.37 0.04  3.4  2.3  4.3
2835 HIP 61205      12 32 31.1 +35 19 52  9.59  71.28 -0.20 0.08  0.79  0.07   0.72   0.16 1.01 0.98 1.04 4.50 0.03  1.5  0.2  3.5
2836 HD 109159      12 32 41.2 -17 13 14  7.97 101.42  0.81 0.06  3.18  0.23   1.45   0.27 1.35 1.27 1.42 3.57 0.05  3.6  3.0  4.4
2837 HD 109218      12 33 08.4 +01 02 38  8.10  95.06  0.69 0.06  2.68  0.19   1.12   0.21 1.27 1.20 1.34 3.69 0.05  4.4  3.7  5.3
2838 HD 109409      12 34 42.4 -44 40 23  5.76  28.32  0.52 0.02  1.84  0.05   1.18   0.16 1.24 1.21 1.28 4.00 0.03  5.4  4.7  5.8
2839 HD 109718      12 36 39.7 +25 47 30  9.12 120.48  0.44 0.13  1.64  0.25   0.93   0.31 1.16 1.09 1.23 4.03 0.14  5.8  4.9  6.7
2840 HD 109749      12 37 16.4 -40 48 44  8.08  56.27  0.19 0.06  1.22  0.09   0.93   0.18 1.13 1.10 1.15 4.36 0.07  3.3  1.9  4.3
2841 HD 109929      12 38 25.5 +14 52 21  7.64  77.88  0.63 0.04  1.88  0.10   1.85   0.29 1.41 1.38 1.44 4.02 0.04  2.6  2.5  2.9
2842 HD 110044      12 39 14.7 +29 14 08  8.99  42.66 -0.35 0.04  0.84  0.04   0.82   0.13 0.83 0.81 0.86 4.53 0.04  9.9  5.0 13.3
2843 HD 110463      12 41 44.5 +55 43 29  8.27  23.38 -0.54 0.03  0.74  0.03   0.71   0.10 0.78 0.76 0.81 4.60 0.03  8.5  3.3 12.7
2844 HD 110743      12 43 54.4 +34 20 37  8.78  42.66 -0.27 0.04  0.90  0.04   0.87   0.13 0.84 0.82 0.87 4.49 0.04 11.7  7.9 14.0
2845 HD 110833      12 44 14.5 +51 45 33  7.01  14.88 -0.45 0.02  0.79  0.02   0.74   0.10 0.83 0.80 0.86 4.56 0.03  8.5  4.0 12.5
2846 HD 110897      12 44 59.4 +39 16 44  5.95  17.38  0.03 0.02  0.99  0.03   1.08   0.14 0.90 0.87 0.94 4.41 0.03  7.5  5.4  9.6
2847 HD 111814      12 51 45.6 +19 13 44  8.14  86.36  0.55 0.05  1.96  0.12   1.18   0.21 1.22 1.18 1.27 3.94 0.04  5.6  5.1  6.3
2848 HD 112415      12 56 21.2 +06 53 35  8.75  55.52 -0.07 0.06  0.98  0.07   0.62   0.12 1.03 1.01 1.05 4.46 0.05  3.1  0.9  5.3
2849 HD 112758      12 59 01.6 -09 50 03  7.54  20.89 -0.39 0.03  0.82  0.03   0.90   0.12 0.77 0.75 0.79 4.55 0.02 13.1 10.3 14.5
2850 HD 112973      13 00 07.5 +34 55 10  7.62 118.48  1.12 0.08  5.03  0.47   1.68   0.37 1.11 0.99 1.24 3.08 0.08  6.9  4.7 10.0
2851 HD 112988      13 00 10.3 +34 59 54  7.76 128.21  1.14 0.09  5.25  0.53   1.80   0.42 1.04 0.95 1.16 3.01 0.08  8.9  6.1 12.2
2852 BD+31 2447     13 03 55.6 +30 38 24                                                                                          
2853 HD 114161      13 08 57.6 -13 26 28  8.03 182.15  1.34 0.13  6.59  1.00   1.76   0.57 1.67 1.47 1.93 3.05 0.10  2.1  1.4  3.1
2854 HD 114375      13 09 22.6 +51 09 18  8.49 123.76  0.79 0.11  3.35  0.41   1.26   0.34 1.32 1.21 1.44 3.53 0.09  4.3  3.2  5.7
2855 HD 114659      13 11 48.7 +12 43 50  8.30 206.61  1.34 0.17  6.66  1.32   1.95   0.81 1.54 1.30 1.83 3.03 0.12  2.7  1.6  4.4
2856 HD 115404 A    13 16 51.0 +17 01 02  6.49  11.07 -0.49 0.02  0.76  0.02   0.70   0.09 0.78 0.76 0.81 4.58 0.03 10.2  5.4 13.5
2857 HD 116956      13 25 45.5 +56 58 14  7.29  21.59 -0.29 0.02  0.84  0.03   0.76   0.10 0.92 0.89 0.95 4.54 0.03  3.3  1.2  6.3
2858 HD 117122      13 27 27.6 +44 42 25  8.42  51.31 -0.02 0.05  1.00  0.06   0.89   0.15 1.02 0.99 1.05 4.45 0.05  3.7  1.5  5.9
2859 HD 117497      13 30 16.9 +28 34 05  8.76  86.66  0.28 0.08  1.19  0.11   0.59   0.13 1.21 1.18 1.23 4.37 0.04  1.4  0.6  2.3
2860 HD 117762      13 32 17.5 +06 21 13  7.90 146.84  1.16 0.09  4.79  0.50   2.39   0.58 1.48 1.33 1.60 3.25 0.08  2.5  1.9  3.3
2861 HD 118082      13 34 42.0 -09 06 24  8.03 144.09  1.13 0.09  5.23  0.56   1.36   0.34 1.39 1.24 1.55 3.15 0.08  3.7  2.6  5.4
2862 HD 118744      13 38 43.3 +09 58 51  7.83 181.16  1.42 0.12  7.42  0.99   1.60   0.47 1.45 1.25 1.67 2.89 0.09  3.1  2.0  4.8
2863 HD 120064      13 46 43.3 +25 42 08  5.97  89.69  1.43 0.04  4.78  0.22   2.74   0.41 2.00 1.95 2.05 3.38 0.03  1.2  1.1  1.3
2864 HD 120528      13 48 40.3 +53 15 41  8.55  75.70  0.27 0.05  1.37  0.08   0.97   0.17 1.11 1.08 1.14 4.22 0.04  6.0  5.2  7.1
2865 WASP15         13 55 42.7 -32 09 35                                                                                          
2866 HD 121550      13 56 27.1 -16 11 46  9.32  61.20 -0.19 0.06  0.94  0.07   0.90   0.18 0.88 0.85 0.91 4.47 0.06 10.1  5.3 13.3
2867 HD 122253      13 59 41.5 +42 03 00  7.80 101.21  0.89 0.05  3.71  0.24   1.15   0.20 1.36 1.26 1.44 3.43 0.06  3.7  3.0  4.6
2868 HIP 68461      14 00 55.9 +39 14 21  8.93  84.10  0.20 0.07  1.29  0.11   0.96   0.19 1.13 1.10 1.16 4.30 0.09  4.4  3.2  5.6
2869 HD 122386      14 01 19.6 +13 43 58  7.15 134.59  1.41 0.07  6.91  0.59   1.55   0.32 1.27 1.12 1.45 2.87 0.08  3.9  2.6  5.9
2870 HD 122517      14 01 34.3 +36 13 27  7.53 108.58  1.06 0.07  4.52  0.36   2.08   0.42 1.20 1.08 1.33 3.20 0.07  5.0  3.6  7.2
2871 HD 122973      14 05 10.7 -09 02 55  8.08  48.29  0.05 0.04  0.98  0.05   1.01   0.16 1.14 1.11 1.16 4.44 0.02  0.8  0.3  1.7
2872 HD 123239      14 06 45.1 -14 05 43  8.38 194.17  1.26 0.14  6.19  1.01   1.21   0.42 1.11 0.98 1.29 2.92 0.11  7.0  4.3 10.8
2873 HD 124257 B    14 10 59.8 +50 15 06                                                                                          
2874 HD 124257 A    14 11 01.0 +50 15 08                                                                                          
2875 HD 125390      14 18 09.3 +38 58 01  8.21 194.17  1.32 0.14  6.47  1.05   2.03   0.70 1.36 1.17 1.58 2.99 0.11  3.7  2.3  6.0
2876 HD 125217      14 18 26.3 -19 33 45  8.30 163.13  1.13 0.13  5.19  0.80   1.57   0.52 1.48 1.30 1.66 3.20 0.11  3.1  2.1  4.6
2877 HD 125607      14 19 27.2 +37 36 36  8.09 132.98  1.02 0.10  4.31  0.51   1.49   0.40 1.47 1.34 1.60 3.35 0.09  3.0  2.2  3.9
2878 HD 125612      14 20 53.5 -17 28 53  8.31  54.20  0.06 0.06  1.05  0.07   0.92   0.16 1.11 1.09 1.13 4.43 0.03  1.8  0.6  3.1
2879 HD 126583      14 25 58.3 +13 26 00  8.06  33.73 -0.22 0.03  0.86  0.03   0.82   0.12 0.94 0.91 0.96 4.53 0.03  3.4  1.3  6.3
2880 HD 126990      14 27 58.1 +35 34 38  7.44 114.03  1.14 0.06  4.95  0.38   2.30   0.45 1.76 1.64 1.89 3.29 0.06  1.9  1.6  2.2
2881 HD 126868      14 28 12.1 -02 13 41  4.81  36.26  1.12 0.04  3.78  0.17   2.50   0.38 1.71 1.66 1.75 3.52 0.03  2.1  1.9  2.3
2882 HD 126991      14 28 16.1 +24 31 03  7.92 100.91  0.82 0.07  3.23  0.25   1.15   0.22 1.11 1.02 1.21 3.47 0.07  5.9  4.5  7.7
2883 HD 128642      14 29 22.3 +80 48 35  6.88  19.89 -0.20 0.02  0.88  0.03   0.91   0.12 0.91 0.87 0.94 4.50 0.04  5.9  2.8  9.1
2884 HD 127741      14 32 58.1 +06 55 59  7.43  92.00  0.96 0.07  4.08  0.35   1.28   0.27 1.39 1.28 1.50 3.36 0.07  3.5  2.7  4.6
2885 WASP-14        14 33 06.4 +21 53 41                                                                                          
2886 HD 128095      14 34 17.4 +28 29 10  8.13 119.47  0.92 0.09  3.95  0.41   1.28   0.30 1.20 1.09 1.33 3.33 0.09  5.5  4.0  7.8
2887 HD 128720      14 38 05.8 +12 48 13  8.28 132.28  0.93 0.15  3.89  0.67   1.35   0.49 1.47 1.31 1.64 3.47 0.12  3.1  2.2  4.4
2888 HD 129601      14 42 12.6 +39 24 29  8.15 136.61  1.05 0.10  4.81  0.55   1.24   0.32 1.14 1.03 1.28 3.13 0.09  7.0  4.8 10.1
2889 HD 130048      14 46 13.5 -07 47 49  7.14 121.51  1.32 0.06  6.17  0.44   1.44   0.27 2.01 1.88 2.12 3.15 0.05  1.4  1.1  1.6
2890 HD 131156      14 51 23.4 +19 06 02  4.54   6.71 -0.21 0.02  0.87  0.02   0.97   0.13 0.89 0.86 0.92 4.50 0.04  6.6  3.3  9.8
2891 HD 131183      14 52 37.1 -25 27 17  7.89  52.66  0.22 0.04  1.33  0.06   1.14   0.17 1.06 1.03 1.10 4.25 0.04  6.9  6.0  8.3
2892 HD 131496      14 53 23.0 +18 14 07  7.80 110.01  0.99 0.08  4.44  0.40   1.09   0.24 1.34 1.21 1.47 3.27 0.08  4.3  3.2  6.0
2893 HD 131582      14 53 41.6 +23 20 43  8.65  23.55 -0.66 0.03  0.70  0.03   0.59   0.09 0.70 0.68 0.72 4.65 0.02 10.8  5.8 14.3
2894 HD 132254      14 56 23.0 +49 37 42  5.63  25.11  0.45 0.02  1.48  0.04   1.11   0.15 1.27 1.25 1.29 4.21 0.02  2.8  2.5  3.2
2895 HD 133125      15 02 19.1 +19 23 26  8.76  53.65 -0.10 0.05  0.98  0.06   1.07   0.18 0.89 0.87 0.93 4.42 0.06  9.8  6.3 12.6
2896 WASP-24        15 08 51.7 +02 20 36                                                                                          
2897 HD 134353      15 08 52.0 +19 02 19  8.28  35.49 -0.25 0.03  0.90  0.04   0.83   0.12 0.90 0.87 0.93 4.49 0.04  7.8  4.1 11.3
2898 HIP 74346      15 11 38.6 +53 33 19  9.56  54.38 -0.34 0.04  0.90  0.05   0.82   0.13 0.82 0.80 0.84 4.52 0.03 12.9  9.4 14.6
2899 HD 238433      15 13 38.0 +57 11 30  8.37 173.31  1.14 0.10  5.09  0.58   1.27   0.33 1.37 1.21 1.54 3.17 0.09  3.5  2.4  5.2
2900 HD 135872      15 17 41.2 -05 12 09  7.28  86.51  0.97 0.06  4.06  0.31   1.63   0.32 1.47 1.37 1.57 3.39 0.06  3.0  2.4  3.7
2901 HD 136274      15 18 59.1 +25 41 30  7.99  33.70 -0.18 0.03  0.92  0.04   0.91   0.13 0.86 0.83 0.89 4.45 0.04 11.6  8.2 13.8
2902 HD 136202      15 19 18.8 +01 45 55  5.04  25.38  0.70 0.02  2.04  0.06   1.34   0.18 1.34 1.30 1.40 3.94 0.03  3.9  3.4  4.2
2903 HD 136513      15 20 51.9 +07 40 58  8.23 170.07  1.20 0.13  5.64  0.83   1.22   0.39 1.08 0.96 1.24 2.98 0.11  7.4  4.7 11.1
2904 HD 137368      15 24 18.5 +38 11 16  7.57  97.18  0.98 0.06  4.41  0.30   1.25   0.23 1.01 0.94 1.10 3.15 0.07 10.5  7.7 13.1
2905 HD 139907      15 39 03.2 +43 52 00  8.65  82.10  0.28 0.06  1.34  0.09   1.25   0.22 1.19 1.16 1.22 4.28 0.07  3.2  2.6  4.2
2906 HD 140025      15 39 45.2 +44 18 40  8.21 116.14  0.79 0.06  2.70  0.19   2.03   0.38 1.43 1.36 1.49 3.74 0.05  3.6  3.2  4.1
2907 HD 141399      15 46 53.8 +46 59 11  7.21  36.17  0.17 0.02  1.32  0.04   0.96   0.13 1.08 1.05 1.10 4.24 0.02  7.1  6.3  8.1
2908 HD 141272      15 48 09.5 +01 34 18  7.44  21.29 -0.35 0.02  0.80  0.03   0.69   0.09 0.87 0.84 0.90 4.56 0.03  4.4  1.4  8.4
2909 HD 142091      15 51 13.9 +35 39 27  4.79  30.50  1.08 0.02  4.85  0.15   1.55   0.21 1.50 1.38 1.61 3.24 0.05  3.0  2.4  3.9
2910 HD 142626      15 53 04.5 +53 52 16  8.28  29.43 -0.40 0.03  0.78  0.03   0.80   0.11 0.82 0.79 0.85 4.57 0.03  7.0  2.9 11.6
2911 HD 143174      15 57 37.1 +32 24 33  8.65  62.19  0.04 0.05  0.99  0.06   1.10   0.19 1.13 1.10 1.15 4.44 0.03  1.1  0.3  2.2
2912 WASP-17        15 59 50.9 -28 03 42                                                                                          
2913 EPIC204221263  16 00 08.1 -23 11 21                                                                                          
2914 XO-1           16 02 11.8 +28 10 10                                                                                          
2915 HD 144287      16 04 03.7 +25 15 17  7.10  22.22 -0.19 0.03  0.94  0.03   0.90   0.12 0.86 0.84 0.88 4.44 0.03 12.1  9.4 14.0
2916 HD 144363      16 05 44.7 -07 05 05  8.23 141.44  1.02 0.12  4.45  0.64   1.57   0.49 1.24 1.10 1.40 3.25 0.11  4.9  3.3  7.2
2917 HD 144872      16 06 29.6 +38 37 56  8.58  23.50 -0.64 0.03  0.70  0.02   0.59   0.08 0.72 0.70 0.74 4.64 0.02 10.3  5.2 13.9
2918 EPIC203771098  16 10 17.7 -24 59 25                                                                                          
2919 HIP 79308      16 11 08.4 +47 32 32  8.31  39.06 -0.19 0.03  0.87  0.03   0.86   0.12 0.90 0.87 0.94 4.51 0.04  5.4  2.3  8.6
2920 HD 145428      16 11 51.3 -25 53 01  7.73 131.23  1.18 0.09  5.70  0.63   1.61   0.40 1.02 0.94 1.13 2.93 0.09  9.7  6.8 12.8
2921 HD 145958 A    16 13 18.5 +13 31 37  6.68  23.58  0.03 0.03  1.17  0.05   1.51   0.21 0.90 0.88 0.92 4.29 0.03 13.8 12.5 14.8
2922 HD 146278      16 13 51.4 +40 20 56  7.98 165.02  1.28 0.08  6.35  0.63   1.55   0.36 1.30 1.15 1.47 2.96 0.08  4.4  3.0  6.5
2923 HD 146050      16 14 16.1 -03 28 25  7.97  57.80  0.27 0.06  1.43  0.10   1.04   0.19 1.12 1.09 1.15 4.19 0.07  6.4  5.6  7.6
2924 WASP38         16 15 50.4 +10 01 57                                                                                          
2925 HIP 80096      16 21 00.3 +19 21 37  9.11  40.77 -0.41 0.04  0.83  0.04   0.71   0.11 0.84 0.82 0.86 4.54 0.04  9.5  4.7 13.2
2926 EPIC204129699  16 21 45.8 -23 32 52                                                                                          
2927 HD 147750      16 23 06.1 +17 28 08  8.44  39.68 -0.23 0.04  0.85  0.04   0.87   0.13 0.90 0.87 0.93 4.53 0.04  4.5  1.6  8.1
2928 HD 147752      16 23 49.9 -02 58 30  9.25  41.93 -0.45 0.06  0.77  0.06   0.71   0.13 0.81 0.79 0.84 4.58 0.04  7.6  2.5 12.5
2929 HD 148164      16 25 44.5 +11 55 09  8.23  72.05  0.33 0.07  1.34  0.10   1.00   0.20 1.21 1.18 1.23 4.32 0.06  2.4  1.4  3.1
2930 HD 148284      16 25 48.4 +30 15 54  9.01  94.07  0.28 0.09  1.48  0.16   0.74   0.18 1.07 1.03 1.11 4.06 0.06  8.7  7.5  9.8
2931 HD 149026      16 30 29.6 +38 20 50  8.15  79.43  0.44 0.05  1.50  0.09   1.42   0.24 1.30 1.27 1.33 4.23 0.06  2.2  1.8  2.7
2932 HD 150706      16 31 17.6 +79 47 23  7.01  28.22  0.01 0.02  0.96  0.03   1.13   0.15 1.06 1.04 1.09 4.48 0.02  1.1  0.4  2.1
2933 HD 234314      16 32 31.7 +50 11 03  9.31 106.50  0.27 0.09  1.47  0.15   0.96   0.23 1.06 1.02 1.11 4.07 0.06  8.8  7.6  9.9
2934 HD 149143      16 32 51.0 +02 05 05  7.89  62.03  0.35 0.05  1.44  0.08   0.98   0.16 1.20 1.18 1.23 4.19 0.06  4.3  3.5  4.8
2935 HD 149750      16 35 14.6 +37 01 20  8.58  79.74  0.29 0.05  1.39  0.09   0.97   0.17 1.15 1.11 1.18 4.21 0.05  5.3  4.4  6.1
2936 HD 151504      16 48 32.2 -19 17 16  8.08  38.62 -0.11 0.04  0.99  0.05   0.90   0.14 0.93 0.90 0.95 4.42 0.05  9.1  6.0 11.7
2937 HD 152125      16 48 36.1 +55 07 46  8.92  64.31 -0.02 0.04  1.01  0.05   0.92   0.15 1.03 1.00 1.05 4.45 0.04  3.5  1.4  5.5
2938 EPIC205071984  16 49 42.3 -19 32 34                                                                                          
2939 HD 152733      16 52 57.2 +44 24 09  8.10 144.51  1.11 0.06  5.12  0.39   1.20   0.23 1.33 1.19 1.47 3.14 0.07  4.3  3.1  6.0
2940 HD 152581      16 53 43.6 +11 58 25  8.38 185.53  1.18 0.16  5.14  0.93   1.85   0.70 1.30 1.12 1.51 3.17 0.12  3.8  2.3  6.0
2941 HD 153525      16 57 42.4 +47 21 39  7.93  17.80 -0.63 0.02  0.69  0.02   0.60   0.08 0.76 0.74 0.79 4.63 0.02  6.4  2.1 11.5
2942 HD 154325      17 02 42.0 +44 38 13  8.51  64.27  0.14 0.04  1.15  0.06   0.88   0.14 1.09 1.06 1.11 4.37 0.05  4.0  2.6  5.3
2943 HD 154144      17 03 25.5 +09 01 28  8.18  81.63  0.46 0.07  1.52  0.12   1.42   0.29 1.29 1.25 1.33 4.25 0.07  2.2  1.6  2.8
2944 HD 155456      17 10 37.6 +24 31 57  8.33  36.25 -0.24 0.04  0.93  0.04   0.83   0.13 0.89 0.87 0.92 4.47 0.04  9.6  5.9 12.7
2945 HD 155413      17 11 58.6 -14 37 13  7.25  81.30  0.84 0.05  2.67  0.17   1.58   0.27 1.46 1.41 1.51 3.74 0.04  3.5  3.1  3.9
2946 HD 156279      17 12 23.2 +63 21 08  8.07  36.60 -0.15 0.02  0.96  0.03   0.86   0.12 0.94 0.91 0.97 4.45 0.04  7.3  4.5  9.9
2947 HD 155712      17 12 37.6 +18 21 04  7.95  20.96 -0.51 0.03  0.77  0.03   0.71   0.10 0.77 0.75 0.79 4.59 0.02 11.1  6.5 14.0
2948 HD 156342      17 16 33.2 +14 40 26  8.28  83.82  0.45 0.08  1.66  0.15   1.20   0.26 1.25 1.20 1.29 4.07 0.06  4.7  3.9  5.5
2949 HD 156846      17 20 34.3 -19 20 01  6.50  47.62  0.66 0.03  1.98  0.07   1.46   0.20 1.36 1.34 1.43 3.97 0.03  3.8  3.3  3.9
2950 HD 158449      17 29 09.5 +06 08 54  8.03 158.48  1.20 0.11  5.34  0.70   1.73   0.50 1.33 1.16 1.52 3.12 0.10  3.7  2.4  5.6
2951 HD 159062      17 30 16.4 +47 24 08  7.22  22.27 -0.23 0.02  0.89  0.03   1.01   0.14 0.82 0.80 0.84 4.47 0.02 13.0 10.6 14.4
2952 HIP 85977      17 34 19.4 +46 56 41  8.65  33.08 -0.40 0.03  0.88  0.04   0.66   0.10 0.82 0.81 0.84 4.52 0.03 12.6  9.3 14.4
2953 HD 160215      17 36 31.7 +44 43 24  8.18 110.13  0.84 0.06  3.65  0.26   1.19   0.22 1.15 1.06 1.26 3.37 0.07  6.8  5.0  9.2
2954 HD 161284      17 39 55.7 +65 00 06  8.39  26.34 -0.51 0.02  0.74  0.02   0.63   0.09 0.82 0.80 0.85 4.60 0.03  4.9  1.3  9.6
2955 HD 162003      17 41 56.4 +72 08 56  4.57  22.84  0.79 0.02  2.00  0.06   1.29   0.17 1.47 1.44 1.53 3.98 0.03  2.6  2.0  2.7
2956 HD 162004      17 41 58.1 +72 09 25  5.81  23.06  0.31 0.02  1.22  0.04   0.72   0.10 1.21 1.19 1.23 4.34 0.02  1.8  1.3  2.2
2957 HD 161198      17 43 15.6 +21 36 33  7.51  22.65 -0.32 0.03  0.83  0.03   0.95   0.13 0.79 0.77 0.81 4.52 0.02 12.5  9.2 14.3
2958 HD 161479      17 45 02.9 +19 17 26  8.14  47.57  0.03 0.04  1.08  0.06   0.88   0.14 1.06 1.04 1.08 4.41 0.04  3.9  2.1  5.4
2959 HIP 87123      17 48 01.1 +32 39 21  8.35 141.04  1.00 0.08  4.57  0.42   1.07   0.24 1.00 0.94 1.09 3.11 0.08 10.8  7.9 13.4
2960 HD 162232      17 49 57.1 +00 30 43  8.59  67.43  0.17 0.05  1.34  0.08   1.47   0.26 0.99 0.97 1.02 4.13 0.05 11.3 10.2 12.3
2961 TrES-3         17 52 07.0 +37 32 46                                                                                          
2962 TrES-4         17 53 13.1 +37 12 42                                                                                          
2963 HIP 87579      17 53 29.9 +21 19 31  8.50  24.35 -0.60 0.03  0.70  0.03   0.59   0.08 0.76 0.74 0.79 4.63 0.03  7.1  2.4 12.0
2964 HD 163607      17 53 40.5 +56 23 31  8.00  68.82  0.42 0.03  1.76  0.07   1.05   0.15 1.12 1.09 1.15 3.99 0.03  7.8  7.1  8.4
2965 HD 163589      17 54 40.1 +45 33 15  7.68  60.61  0.43 0.03  1.72  0.07   1.04   0.15 1.14 1.11 1.17 4.01 0.03  7.1  6.6  7.7
2966 HD 164330      17 56 20.1 +62 36 36  7.72  76.57  0.60 0.03  1.99  0.09   2.22   0.33 1.28 1.26 1.32 3.94 0.03  4.8  4.4  5.1
2967 HD 164509      18 01 31.2 +00 06 16  8.10  52.44  0.12 0.05  1.11  0.06   1.02   0.17 1.12 1.09 1.14 4.41 0.04  2.3  1.0  3.5
2968 HD 165173      18 04 26.4 +06 26 11  7.96  31.92 -0.23 0.03  0.86  0.03   0.78   0.11 0.93 0.90 0.96 4.52 0.03  4.0  1.5  7.1
2969 GJ 702 A       18 05 27.4 +02 30 00                                                                                          
2970 HD 165401      18 05 37.5 +04 39 26  6.80  23.91 -0.02 0.02  0.97  0.03   2.32   0.31 0.89 0.86 0.92 4.41 0.04  8.8  6.5 10.9
2971 HD 166494      18 07 29.4 +56 48 07  7.67 114.68  0.98 0.05  3.18  0.19   2.13   0.36 1.59 1.54 1.65 3.63 0.04  2.8  2.5  3.1
2972 HD 168151      18 13 53.8 +64 23 50  4.99  22.92  0.64 0.02  1.73  0.05   1.50   0.20 1.16 1.12 1.21 4.01 0.03  4.8  4.2  5.3
2973 HAT-P-5        18 17 37.3 +36 37 17                                                                                          
2974 HD 168603      18 19 08.8 +33 13 53  8.28  36.74 -0.23 0.03  0.87  0.03   0.87   0.12 0.96 0.94 0.98 4.52 0.03  2.9  1.1  5.4
2975 HD 169889      18 26 21.9 +08 36 57  8.32  36.67 -0.24 0.04  0.88  0.04   0.89   0.13 0.86 0.83 0.89 4.49 0.04  9.7  5.5 12.9
2976 HD 171264      18 33 40.7 +04 35 33  8.09 119.90  0.90 0.08  3.47  0.33   1.71   0.38 1.50 1.41 1.60 3.55 0.07  2.7  2.3  3.3
2977 WASP-3         18 34 31.6 +35 39 42                                                                                          
2978 HD 171238      18 34 43.7 -28 04 20  8.61  50.28 -0.09 0.05  1.01  0.07   1.11   0.20 0.96 0.93 0.98 4.42 0.06  7.6  4.3 10.3
2979 HIP 91605      18 40 54.9 +31 32 00  8.54  23.54 -0.63 0.03  0.68  0.03   0.61   0.09 0.71 0.69 0.73 4.65 0.02  9.3  4.1 13.4
2980 Kepler-94      18 44 46.7 +47 29 50                                                                                          
2981 KOI-263        18 45 05.8 +47 46 28                                                                                          
2982 Kepler-8       18 45 09.1 +42 27 04                                                                                          
2983 Kepler-102     18 45 55.9 +47 12 29                                                                                          
2985 KOI-1581       18 49 45.4 +43 44 04                                                                                          
2986 Kepler-128     18 49 58.1 +43 58 49                                                                                          
2987 Kepler-422     18 50 31.1 +46 19 24                                                                                          
2988 Kepler-410     18 52 36.2 +45 08 23                                                                                          
2989 Kepler-62      18 52 51.1 +45 21 00                                                                                          
2990 HD 343246      18 53 13.3 +24 07 39                                                                                          
2991 KOI-2926       18 53 20.7 +47 10 28                                                                                          
2992 HD 175425      18 53 38.1 +37 59 07  7.90  53.53  0.22 0.04  1.29  0.06   1.03   0.15 1.10 1.07 1.12 4.26 0.03  5.9  5.0  6.7
2993 KOI-4199       18 54 21.0 +40 34 30                                                                                          
2994 KOI-4717       18 54 46.4 +40 01 05                                                                                          
2995 HD 175742      18 55 53.2 +23 33 24  8.16  21.39 -0.58 0.03  0.70  0.02   0.33   0.05 0.80 0.78 0.82 4.63 0.02  3.9  0.9  8.9
2996 HIP 92922      18 55 54.8 +41 31 18  9.12  99.50  0.28 0.07  1.49  0.13   0.99   0.21 1.10 1.07 1.14 4.09 0.09  7.6  6.5  8.6
2997 Kepler-37      18 56 14.3 +44 31 05                                                                                          
2998 KOI-180        18 57 34.6 +46 14 57                                                                                          
2999 KOI-367        18 57 53.3 +39 54 43                                                                                          
3000 Kepler-95      18 57 55.8 +44 23 53                                                                                          
3001 Kepler-408     18 59 08.7 +48 25 24                                                                                          
3002 HD 177274      19 00 12.5 +61 25 24  8.35  94.88  0.52 0.05  1.65  0.10   1.54   0.26 1.29 1.26 1.33 4.11 0.06  3.5  2.7  3.7
3003 KOI-2169       19 00 49.8 +45 23 04                                                                                          
3004 HD 176733      19 01 06.4 +15 41 01  7.85  38.51 -0.03 0.04  1.02  0.05   1.08   0.17 0.95 0.93 0.98 4.41 0.05  7.7  5.2  9.8
3005 Kepler-9       19 02 17.8 +38 24 03                                                                                          
3006 Kepler-4       19 02 27.7 +50 08 09                                                                                          
3007 Kepler-98      19 02 38.8 +37 57 52                                                                                          
3009 KOI-2931       19 02 52.2 +44 45 30                                                                                          
3010 KOI-2410       19 02 58.3 +44 51 28                                                                                          
3011 Kepler-407     19 04 08.7 +49 36 52                                                                                          
3012 KOI-3283       19 04 21.4 +45 22 08                                                                                          
3013 KOI-466        19 04 36.5 +45 19 57                                                                                          
3014 Kepler-12      19 04 58.4 +50 02 25                                                                                          
3015 KOI-600        19 05 00.0 +48 03 39                                                                                          
3016 KOI-4054       19 06 26.1 +41 53 22                                                                                          
3017 Kepler-25      19 06 33.2 +39 29 16                                                                                          
3018 TrES-2         19 07 14.0 +49 19 00                                                                                          
3019 Kepler-152     19 07 27.7 +41 59 21                                                                                          
3020 KOI-1431       19 08 05.3 +48 40 55                                                                                          
3021 HD 178251      19 08 56.3 -28 44 28  7.98 149.93  1.20 0.13  5.94  0.87   0.83   0.26 0.91 0.87 0.97 2.69 0.10 12.7 10.0 14.2
3022 Kepler-97      19 09 18.4 +48 40 24                                                                                          
3023 KOI-4898       19 09 23.8 +47 03 40                                                                                          
3024 Kepler-174     19 09 45.4 +43 49 56                                                                                          
3025 KOI-273        19 09 54.8 +38 13 44                                                                                          
3026 KOI-111        19 10 25.1 +42 10 00                                                                                          
3027 Kepler-411     19 10 25.3 +49 31 24                                                                                          
3028 HD 179306      19 10 27.0 +38 33 42                                                                                          
3029 KOI-1421       19 10 36.1 +49 09 22                                                                                          
3030 KOI-1477       19 10 37.0 +43 30 21                                                                                          
3031 Kepler-20      19 10 47.5 +42 20 19                                                                                          
3032 Kepler-14      19 10 50.1 +47 19 59                                                                                          
3033 HD 179079      19 11 09.8 -02 38 18  7.95  65.53  0.38 0.05  1.63  0.09   1.00   0.17 1.14 1.11 1.17 4.05 0.04  7.0  6.3  7.7
3034 Kepler-113     19 11 59.5 +50 56 40                                                                                          
3035 HD 180161      19 12 11.4 +57 40 19  7.04  20.02 -0.26 0.02  0.85  0.02   0.85   0.11 0.95 0.93 0.97 4.54 0.02  2.5  0.9  4.8
3036 Kepler-50      19 12 24.2 +50 02 01                                                                                          
3037 KOI-1209       19 13 15.4 +38 41 36                                                                                          
3038 HD 179498      19 13 22.2 -16 45 10  9.98 250.00  0.71 0.13  2.04  0.31   1.00   0.33 1.42 1.32 1.54 3.88 0.09  3.5  2.8  3.9
3039 HD 180053      19 13 36.2 +34 54 52  7.93 126.26  1.01 0.06  4.06  0.30   2.05   0.39 1.75 1.67 1.85 3.48 0.05  1.9  1.7  2.2
3040 Kepler-131     19 14 07.4 +40 56 32                                                                                          
3041 Kepler-7       19 14 19.6 +41 05 23                                                                                          
3042 Kepler-65      19 14 45.3 +41 09 04                                                                                          
3043 Kepler-103     19 15 56.3 +40 03 52                                                                                          
3045 Kepler-22      19 16 52.2 +47 53 04                                                                                          
3046 Kepler-63      19 16 54.3 +49 32 54                                                                                          
3047 HD 182189      19 17 22.3 +71 20 49  7.07  39.31  0.30 0.05  1.48  0.09   1.24   0.21 1.02 0.99 1.05 4.08 0.04  9.6  8.7 10.5
3048 Kepler-126     19 17 23.3 +44 12 31                                                                                          
3049 HD 180512      19 17 23.8 -16 12 49 10.03 250.00  0.67 0.13  1.67  0.25   0.89   0.29 1.41 1.38 1.46 4.25 0.05  0.8  0.4  1.6
3050 Kepler-373     19 17 33.1 +50 35 49                                                                                          
3051 Kepler-426     19 17 44.3 +49 28 24                                                                                          
3052 HD 181207      19 17 46.4 +41 24 37                                                                                          
3053 KOI-5949       19 18 44.5 +50 24 33                                                                                          
3054 KOI-5          19 18 57.5 +44 38 51                                                                                          
3055 HIP 94931      19 19 00.5 +41 38 05  8.87  35.68 -0.45 0.03  0.78  0.03   0.77   0.11 0.75 0.73 0.77 4.59 0.02 12.2  8.4 14.5
3056 HD 180902      19 19 17.7 -23 33 29  7.78 109.53  0.98 0.08  4.16  0.41   1.46   0.34 1.41 1.29 1.52 3.35 0.08  3.4  2.6  4.5
3057 HD 181342      19 21 04.2 -23 37 10  7.55 110.62  1.08 0.06  4.71  0.35   1.55   0.29 1.69 1.58 1.81 3.32 0.06  2.2  1.8  2.6
3058 Kepler-109     19 21 34.3 +40 17 06                                                                                          
3059 Kepler-19      19 21 41.0 +37 51 06                                                                                          
3060 HD 182736      19 24 03.4 +44 56 01  7.01  57.64  0.69 0.03  2.70  0.10   1.22   0.17 1.28 1.23 1.32 3.68 0.03  4.3  3.9  4.8
3061 HD 182756      19 24 30.4 +40 19 24                                                                                          
3062 WASP-48        19 24 39.0 +55 28 23                                                                                          
3063 HD 182619      19 24 41.9 +22 12 05  7.81  34.03 -0.12 0.03  0.94  0.04   1.06   0.15 0.92 0.89 0.95 4.46 0.04  7.2  4.2 10.0
3064 Kepler-36      19 25 00.0 +49 13 55                                                                                          
3065 Kepler-100     19 25 32.6 +41 59 25                                                                                          
3066 KOI-4385       19 25 35.9 +38 47 16                                                                                          
3067 Kepler-93      19 25 40.4 +38 40 20                                                                                          
3068 KOI-75         19 25 59.3 +42 43 42                                                                                          
3069 KOI-3278       19 26 06.0 +38 27 21                                                                                          
3070 HD 183298      19 26 22.1 +50 59 14  8.15  81.17  0.47 0.04  1.60  0.08   1.18   0.18 1.23 1.18 1.27 4.12 0.04  4.1  3.5  5.0
3071 KOI-1739       19 26 36.0 +42 42 03                                                                                          
3072 KOI-103        19 26 44.0 +37 45 06                                                                                          
3073 CoRoT-2        19 27 06.5 +01 23 01                                                                                          
3074 Kepler-406     19 27 23.5 +44 58 06                                                                                          
3075 HD 183473      19 27 57.2 +42 46 36  7.88 109.41  0.87 0.05  2.93  0.18   1.95   0.34 1.45 1.39 1.51 3.67 0.04  3.0  2.7  3.4
3076 KOI-760        19 28 40.1 +48 43 39                                                                                          
3077 HD 183216      19 29 40.6 -30 47 52  7.13  34.34  0.13 0.03  1.06  0.04   1.10   0.15 1.16 1.14 1.18 4.42 0.02  1.0  0.4  1.8
3078 KOI-2687       19 30 27.6 +42 45 51                                                                                          
3079 KOI-4418       19 32 03.6 +38 00 45                                                                                          
3080 HD 231701      19 32 04.2 +16 28 27  8.97 118.48  0.47 0.11  1.53  0.20   1.34   0.38 1.21 1.16 1.27 4.19 0.13  3.4  2.5  3.9
3081 KOI-896        19 32 14.7 +43 34 53                                                                                          
3082 KOI-328        19 34 18.3 +46 46 32                                                                                          
3083 KOI-2841       19 34 33.4 +44 58 57                                                                                          
3084 KOI-1925       19 34 43.0 +46 51 10                                                                                          
3085 KOI-5929       19 35 27.7 +49 48 01                                                                                          
3086 KOI-399        19 35 51.9 +42 50 14                                                                                          
3087 HD 185414      19 35 55.6 +56 59 02  6.73  24.11 -0.00 0.02  0.97  0.03   1.05   0.14 1.02 0.99 1.05 4.47 0.03  2.5  1.0  4.4
3088 HD 185351      19 36 38.0 +44 41 42  5.17  40.83  1.15 0.02  5.01  0.15   2.01   0.27 1.77 1.67 1.86 3.28 0.04  1.8  1.6  2.1
3089 Kepler-239     19 36 48.5 +40 39 48                                                                                          
3090 KOI-564        19 37 07.4 +42 17 27                                                                                          
3091 KOI-1924       19 37 08.9 +40 12 50                                                                                          
3092 HD 185269      19 37 11.7 +28 30 00  6.67  50.28  0.65 0.03  2.00  0.08   1.20   0.17 1.30 1.27 1.36 3.94 0.04  4.5  3.7  4.8
3093 Kepler-302     19 37 16.1 +43 37 46                                                                                          
3094 HIP 96561      19 37 51.7 +43 37 32  8.98  43.98 -0.33 0.03  0.84  0.04   0.93   0.14 0.87 0.84 0.90 4.53 0.04  7.5  3.4 11.6
3095 KOI-6          19 38 23.9 +38 22 00                                                                                          
3096 KOI-217        19 39 27.7 +46 17 09                                                                                          
3097 KOI-881        19 39 38.3 +42 56 07                                                                                          
3098 KOI-186        19 39 59.1 +50 28 12                                                                                          
3099 KOI-2012       19 41 22.3 +46 36 08                                                                                          
3100 KOI-99         19 41 44.2 +44 31 52                                                                                          
3101 KOI-2720       19 41 45.5 +44 02 21                                                                                          
3102 HD 186306      19 41 45.6 +43 44 52                                                                                          
3103 KOI-364        19 43 29.3 +42 52 52                                                                                          
3104 KOI-7016       19 44 00.9 +44 16 39                                                                                          
3105 KOI-64         19 46 02.5 +42 32 51                                                                                          
3106 HD 187013      19 46 25.6 +33 43 39  5.00  21.23  0.56 0.02  1.61  0.04   1.08   0.14 1.27 1.24 1.31 4.12 0.03  3.3  2.9  3.8
3107 KOI-771        19 46 47.7 +49 19 00                                                                                          
3108 Kepler-171     19 47 05.3 +41 45 20                                                                                          
3109 KOI-145        19 47 16.3 +46 46 53                                                                                          
3110 KOI-174        19 47 17.5 +48 06 27                                                                                          
3111 Kepler-6       19 47 20.9 +48 14 24                                                                                          
3112 KOI-2290       19 47 24.2 +50 41 56                                                                                          
3113 KOI-265        19 48 04.5 +50 24 32                                                                                          
3114 Kepler-96      19 48 16.7 +40 31 31                                                                                          
3115 Kepler-11      19 48 27.6 +41 54 33                                                                                          
3116 HD 187637      19 49 18.1 +41 34 57  7.53  52.55  0.34 0.03  1.27  0.05   1.04   0.15 1.18 1.16 1.21 4.31 0.03  2.6  1.9  3.1
3117 Kepler-99      19 49 25.0 +41 18 00                                                                                          
3118 KOI-365        19 49 56.9 +49 37 24                                                                                          
3119 Kepler-309     19 50 02.4 +46 57 41                                                                                          
3120 KOI-1120       19 51 01.7 +41 40 50                                                                                          
3121 KOI-3086       19 51 32.3 +48 00 05                                                                                          
3122 Kepler-315     19 52 05.5 +43 21 49                                                                                          
3123 Kepler-18      19 52 19.1 +44 44 47                                                                                          
3124 Kepler-223     19 53 16.4 +47 16 46                                                                                          
3125 KOI-5236       19 53 35.5 +41 18 54                                                                                          
3126 KOI-1546       19 54 03.3 +40 38 23                                                                                          
3127 KOI-433        19 54 12.2 +48 19 57                                                                                          
3128 KOI-8          19 54 38.6 +41 08 16                                                                                          
3129 HD 188386      19 54 47.8 +05 42 10  8.15 143.47  1.07 0.13  4.71  0.72   1.27   0.42 1.38 1.22 1.55 3.25 0.11  3.7  2.5  5.4
3130 Kepler-48      19 56 33.4 +40 56 56                                                                                          
3131 Kepler-5       19 57 37.7 +44 02 06                                                                                          
3132 HD 189733      20 00 43.7 +22 42 39  7.67  19.45 -0.48 0.02  0.75  0.02   0.67   0.09 0.82 0.79 0.84 4.59 0.03  6.4  2.2 11.2
3133 Kepler-106     20 03 27.4 +44 20 15                                                                                          
3134 HD 190571      20 04 23.6 +33 33 02  7.47  87.72  0.90 0.05  3.76  0.22   1.03   0.17 1.07 0.97 1.18 3.32 0.07  7.3  5.3 10.0
3135 HD 190412      20 04 46.6 +01 09 22  7.69  38.26  0.03 0.05  1.10  0.07   1.57   0.27 0.89 0.86 0.92 4.35 0.04 11.5  9.6 13.2
3136 HD 191359      20 08 42.9 +22 09 12  7.03 113.12  1.32 0.06  6.40  0.45   1.77   0.32 1.54 1.38 1.68 3.01 0.07  2.6  1.9  3.6
3137 HD 355183      20 13 54.7 +16 55 30  9.43 108.93  0.21 0.13  1.19  0.18   0.74   0.24 1.14 1.11 1.17 4.39 0.07  2.2  0.7  3.5
3138 HD 192153      20 13 59.7 -17 40 34  8.28 110.74  0.76 0.09  3.04  0.33   1.28   0.32 1.19 1.09 1.29 3.57 0.08  5.2  3.9  6.9
3139 HD 192699      20 16 06.0 +04 34 51  6.44  65.62  1.05 0.04  4.41  0.21   1.26   0.19 1.38 1.25 1.51 3.28 0.06  3.2  2.5  4.4
3140 HD 193342      20 17 00.5 +56 54 17  8.07 175.75  1.28 0.07  6.01  0.52   2.03   0.43 1.69 1.55 1.86 3.11 0.07  2.0  1.5  2.6
3141 HD 193391      20 19 37.3 +13 00 39  8.23 131.75  0.95 0.13  3.96  0.61   0.76   0.25 1.54 1.39 1.69 3.46 0.11  2.8  2.0  3.8
3142 TrES-5         20 20 53.3 +59 26 56                                                                                          
3143 HD 193690      20 22 31.3 -26 09 36  9.37  62.46 -0.22 0.07  0.85  0.07   0.67   0.14 1.00 0.98 1.03 4.50 0.03  2.5  1.0  4.8
3144 HD 194110      20 22 47.1 +31 32 59  7.21  83.40  0.95 0.04  3.84  0.21   1.36   0.22 1.40 1.29 1.49 3.41 0.05  3.2  2.6  4.0
3145 HD 195034      20 28 11.8 +22 07 44  7.09  28.23 -0.01 0.02  0.98  0.03   1.04   0.14 1.04 1.01 1.06 4.47 0.03  2.3  0.9  4.1
3146 HD 195787      20 30 34.5 +58 17 14  7.63 119.62  1.11 0.08  4.87  0.47   1.56   0.36 1.40 1.25 1.55 3.21 0.08  3.3  2.4  4.7
3147 WASP-2         20 30 54.1 +06 25 46                                                                                          
3148 HD 195824      20 33 37.1 +01 16 09  8.06 118.06  0.92 0.11  3.81  0.48   1.10   0.30 1.32 1.20 1.45 3.42 0.09  3.9  2.9  5.3
3149 HD 196124      20 35 12.7 +06 07 37  8.91  28.64 -0.61 0.04  0.71  0.03   0.58   0.09 0.75 0.73 0.77 4.63 0.03  8.5  3.2 13.0
3150 HD 196645      20 38 20.9 +13 19 53  7.80  94.25  0.83 0.07  3.39  0.26   1.13   0.22 1.28 1.19 1.38 3.49 0.06  4.3  3.4  5.5
3151 HD 196676      20 39 05.9 -04 55 46  6.46  74.40  1.20 0.04  5.74  0.27   1.33   0.20 1.35 1.22 1.49 3.04 0.06  4.1  3.0  5.6
3152 HD 197162      20 40 36.9 +37 23 51  8.01 156.25  1.22 0.08  5.86  0.58   1.60   0.37 1.00 0.92 1.11 2.90 0.08 10.0  7.0 13.0
3153 HD 197076      20 40 45.1 +19 56 08  6.43  20.95 -0.00 0.02  0.98  0.03   0.92   0.12 1.01 0.98 1.04 4.45 0.03  3.4  1.6  5.4
3154 HD 199255      20 55 47.1 +07 39 59  7.37 114.55  1.17 0.06  5.05  0.36   1.82   0.34 1.57 1.42 1.67 3.22 0.06  2.3  1.8  3.0
3155 HD 199260      20 56 47.3 -26 17 47  5.70  21.97  0.32 0.02  1.28  0.04   1.36   0.18 1.14 1.11 1.16 4.27 0.03  3.6  3.0  4.5
3156 HD 199381      20 56 47.5 +01 42 55  6.89  76.92  1.05 0.04  4.73  0.24   1.25   0.20 1.30 1.18 1.43 3.20 0.06  4.6  3.4  6.3
3157 HD 199580      20 56 48.0 +42 53 44  7.21  87.26  1.02 0.04  4.48  0.24   1.27   0.20 1.26 1.14 1.38 3.23 0.06  4.9  3.5  6.8
3158 HD 200081      21 01 22.4 -02 30 50  7.95 254.45  1.62 0.15  8.39  1.41   2.42   0.86 2.30 2.03 2.58 3.01 0.10  0.8  0.5  1.1
3159 HD 200491      21 02 55.9 +28 59 05  7.73 154.80  1.28 0.10  5.60  0.67   1.42   0.38 1.96 1.79 2.11 3.24 0.07  1.4  1.1  1.8
3160 HD 200964      21 06 39.8 +03 48 11  6.48  72.20  1.13 0.04  4.92  0.23   1.45   0.22 1.39 1.25 1.53 3.19 0.06  3.3  2.4  4.5
3161 HD 201651      21 06 56.4 +69 40 29  8.19  32.91 -0.28 0.03  0.85  0.03   0.89   0.12 0.82 0.79 0.85 4.51 0.03 10.8  7.0 13.6
3162 HD 201924      21 11 10.9 +45 27 21  7.83  30.40 -0.21 0.02  0.90  0.03   0.85   0.12 0.92 0.89 0.95 4.50 0.04  6.2  3.1  9.4
3163 HD 202568      21 15 27.2 +42 01 35  6.60  67.43  1.02 0.03  4.38  0.17   1.32   0.19 1.26 1.14 1.38 3.25 0.06  4.5  3.3  6.2
3164 HD 202867      21 18 45.3 -02 08 13  8.11 124.07  0.94 0.11  3.83  0.47   1.49   0.41 1.37 1.25 1.50 3.44 0.09  3.4  2.6  4.6
3165 HD 203030      21 18 58.2 +26 13 50  8.45  40.88 -0.21 0.03  0.89  0.04   0.92   0.13 0.93 0.90 0.96 4.51 0.04  4.6  1.9  7.8
3166 HD 203471      21 21 34.4 +28 33 53  8.34 153.37  0.99 0.13  3.52  0.53   2.34   0.76 1.58 1.43 1.72 3.57 0.10  2.4  1.8  3.1
3167 HD 203473      21 22 18.9 +05 01 25  8.23  64.31  0.25 0.06  1.33  0.10   0.82   0.16 1.12 1.10 1.16 4.25 0.06  5.2  4.2  6.1
3168 HD 204814      21 29 46.8 +45 53 40  7.93  29.10 -0.28 0.03  0.84  0.03   0.79   0.11 0.84 0.81 0.88 4.52 0.04  9.1  4.9 12.6
3169 HD 205163      21 33 39.4 -06 22 26  8.21 229.89  1.44 0.21  7.02  1.71   2.11   1.06 2.08 1.79 2.40 3.14 0.15  1.2  0.7  1.8
3170 HD 205855      21 38 08.4 -02 18 11  8.62  37.97 -0.30 0.03  0.88  0.04   0.87   0.13 0.85 0.82 0.87 4.50 0.04 11.2  7.1 13.8
3171 HD 205905      21 39 10.2 -27 18 24  6.75  25.65  0.03 0.02  0.99  0.03   1.04   0.14 1.11 1.08 1.12 4.46 0.02  0.9  0.3  1.9
3172 HD 207897      21 40 44.8 +84 20 01  8.37  28.17 -0.45 0.02  0.77  0.02   0.76   0.10 0.80 0.78 0.83 4.57 0.03  8.9  4.0 12.8
3173 HD 206658      21 43 18.4 +12 31 06  7.85  46.66  0.12 0.03  1.12  0.05   0.83   0.12 1.09 1.06 1.11 4.38 0.04  3.7  2.4  5.0
3174 HD 206610      21 43 24.9 -07 24 30  8.34 193.80  1.27 0.16  6.12  1.14   2.28   0.89 1.55 1.33 1.80 3.10 0.12  2.7  1.7  4.2
3175 HD 206635      21 43 25.3 +01 48 03  8.34 119.90  0.83 0.08  3.56  0.35   2.08   0.48 1.08 0.98 1.18 3.37 0.09  8.0  5.8 10.9
3176 HD 206993      21 45 46.1 +07 59 15  7.23  83.89  0.96 0.05  4.09  0.25   1.71   0.29 1.40 1.30 1.49 3.36 0.06  3.4  2.8  4.4
3177 HD 207485      21 45 52.6 +70 20 53  8.00  38.61 -0.09 0.03  0.93  0.03   1.04   0.14 1.01 0.99 1.04 4.50 0.02  1.9  0.6  3.7
3178 HD 207077      21 46 44.0 -08 00 26  8.24 136.43  0.97 0.11  3.95  0.51   1.06   0.30 1.13 1.01 1.26 3.31 0.10  5.8  4.0  8.3
3179 HD 207839      21 50 37.1 +49 26 16  7.81  34.08 -0.12 0.03  0.96  0.03   0.90   0.12 1.00 0.98 1.03 4.48 0.03  3.6  1.6  5.7
3180 HD 207992      21 52 19.7 +39 48 06  8.24  38.18 -0.18 0.04  0.92  0.04   1.00   0.15 0.86 0.83 0.89 4.46 0.04 10.5  6.8 13.3
3181 HD 207832      21 52 36.3 -26 01 36  8.78  54.44 -0.11 0.05  0.89  0.05   0.92   0.15 1.05 1.03 1.07 4.49 0.02  1.4  0.4  2.9
3182 HD 208038      21 53 05.4 +20 55 50  8.18  23.04 -0.54 0.03  0.72  0.02   0.68   0.09 0.79 0.77 0.82 4.61 0.03  5.7  1.7 10.7
3183 HD 208585      21 56 53.2 +17 26 23  7.98 145.35  1.14 0.12  5.10  0.70   1.48   0.44 1.45 1.28 1.62 3.20 0.10  3.0  2.1  4.4
3184 HD 208880      21 59 08.9 +03 11 52  8.45  36.31 -0.30 0.04  0.81  0.04   0.78   0.12 0.90 0.87 0.92 4.55 0.03  3.8  1.2  7.6
3185 HD 209599      22 04 19.9 +20 15 56  8.37  32.02 -0.37 0.03  0.79  0.03   0.79   0.11 0.84 0.81 0.87 4.56 0.04  6.7  2.4 11.2
3186 BD-21 6162     22 06 22.1 -21 02 39                                                                                          
3187 HD 210144      22 06 41.8 +53 07 50  7.80  30.20 -0.20 0.02  0.90  0.03   0.82   0.11 0.93 0.90 0.96 4.49 0.04  5.8  2.9  8.8
3188 HD 210027      22 07 00.7 +25 20 42  3.77  11.73  0.53 0.02  1.42  0.04   1.31   0.17 1.33 1.30 1.35 4.26 0.03  1.4  1.0  1.8
3189 HD 210373      22 09 39.5 +22 14 32  7.47 118.06  1.18 0.07  5.45  0.43   1.51   0.30 1.56 1.42 1.69 3.16 0.07  2.6  2.0  3.5
3190 HD 210521      22 11 22.4 -22 12 31  8.09 164.74  1.20 0.10  5.29  0.62   1.85   0.49 1.60 1.44 1.76 3.20 0.09  2.2  1.6  3.0
3191 HD 210702      22 11 51.3 +16 02 26  5.93  54.95  1.12 0.03  4.92  0.18   1.69   0.24 1.61 1.52 1.69 3.26 0.04  2.4  2.0  2.8
3192 EPIC206245553  22 20 06.1 -09 03 22                                                                                          
3193 HD 212733      22 25 55.0 +35 21 53  8.32  30.60 -0.37 0.03  0.83  0.03   0.78   0.11 0.86 0.83 0.89 4.54 0.04  7.6  3.5 11.6
3194 HD 212771      22 27 03.1 -17 15 49  7.60 131.06  1.20 0.09  5.27  0.57   2.07   0.51 1.56 1.39 1.70 3.19 0.08  2.4  1.7  3.3
3195 EPIC206432863  22 28 25.3 -06 05 12                                                                                          
3196 HD 213278      22 30 27.9 -04 49 00  8.06 134.41  1.01 0.12  4.03  0.57   1.86   0.58 1.41 1.27 1.56 3.41 0.10  2.9  2.1  4.0
3197 EPIC206247743  22 33 28.4 -09 01 22                                                                                          
3198 EPIC206038483  22 34 25.5 -13 43 54                                                                                          
3199 HD 214823      22 40 19.9 +31 47 15  8.06  97.56  0.67 0.06  2.04  0.15   1.25   0.23 1.31 1.26 1.36 3.92 0.06  4.3  3.8  4.8
3200 HD 215032      22 42 22.0 -06 52 16  8.74  70.42  0.11 0.08  1.06  0.10   1.13   0.26 1.14 1.11 1.16 4.42 0.04  1.5  0.4  2.7
3201 HD 215049      22 42 52.2 -27 53 13  8.27 112.36  0.78 0.09  3.13  0.33   1.54   0.37 1.37 1.27 1.47 3.60 0.07  3.7  3.0  4.7
3202 HD 215274      22 43 40.5 +30 05 33  7.99  45.39  0.04 0.05  1.03  0.06   1.22   0.20 1.11 1.09 1.13 4.44 0.03  1.6  0.5  2.9
3203 HD 215500      22 44 05.8 +64 34 14  7.50  25.14 -0.25 0.02  0.84  0.03   0.90   0.12 0.87 0.83 0.90 4.52 0.04  6.7  3.1 10.4
3204 HD 215549      22 45 34.5 +30 26 33  6.37  59.99  1.04 0.04  4.75  0.22   1.58   0.24 0.98 0.92 1.06 3.07 0.05 11.3  8.5 13.7
3205 HD 215704      22 46 20.4 +50 12 36  7.87  29.67 -0.25 0.03  0.87  0.03   0.84   0.12 0.94 0.91 0.96 4.52 0.03  3.8  1.5  6.8
3206 HD 216520      22 47 31.9 +83 41 49  7.53  19.67 -0.43 0.02  0.79  0.02   0.78   0.10 0.79 0.77 0.81 4.56 0.03 11.3  7.1 13.9
3207 HD 215908      22 47 48.3 +49 10 43  8.03 159.74  1.19 0.10  5.23  0.62   1.96   0.52 1.33 1.17 1.51 3.14 0.09  3.5  2.4  5.2
3208 HD 216191      22 50 14.3 +36 42 15  8.34  31.76 -0.34 0.03  0.85  0.03   0.87   0.13 0.83 0.81 0.85 4.52 0.03 11.3  7.1 13.9
3209 HIP 113026     22 53 25.1 -09 05 34  9.59  34.54 -0.69 0.05  0.68  0.04   0.53   0.09 0.77 0.75 0.78 4.64 0.03  6.7  1.4 11.8
3210 HD 216722      22 54 43.7 +35 59 01  7.47 115.34  1.17 0.07  5.51  0.49   1.27   0.27 1.23 1.10 1.38 3.05 0.08  5.2  3.6  7.6
3211 HIP 113207     22 55 30.9 +31 33 15  8.88  94.34  0.33 0.09  1.53  0.16   1.02   0.25 1.13 1.08 1.17 4.08 0.10  6.9  6.0  7.9
3212 HD 216834      22 56 20.4 -06 32 45  8.11 164.20  1.18 0.14  5.07  0.80   2.36   0.80 1.37 1.19 1.56 3.20 0.11  3.2  2.1  4.9
3213 HD 217496      23 01 07.9 -09 33 14  7.86 114.16  0.97 0.11  4.07  0.51   1.39   0.38 1.36 1.23 1.50 3.37 0.09  3.6  2.6  4.9
3214 HD 217591      23 01 54.3 -05 57 59  7.85 124.38  1.05 0.08  4.50  0.44   1.26   0.29 1.32 1.19 1.47 3.26 0.08  3.8  2.7  5.4
3215 HD 217681      23 02 31.9 -11 15 57  7.76 108.58  0.98 0.10  4.18  0.48   1.80   0.47 1.53 1.40 1.65 3.39 0.08  2.8  2.2  3.6
3216 HD 217850      23 02 36.7 +58 52 33  8.52  60.57  0.10 0.04  1.21  0.06   0.83   0.13 1.03 1.00 1.06 4.31 0.04  7.6  6.3  8.9
3217 HD 218445      23 08 15.9 -17 03 34  8.84  96.71  0.36 0.10  1.57  0.18   1.09   0.29 1.15 1.10 1.20 4.08 0.11  6.3  5.4  7.2
3218 BD+37 4783     23 11 21.2 +38 13 20                                                                                          
3219 BD+37 4784     23 11 23.9 +38 13 40                                                                                          
3220 HD 218935      23 11 49.2 +26 50 50  6.19  70.18  1.23 0.03  5.70  0.25   1.47   0.22 1.52 1.37 1.64 3.10 0.06  2.6  2.0  3.6
3221 HD 219428      23 15 13.4 +52 21 07  8.26  61.46  0.18 0.04  1.14  0.06   1.26   0.20 1.16 1.13 1.18 4.40 0.03  1.7  0.7  2.7
3222 HD 219498      23 16 05.0 +22 10 35                                                                                          
3223 HD 219623      23 16 42.3 +53 12 49  5.58  20.50  0.30 0.02  1.28  0.04   0.96   0.13 1.19 1.17 1.21 4.31 0.03  2.8  2.3  3.2
3224 HD 219553      23 16 49.7 -21 12 11  7.25  88.11  1.02 0.07  4.57  0.40   1.15   0.24 1.41 1.28 1.54 3.27 0.07  3.6  2.7  5.0
3225 HD 219781      23 18 23.4 +12 06 48  8.38  51.95  0.01 0.05  1.07  0.06   0.95   0.15 1.01 0.99 1.04 4.40 0.05  5.8  3.6  7.8
3226 HD 219828      23 18 46.7 +18 38 45  8.04  72.31  0.42 0.05  1.61  0.10   1.19   0.20 1.18 1.15 1.22 4.09 0.05  5.7  5.0  6.4
3227 HD 220122      23 21 13.7 -12 49 48  8.38 265.96  1.52 0.31  8.03  2.89   1.35   0.98 1.39 1.10 1.85 2.96 0.19  3.4  1.5  7.0
3228 HD 220554      23 24 39.0 -01 44 29  7.54  75.13  0.71 0.05  2.82  0.17   2.40   0.41 1.27 1.19 1.35 3.65 0.05  4.3  3.6  5.3
3229 HD 220952      23 27 58.1 +23 35 12  7.86 125.16  1.06 0.06  4.66  0.33   1.47   0.27 1.45 1.32 1.57 3.26 0.06  3.1  2.4  4.2
3230 HD 221504      23 32 50.7 -21 41 16  8.06  95.33  0.69 0.07  2.60  0.20   1.42   0.28 1.39 1.32 1.47 3.76 0.05  3.9  3.3  4.6
3231 WASP-4         23 34 15.1 -42 03 41                                                                                          
3232 HD 221822      23 35 23.1 +02 13 31  8.42  37.20 -0.27 0.05  0.83  0.05   0.93   0.15 0.81 0.78 0.85 4.53 0.05  9.5  4.6 13.1
3233 HD 221851      23 35 25.6 +31 09 41  7.90  23.81 -0.42 0.02  0.78  0.03   0.73   0.10 0.82 0.79 0.85 4.57 0.03  7.2  2.7 11.7
3234 HD 222038      23 37 17.4 -01 31 12  8.41  57.90  0.10 0.05  1.17  0.07   0.89   0.15 1.05 1.02 1.07 4.33 0.06  6.2  4.6  7.6
3235 HD 222089      23 37 28.1 +35 48 53  7.18 100.70  1.14 0.06  5.08  0.37   1.62   0.31 1.67 1.57 1.79 3.25 0.06  2.1  1.7  2.6
3236 HIP 116838     23 40 51.4 +20 21 57  8.27  26.02 -0.44 0.03  0.85  0.03   0.88   0.13 0.80 0.79 0.82 4.52 0.02 12.6  9.5 14.3
3237 HD 222986      23 45 35.0 +40 26 37  8.81  67.75  0.06 0.05  1.03  0.06   1.14   0.20 1.12 1.10 1.14 4.43 0.03  1.5  0.5  2.7
3238 HD 223627      23 51 10.7 +44 32 52  8.20 158.98  1.16 0.13  5.51  0.86   1.29   0.43 1.21 1.07 1.39 3.06 0.11  5.7  3.6  8.9
3239 HD 240429      23 51 55.0 +59 42 49                                                                                          
3240 HD 240430      23 52 09.2 +59 42 27                                                                                          
3241 HD 223869      23 53 07.3 +25 59 55  7.51  92.00  0.95 0.05  4.13  0.25   1.27   0.22 1.29 1.17 1.40 3.31 0.06  4.7  3.5  6.4
3242 HD 224032      23 54 36.4 +05 03 24  8.24 109.65  0.70 0.09  2.23  0.24   2.22   0.55 1.41 1.33 1.48 3.88 0.08  3.6  3.0  4.0
3243 HIP 117946     23 55 26.6 +22 11 36  8.77  25.58 -0.64 0.03  0.69  0.03   0.58   0.08 0.76 0.74 0.78 4.63 0.02  7.0  2.2 12.1
3244 HD 224619      23 59 28.4 -20 02 05  7.47  25.09 -0.24 0.03  0.85  0.03   0.82   0.11 0.88 0.85 0.92 4.52 0.04  6.1  2.6  9.7
3245 WASP-8         23 59 36.1 -35 01 53                                                                                          
3246 HD 224679      23 59 49.1 -02 06 45  8.35 210.08  1.23 0.15  4.28  0.75   3.32   1.23 1.79 1.62 1.99 3.47 0.12  1.8  1.4  2.4
3247 HD 224693      23 59 53.8 -22 25 41  8.23  98.43  0.61 0.08  1.93  0.18   1.56   0.35 1.31 1.26 1.38 3.99 0.07  4.1  3.6  4.9



==> anc/table_7_mrt.txt <==
Title: Spectral Properties of Cool Stars: Extended Abundance Analysis of 
       1617 Planet Search Stars 
Authors: Brewer J.M., Fischer D.A., Valenti J.A., Piskunov N. 
Table: Atomic and Molecular Line Parameters
================================================================================
Byte-by-byte Description of file: apjsaa30d6t7_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label     Explanations
--------------------------------------------------------------------------------
   1-  3 A3     ---   Element   Element
   5-  5 I1     ---   Ion       ? Ion identification
   7- 15 F9.4   0.1nm Wave      Wavelength, Angstroms
  17- 21 F5.2   eV    ExPot     Excitation potential
  23- 30 F8.4   [-]   log(gf)   Log of the oscillator strength
  32- 40 F9.4   ---   {Gamma}6  ? Coefficient for broadening (1)
  42- 42 A1     ---   Masked    Line masked from fitting
--------------------------------------------------------------------------------
Note (1): Coefficients listed here are either the traditional van der Waals 
    coefficients or a temperature dependent exponent from ABO theory depending 
    on their sign.  This is the format given in the VALD3 database.
--------------------------------------------------------------------------------
Cr  1 5164.0314  3.09  -3.6630   -7.7900 x 
C2    5164.0722  0.20  -0.7850             
C2    5164.0722  0.20  -0.7340             
Fe  1 5164.1125  4.19  -2.4710   -7.5200   
Dy  2 5164.1150  2.94   0.1540           x 
Fe  1 5164.1634  3.42  -4.7450   -7.7600 x 
C2    5164.2536  0.21  -0.6370             
C2    5164.2536  0.27  -0.3260             
C2    5164.2536  0.27  -0.3480             
Nb  1 5164.3660  0.27  -1.0400             
Ce  1 5164.3750  1.02   0.3210           x 
C2    5164.3790  0.27  -0.3710             
C2    5164.4057  0.21  -0.6800             
C2    5164.4057  0.21  -0.7260             
C2    5164.5181  0.26  -0.1918   -8.0006   
Gd  2 5164.5330  1.43  -1.0800           x 
C2    5164.5391  0.26  -0.3720             
C2    5164.5426  0.21   0.2260   -8.0018   
Fe  1 5164.5508  4.43  -1.3222 1115.2889   
C2    5164.6725  0.21  -0.6330             
C2    5164.6725  0.26  -0.3950             
Fe  1 5164.6906  2.59  -3.2198   -5.6442 x 
C2    5164.7525  0.21  -0.6740           x 
C2    5164.7525  0.22  -0.5530           x 
C2    5164.7525  0.25  -0.3720           x 
C2    5164.7525  0.25  -0.3970           x 
V   1 5164.7899  2.13  -4.1482   -8.5652 x 
MgH   5164.8368  0.18  -1.4490           x 
MgH   5164.8545  0.18  -1.1950           x 
V   1 5164.8806  2.26  -0.8083   -7.3476 x 
C2    5164.8993  0.22  -0.6280             
C2    5164.8993  0.22  -0.5900             
C2    5164.8993  0.22  -0.5170             
C2    5164.8993  0.24  -0.4240             
C2    5164.8993  0.24  -0.3970             
C2    5164.8993  0.25  -0.4220             
Fe  1 5164.9268  4.14  -2.0816   -6.4771 x 
C2    5165.0247  0.22  -0.5510             
C2    5165.0247  0.23  -0.4840             
C2    5165.0247  0.23  -0.5160             
C2    5165.0247  0.23  -0.4530             
C2    5165.0247  0.23  -0.4830             
C2    5165.0247  0.24  -0.4520             
C2    5165.0247  0.24  -0.4240             
C2    5165.0247  0.24  -0.4500             
C2    5165.0356  0.22   0.1550   -7.9530   
Nd  2 5165.1297  0.68   0.1299   -7.9373   
Co  1 5165.1519  1.71  -5.5849  302.2630 x 
MgH   5165.1880  0.71   0.0350             
C2    5165.2409  0.23   0.0790   -8.8019   
C2    5165.2409  0.23  -0.5130             
C2    5165.2409  0.24  -0.4800             
MgH   5165.2627  0.55  -1.9210             
MgH   5165.2627  0.55  -1.8970             
MgH   5165.3132  0.87   0.0821   -8.8255   
Cr  1 5165.3594  3.10  -3.5930   -7.8000   
Fe  1 5165.4148  4.22  -0.5300   -7.5113   
MgH   5165.5270  0.15   0.2490             
MgH   5165.5846  0.71  -0.3865   -8.4601   
Fe  1 5165.5932  4.61  -2.2925   -7.8681   
Fe  1 5165.6770  4.73  -3.8945   -7.7822   
Ca  1 5165.7952  4.62  -3.0483   -8.0316   
MgH   5165.8086  0.87  -0.7415   -8.8284   
MgH   5165.9335  0.15   0.2800             
Zr  1 5165.9600  1.53  -0.9544   -8.4512   
Sm  2 5166.0400  1.38  -4.6293   -8.4722   
Co  1 5166.0574  4.26  -3.1740   -7.4345   
Cr  1 5166.1009  3.44  -1.1215   -6.6120   
V   1 5166.1564  3.30   0.0877   -7.8267   
Cr  1 5166.2170  3.44  -0.3116   -6.7348   
Fe  1 5166.2862  0.00  -4.0115  203.2530   
Si  1 5166.3574  4.93  -4.0620   -7.3200   
P   1 5166.6190  6.99  -2.3375  982.2320   
MgH   5166.7507  0.38  -2.6584   -8.8296   
Cr  1 5166.7617  3.09  -4.7036   -8.6297   
V   1 5166.7812  1.89  -1.5030   -7.6500   
V   1 5166.9334  1.94  -2.6650   -7.7600   
MgH   5167.0189  0.01  -0.4540             
MgH   5167.0512  0.01  -1.7090             
MgH   5167.1310  0.19  -1.5750             
MgH   5167.1556  0.19  -0.9850             
V   1 5167.1657  3.27  -1.3210   -7.3900   
Mg  1 5167.3295  2.71  -0.8125  738.2380   
Fe  1 5167.4971  1.49  -1.3225  278.2530   
MgH   5167.6487  0.67   0.0180             
Fe  1 5167.7186  3.42  -2.7185  -10.0000   
Ni  1 5167.7408  4.27  -2.8430   -7.3200   
Mo  1 5167.7460  2.68  -1.0540             
MgH   5167.8274  0.01  -0.4050             
Nd  2 5167.9200  0.56  -1.1800             
Cr  1 5167.9505  3.44  -1.6040   -7.7500   
MgH   5168.1095  0.67   0.0360             
MgH   5168.1469  0.13   0.2170             
MgH   5168.1488  0.58  -1.4350             
MgH   5168.1488  0.58  -1.3950             
Fe  1 5168.1819  3.94  -2.4807   -6.6117   
MgH   5168.3369  0.19  -1.0810           x 
MgH   5168.5087  0.00  -1.3310             
MgH   5168.5626  0.13   0.2490             
Cr  1 5168.6241  1.03  -4.3890   -7.7900   
Ni  1 5168.6588  3.70  -0.3499   -7.5066   
Ce  2 5168.6634  1.77  -1.1800             
MgH   5168.7315  0.18  -1.5630             
MgH   5168.7850  0.56  -1.5820             
MgH   5168.7850  0.56  -1.5270             
Fe  1 5168.8432  2.99  -5.3920   -7.8200   
Fe  1 5168.8646  3.30  -4.9820   -7.8100   
Fe  1 5168.9062  0.05  -3.7854  204.2530   
Fe  2 5169.0420  2.89  -1.1466  171.2060   
V   1 5169.0653  3.31  -0.8190   -7.3000   
Fe  1 5169.3004  4.08  -2.2177  -10.0000   
Fe  1 5169.3326  4.91  -3.4640   -7.4400   
MgH   5169.3743  0.19  -1.6800             
MgH   5169.4059  0.19  -0.8420             
Fe  1 5169.4716  4.29  -2.8783   -8.0398   
MgH   5169.4853  0.83   0.3290             
Dy  2 5169.6900  0.10  -1.9500             
Ti  1 5169.7007  3.10  -2.5296   -7.3443   
Fe  1 5169.7157  4.99  -4.8731   -7.0303   
Fe  1 5169.7245  3.25  -6.6023   -7.7016   
V   1 5169.7470  2.37  -3.1971   -7.6011   
Cr  1 5169.8360  3.55  -2.5150   -7.6300   
Ti  1 5169.9063  3.58  -1.8550   -7.2900 x 
V   1 5169.9127  2.24  -1.1740   -7.5600 x 
MgH   5169.9897  0.83   0.3430           x 
Co  1 5170.0122  4.06  -1.5420   -7.5100 x 
Fe  1 5170.0662  4.59  -3.3790   -7.7800 x 
MgH   5170.1023  0.64  -0.0000           x 
Fe  1 5170.2373  3.69  -4.8890   -7.8000 x 
Ca  1 5170.3371  4.62  -1.0090   -7.2300 x 
Fe  1 5170.4448  4.73  -2.4670   -7.3200 x 
MgH   5170.4670  0.20  -0.8960           x 
Ti  1 5170.5226  2.27  -2.1680   -7.6900 x 
MgH   5170.5242  0.64   0.0190           x 
MgH   5170.5847  0.11   0.1810           x 
Ti  1 5170.9251  3.14  -1.8510   -7.6600   
MgH   5170.9345  0.01  -0.5400             
Nd  2 5170.9370  0.55  -1.6500             
MgH   5170.9599  0.01  -1.6450             
MgH   5171.0169  0.11   0.2170             
Ru  1 5171.0200  0.93  -0.5998   -9.1601   
Mo  1 5171.0640  3.18  -0.3145   -9.0997   
V   1 5171.0733  3.28  -0.0193   -8.5191   
MgH   5171.2359  0.40  -1.9280             
Fe  1 5171.3167  4.96  -3.7356   -8.2196   
MgH   5171.4740  0.20  -1.7670             
MgH   5171.5120  0.20  -0.7330             
Fe  1 5171.5972  1.49  -1.9470  281.2530   
Fe  2 5171.6257  2.81  -2.4456  172.2230   
Fe  1 5171.6726  3.64  -2.0159   -7.8057   
Ti  1 5171.7745  2.27  -2.8349   -7.5429   
MgH   5171.8852  0.01  -0.4870             
V   1 5172.0739  2.25   0.6763   -5.4796   
MgH   5172.0929  0.61  -0.0180             
Fe  1 5172.2020  2.56  -3.7052   -6.1550   
Co  1 5172.2890  3.95  -0.3620   -7.2520   
MgH   5172.5516  0.61   0.5272             
MgH   5172.5676  0.21  -0.1923   -7.8530   
Mg  1 5172.6921  2.71  -0.4052  729.2380   
Sm  1 5172.7350  0.28  -0.4180           x 
Er  1 5172.7760  0.00  -1.4610           x 
Fe  1 5172.7948  3.98  -4.5320   -7.5300 x 
MgH   5172.8390  0.09   0.1430             
Ni  1 5172.8684  3.70  -4.2034   -8.7100   
La  2 5172.9140  2.34  -1.0500             
Mo  1 5172.9400  3.18  -0.0840             
Fe  2 5172.9886  5.91  -2.8510  221.2220   
Fe  1 5173.0422  4.64  -2.4030   -7.3300   
Fe  1 5173.1238  2.95  -5.6340   -7.8200   
S   1 5173.1498  9.76  -0.7830   -6.5300   
MgH   5173.1926  0.79   0.3160             
MgH   5173.2970  0.09   0.3546   -6.8871   
MgH   5173.4140  0.21  -1.8410             
MgH   5173.4587  0.21  -0.6470             
Co  1 5173.4836  4.15  -7.4921   -7.5389   
Fe  1 5173.4992  2.99  -3.4127   -6.3133   
Ce  2 5173.6959  1.67  -1.3200             
Ce  2 5173.7077  0.55  -1.8800             
MgH   5173.7125  0.19  -1.5720             
Cr  1 5173.7152  4.45  -1.1990   -7.7500   
Ti  1 5173.7467  0.00  -1.0485  252.2430   
La  2 5173.7900  3.99   0.9000             
Pr  2 5173.9018  0.97  -2.6334   -9.1399   
MgH   5173.9715  0.79   0.3300             
MgH   5173.9763  0.57  -0.0370             
Fe  1 5174.0360  4.61  -1.6449   -5.4338   
Mo  1 5174.1800  3.18  -0.5300   -7.7193   
MgH   5174.4281  0.22  -0.6710           x 
MgH   5174.4393  0.57  -0.0160           x 
V   1 5174.5047  2.29   0.2577   -5.7751 x 
Ca  1 5174.6021  4.74  -4.4456   -7.9638 x 
MgH   5174.6212  0.00  -0.6460           x 
MgH   5174.6394  0.00  -1.5820           x 
Fe  1 5174.6600  3.11  -4.2556   -7.8100   
MgH   5174.9174  0.08   0.2550   -6.9509   
MgH   5174.9504  0.00  -1.1730             
MgH   5175.1655  0.22  -3.6248   -8.0000   
MgH   5175.2176  0.22  -0.0081   -9.2000   
Pr  2 5175.2682  0.22  -0.1421   -7.4701   
MgH   5175.3838  0.08   0.2296   -7.5744   
Sm  1 5175.4167  0.50   1.5398   -6.8000   
Fe  1 5175.4222  4.61  -3.1177   -6.8809   
MgH   5175.5232  0.41  -1.9770             
MgH   5175.6638  0.55  -0.0570             
Fe  1 5175.7225  0.09  -7.0450   -7.4883   
Ni  1 5175.7726  3.85  -3.2590   -7.5900   
MgH   5175.7965  0.00  -0.5920             
Ti  1 5175.7978  3.56  -1.9300   -7.2900   
Pr  2 5175.8390  0.42  -1.3260             
Co  1 5175.9979  4.07  -0.3375   -8.7100   
MgH   5176.0797  0.23  -0.5920           x 
Co  1 5176.0964  2.08  -2.0568   -7.3447   
MgH   5176.1328  0.55  -0.0350           x 
Cr  2 5176.1801  4.01  -2.9129  215.2700   
Gd  2 5176.2751  1.06  -0.8818   -9.2000   
V   1 5176.4793  2.27  -0.1870   -7.5600   
V   1 5176.5088  3.12  -0.8630   -7.4500   
Ni  1 5176.5603  3.90  -0.4400  819.2770   
MgH   5176.7367  0.23  -1.9590             
V   1 5176.7662  2.64   0.1180   -7.7400   
Nd  2 5176.7800  1.12  -0.8400             
MgH   5176.7897  0.06   0.0530             
MgH   5176.7938  0.23  -0.5120             
Fe  1 5176.9932  4.64  -2.5210   -7.3100   
C   1 5177.1184  8.77  -2.7530   -7.1300   
MgH   5177.1498  0.52  -0.0780             
Fe  1 5177.2362  3.69  -2.2470  370.2550   
MgH   5177.2678  0.74   0.3020             
MgH   5177.2999  0.06   0.1010             
La  1 5177.3080  0.43  -0.2800             
Co  1 5177.3761  4.11  -0.9500   -7.4500   
Cr  1 5177.4020  3.43  -0.5325  774.2360   
MgH   5177.5244  0.24  -0.5260             
Co  1 5177.6040  4.15  -0.7500   -7.5100   
MgH   5177.6179  0.52  -0.0550             
Mn  2 5177.6482  6.00  -1.7500   -7.8700   
MgH   5177.7960  0.74   0.3170             
Cr  1 5177.8126  3.42  -2.5180   -7.7800   
Fe  1 5177.9574  4.99  -2.3450   -7.1300 x 
Sm  2 5177.9940  0.89  -1.6810           x 
MgH   5178.0151  0.00  -0.7800           x 
MgH   5178.0258  0.00  -1.5620           x 
Cr  1 5178.0333  4.44  -0.8820   -7.7900 x 
Gd  2 5178.0970  1.66  -1.1800           x 
MgH   5178.1130  0.24  -2.0070           x 
MgH   5178.1760  0.24  -0.4580           x 
MgH   5178.4329  0.49  -0.1923   -9.2000   
MgH   5178.4783  0.05   0.2167   -9.2000   
V   1 5178.5062  2.26  -1.1707   -8.7600   
Ti  1 5178.6197  3.20  -1.4400   -7.5400   
Ti  1 5178.6516  1.07  -2.7910   -7.7700   
Fe  2 5178.6991  2.83  -6.4770   -7.9000   
Fe  1 5178.7109  4.61  -3.7820   -7.2900   
MgH   5178.7487  0.25  -0.4690             
Fe  1 5178.8027  4.39  -1.5828 1038.2810   
Fe  1 5178.8271  3.88  -3.9830   -7.5400   
Gd  2 5178.8410  2.47  -0.1340             
MgH   5178.9016  0.49  -0.0750             
Fe  2 5178.9489  2.86  -5.4090   -7.9000   
Zr  1 5178.9900  0.52  -2.4900             
MgH   5178.9931  0.19  -1.6470             
MgH   5179.0304  0.05   0.0540             
V   1 5179.0591  2.25  -0.6950   -7.5600   
Ni  1 5179.1257  3.90  -1.5019  899.2220   
MgH   5179.2961  0.25  -2.0500             
MgH   5179.3648  0.25  -0.4090             
Ce  2 5179.4844  1.01  -1.6500             
Er  2 5179.4910  3.32   0.4830             
MgH   5179.5067  0.46  -0.1230             
MgH   5179.5816  0.00  -0.7380             
MgH   5179.6127  0.42  -2.0210             
Co  1 5179.6801  4.15  -0.7669   -7.5400   
Ti  1 5179.7539  3.11  -8.9686   -7.4300   
MgH   5179.7590  0.70  -1.4600             
MgH   5179.7590  0.70  -1.4410             
MgH   5179.7702  0.27  -0.4180             
Nd  2 5179.7760  0.74  -1.3500             
V   1 5179.7885  2.36   0.0093   -7.4388   
Gd  2 5179.9170  1.37  -1.3000             
MgH   5179.9742  0.04  -0.0600             
Ti  1 5179.9782  3.20  -1.7810   -7.5400   
MgH   5179.9841  0.46  -0.0970             
Ce  2 5180.0088  1.32  -1.8300             
Fe  1 5180.0658  4.47  -1.0105 1149.2939   
Co  1 5180.1793  3.95  -1.1499   -8.6527   
Mn  1 5180.2714  4.19  -1.8170   -7.7700   
MgH   5180.2756  0.27  -2.0880             
Nb  1 5180.2990  0.09  -1.2800             
MgH   5180.3500  0.27  -0.3660             
MgH   5180.3624  0.43  -0.1470             
Fe  1 5180.4117  4.37  -2.4727   -7.3446   
Fe  2 5180.5265  2.84  -5.4332   -9.1000   
MgH   5180.5825  0.28  -0.3730             
MgH   5180.5826  0.04   0.0851   -9.2000   
Cr  1 5180.6625  4.54  -1.1620   -7.7800   
V   1 5180.7064  2.25  -1.1909   -6.3600   
MgH   5180.8558  0.43  -0.1200             
MgH   5180.8740  0.70   0.2880             
Ce  1 5180.8840  0.00  -0.6910             
Co  1 5180.9141  4.17  -1.0264   -8.2858   
MgH   5181.0160  0.41   0.0159   -7.0562   
MgH   5181.0550  0.28  -0.3750   -7.0006   
MgH   5181.1334  0.28  -0.3260             
Ni  1 5181.1673  4.27  -2.2320   -7.3200   
Nd  2 5181.1690  0.86  -0.6000             
MgH   5181.1734  0.30  -0.3330             
Cr  2 5181.2629  5.87  -2.8220  223.1980 x 
MgH   5181.2690  0.03  -0.1310             
MgH   5181.3998  0.70   0.3030           x 
MgH   5181.4726  0.38  -0.2000           x 
MgH   5181.5118  0.41  -0.1440           x 
MgH   5181.5502  0.59  -1.3950           x 
MgH   5181.5502  0.59  -1.3590           x 
MgH   5181.5612  0.32  -0.2960           x 
MgH   5181.6254  0.80  -1.2510           x 
MgH   5181.6254  0.80  -1.2310           x 
MgH   5181.7079  0.30  -0.2900           x 
MgH   5181.7156  0.36  -0.2300           x 
MgH   5181.7412  0.34  -0.2610           x 
Hf  1 5181.8700  0.00  -1.8900           x 
MgH   5181.9485  0.03  -0.0590             
Cr  1 5181.9592  3.56  -3.1820   -8.6621 x 
Fe  2 5181.9608  0.39  -8.4105   -6.7400 x 
MgH   5181.9695  0.38  -0.1700           x 
Zn  1 5181.9756  5.80  -1.6140   -6.8000 x 
Fe  1 5181.9781  5.03  -3.2707   -6.7044 x 
MgH   5182.0879  0.32  -0.2570             
Fe  1 5182.2198  4.99  -2.7220   -7.3100   
MgH   5182.2199  0.36  -0.2000   -6.8000   
MgH   5182.2556  0.34  -0.2289   -8.1729   
MgH   5182.3265  0.57  -1.5270             
MgH   5182.3265  0.57  -1.4790             
MgH   5182.3575  0.02  -0.2184   -8.6322   
Nd  2 5182.5900  0.74  -0.9100             
Fe  1 5182.6540  3.30  -4.7200   -7.8100   
Ni  1 5182.7456  4.09  -1.8620   -7.3200   
V   1 5182.7966  2.24  -0.7360   -7.5600   
Fe  1 5182.9533  3.88  -4.0460   -7.5400   
Co  1 5183.0562  4.06  -0.9960   -7.5100   
Cr  1 5183.0968  4.44  -1.1470   -7.7600   
MgH   5183.1392  0.02  -0.1290             
Ti  1 5183.1785  2.74  -1.1610   -7.5400   
Ca  1 5183.2043  4.62  -2.1140   -7.2300   
MgH   5183.2263  0.01  -0.3260             
MgH   5183.2970  0.00  -0.9870             
Cr  1 5183.3991  1.00  -5.2690   -7.7900   
La  2 5183.4100  0.40  -3.3508   -9.2000   
Fe  1 5183.4652  3.11  -4.9300   -7.8100   
Co  1 5183.4690  4.11  -0.9890   -7.4500   
Fe  1 5183.5440  5.06  -3.7560   -7.1100 x 
Mg  1 5183.6026  2.72  -0.1550  729.2380   
Zr  1 5183.7000  0.63  -1.6200           x 
Ti  2 5183.7071  1.89  -0.9915   -7.6524   
Ce  2 5183.7482  1.48  -1.5600             
Ti  1 5183.8103  1.07  -2.4820   -7.7700   
MgH   5183.8517  0.01  -0.4770             
Pr  2 5183.8530  0.63  -1.1190             
MgH   5184.1243  0.75  -1.3160             
MgH   5184.1243  0.75  -1.2930             
MgH   5184.1246  0.01  -2.5790             
Fe  1 5184.1455  5.03  -2.6240   -7.1200   
MgH   5184.1571  0.01  -0.2130             
MgH   5184.1727  0.00  -0.7320             
Fe  1 5184.1767  4.31  -1.9361   -8.7100   
MgH   5184.1910  0.00  -2.6080             
Rh  1 5184.1940  0.97  -2.2800             
MgH   5184.2012  0.20  -1.7250             
Fe  1 5184.2536  4.99  -1.8280   -7.1200   
Mn  1 5184.2663  4.19  -2.6470   -7.7700   
Fe  1 5184.2691  4.28  -0.8487  909.2790   
MgH   5184.2948  0.66   0.2730             
Fe  1 5184.4004  5.07  -3.4970   -7.0800   
Fe  1 5184.5257  4.99  -2.7950   -7.1300   
V   1 5184.5410  3.29  -1.3540   -7.3000   
Cr  1 5184.5582  3.41  -2.1106   -7.6534   
Ni  1 5184.5588  3.71  -0.7090   -7.5100   
Nb  1 5184.6430  0.02  -1.6900             
Cr  1 5184.7204  3.44  -2.2700   -7.7700   
Fe  2 5184.8048  0.30  -9.0540   -7.9400   
MgH   5184.8126  0.66   0.2890             
Fe  1 5184.8637  4.96  -2.2530   -7.1200   
MgH   5184.9879  0.01  -2.5050             
MgH   5185.0135  0.01  -0.3190             
Cr  1 5185.0207  3.55  -2.8930   -7.6200   
Fe  1 5185.1081  4.91  -3.8540   -7.2700   
MgH   5185.7141  0.00  -2.4270             
Fe  1 5185.7249  3.57 -10.0000   -7.8200   
MgH   5185.7324  0.00  -0.4610             
Ti  2 5185.9057  1.89  -1.3779   -7.8204   
Co  1 5186.0902  4.15  -2.0880   -7.5200   
Cr  2 5186.1252  5.87  -2.4820  223.1930   
Fe  1 5186.2931  4.29  -3.5380   -7.5100   
Ti  1 5186.3278  2.12  -0.8599   -8.2343   
MgH   5186.3611  0.00  -2.3860             
MgH   5186.3719  0.00  -0.6760             
Fe  1 5186.5375  4.73  -6.3829   -6.1100   
Ni  1 5186.5546  3.90  -1.3528   -7.3766   
Fe  1 5186.7548  4.30  -4.6419   -7.1843   
Gd  2 5186.9070  1.57  -1.0230             
Zr  1 5187.0300  1.98  -0.8000             
MgH   5187.0869  0.00  -1.0700             
MgH   5187.1744  0.45  -2.0960           x 
Gd  2 5187.2230  1.58  -0.9000           x 
Ce  2 5187.4541  1.21  -0.1058  -10.0000   
Ce  2 5187.4577  0.49  -5.8817   -8.0000   
MgH   5187.5065  0.62   0.2580             
MgH   5187.5948  0.53  -1.9740           x 
MgH   5187.5948  0.53  -1.9470           x 
Hf  2 5187.7300  1.87  -1.7500           x 
Ni  1 5187.8199  3.71  -1.9100  809.2780   
Fe  1 5187.9166  4.14  -1.1669   -7.6907   
MgH   5188.0210  0.62   0.2750             
La  2 5188.2060  2.45  -0.0100             
Pr  2 5188.2220  0.92  -1.1450           x 
Fe  1 5188.3635  4.45  -2.8450   -7.4200   
Dy  2 5188.4670  2.30  -0.4830             
Ti  1 5188.6414  2.27  -3.0250   -7.6800   
Ti  2 5188.6871  1.58  -1.0500   -7.8500   
Ti  1 5188.8231  2.78  -1.4500   -7.7700   
Ca  1 5188.8440  2.93  -0.0750   -7.3150   
V   1 5188.8546  1.89  -1.8610   -7.6600   
Co  1 5188.8778  4.15  -1.9310   -7.5100   
Er  2 5188.8990  1.77  -0.2810             
MgH   5189.1501  0.57  -1.8740           x 
Nb  1 5189.1860  0.13  -1.3700           x 
MgH   5189.2527  0.21  -1.7960           x 
Ti  1 5189.5707  2.24  -1.2167   -7.6761   
Fe  1 5189.8780  4.73  -3.8620   -7.2900 x 
MgH   5190.1782  0.00  -1.0700           x 
MgH   5190.1889  0.00  -1.3710           x 
Sm  2 5190.4148  0.54  -1.3460   -6.0418 x 
MgH   5190.5305  0.59  -0.2751   -6.8000 x 
MgH   5190.5316  0.59   0.1994   -6.8000 x 
V   1 5190.6813  2.37  -0.8048   -8.3889   
MgH   5191.0384  0.59  -0.9960   -8.7732   
MgH   5191.0390  0.59  -0.1298   -9.2000   
Gd  2 5191.0832  1.60   1.7763   -4.4547   
Pr  2 5191.3230  0.42  -0.6810             
Fe  1 5191.3848  3.27  -5.0310   -7.8100   
Cr  2 5191.4275  3.76  -9.0266  186.2170   
Nd  2 5191.4400  0.20  -0.6200             
Fe  1 5191.4608  3.04  -0.5331  750.2370   
Fe  2 5191.5762  3.20  -5.0960   -7.8800   
Zr  2 5191.6078  1.76  -0.9405   -6.8000   
Ce  2 5191.6330  0.87  -0.6000             
Ti  1 5191.8884  1.50  -1.8358   -6.5719   
V   1 5191.9887  2.25  -1.0900   -7.5600   
Cr  1 5191.9993  3.40  -0.3745  891.2370   
Fe  1 5192.0887  4.29  -3.2332   -7.9375   
Ce  2 5192.0920  1.63   0.0603   -9.3628   
Co  1 5192.3215  4.15  -0.7710   -7.5200   
Fe  1 5192.3490  3.00  -0.3997  735.2380   
Co  1 5192.3862  4.15  -0.4430   -7.5100   
Ni  1 5192.4966  3.70  -1.4403   -8.2772   
Co  1 5192.5405  4.07  -1.7340   -7.5100   
MgH   5192.5491  0.00  -1.2790             
MgH   5192.5675  0.00  -1.0020             
MgH   5192.5675  0.00  -1.0020             
Nd  2 5192.6100  1.14   0.1504             
Dy  2 5192.8661  0.00  -1.8656   -9.2000   
Co  1 5192.9391  4.06  -2.1600   -7.5100   
V   1 5192.9650  2.32   0.2900  791.2340   
Ti  1 5192.9740  0.02  -0.8981  253.2430   
Nb  1 5193.0680  0.20  -1.2500             
MgH   5193.3338  0.55   0.2270             
MgH   5193.3429  0.55   0.2048   -8.0000   
MgH   5193.4255  0.01  -1.2090             
V   2 5193.4317  2.52  -2.2850   -7.8500   
Cr  1 5193.4933  3.42  -0.9044  285.2610   
V   1 5193.5555  2.25  -1.9619   -7.5600   
V   1 5193.5560  2.25  -0.5099   -7.5600   
Th  2 5193.7834  0.00  -5.7932   -8.0000   
MgH   5193.8408  0.55  -0.3438   -8.0000   
MgH   5193.8492  0.55  -0.0321   -8.0000   
Ti  1 5193.8847  2.35  -1.1447  -10.0000   
Ti  1 5193.9474  1.05  -2.9584  -10.0000   
Ti  1 5194.0510  2.10  -0.6040  794.2330   
Co  1 5194.0529  4.50   0.1369   -5.8261   
Fe  1 5194.0746  4.96  -5.0907   -8.3086   
Ce  2 5194.0880  1.01  -0.9742   -8.1937   
V   1 5194.7649  2.29  -0.3300   -7.5600   
V   1 5194.8728  2.26  -1.1970   -7.5600   
Fe  1 5194.9459  1.56  -2.0081  285.2550   
MgH   5194.9905  0.01  -1.4150             
Ru  1 5195.0160  1.09  -1.4400             
MgH   5195.0162  0.01  -0.7920             
MgH   5195.0162  0.01  -0.7920             
Pr  2 5195.1140  1.11  -0.1140             
Fe  1 5195.1539  5.06  -3.5030   -7.1200   
Pr  2 5195.3140  0.80  -0.2960             
V   1 5195.3453  2.28  -0.1200  775.2350   
Mn  1 5195.3847  3.13  -3.3310   -7.8000   
Fe  1 5195.4767  4.22  -0.2831   -7.5241   
Nb  1 5195.8340  0.14  -1.4000             
MgH   5195.9221  0.51  -5.3935   -8.0000   
MgH   5195.9221  0.51   0.2100             
Co  1 5195.9670  3.97  -1.3901   -8.7000   
Fe  1 5196.0625  4.26  -0.7110   -7.5842   
MgH   5196.1803  0.01  -0.8840             
MgH   5196.1803  0.01  -0.8840             
MgH   5196.3526  0.00  -1.3710             
Sm  2 5196.4120  1.00  -1.9900             
Y   2 5196.4220  1.75  -1.2700             
MgH   5196.4304  0.51   0.2280             
MgH   5196.4304  0.51   0.2280             
Cr  1 5196.4527  3.45  -0.1398  386.2390   
Cr  1 5196.4644  3.56  -3.9810   -7.9834   
Cr  1 5196.4936  2.71  -7.8240   -7.6800   
Cr  1 5196.5628  3.45  -7.4804   -6.2444   
Mn  1 5196.5758  3.13  -0.9426  654.2560   
Fe  1 5196.6284  5.02  -2.1552   -7.7607   
Cr  1 5197.0141  4.45  -1.7580   -7.7800   
Cr  1 5197.0844  3.85  -2.2120   -7.7000   
Fe  1 5197.0973  3.98  -3.8040   -7.5500   
Si  1 5197.1335  4.95  -3.9750   -7.3200   
Ni  1 5197.1587  3.90  -1.2225  805.2770   
Mn  1 5197.1946  3.13  -1.8100  377.2560   
Cr  1 5197.2157  3.56  -2.3740   -7.6200   
MgH   5197.2386  0.58  -1.4350             
Ca  1 5197.2557  5.32  -1.5860   -6.5400   
MgH   5197.3470  0.01  -1.8116   -6.8000   
MgH   5197.3797  0.01  -1.5638   -6.8000   
MgH   5197.3797  0.01  -0.6490             
Fe  2 5197.4835  5.96  -3.1340  221.2130   
Fe  2 5197.5733  3.23  -2.3164  178.2470   
Fe  1 5197.5739  4.96  -1.2795   -6.0500   
Dy  2 5197.6660  0.54  -1.8500             
Fe  1 5197.7415  5.06  -3.2015   -6.6177   
Ce  2 5197.7564  1.03  -1.9700             
Fe  1 5197.7675  4.37  -4.6369   -6.3100   
Gd  1 5197.7730  0.88   0.0374   -6.8000   
C   1 5197.8750  8.77  -1.4710   -6.6000   
Ce  2 5197.9139  0.27  -2.7500             
Fe  1 5197.9387  4.30  -1.4037  931.2790   
C   1 5197.9475  8.77  -1.4410   -6.6300   
MgH   5198.3156  0.48  -1.5317             
MgH   5198.3156  0.48   0.1920             
Cr  1 5198.4088  4.45  -1.8036   -6.9061   
C   1 5198.4883  8.77  -3.6048   -6.3537   
MgH   5198.6213  0.02  -0.7010             
MgH   5198.6213  0.02  -0.7010             
Fe  1 5198.7145  2.22  -2.0185  350.2710   
MgH   5198.8192  0.48   0.2110             
MgH   5198.8192  0.48   0.2110             
Fe  1 5198.8665  3.55  -3.6480   -7.8200   
C   1 5198.9417  8.77  -1.4500   -6.6200   
Fe  2 5199.1191 10.38   0.1210   -7.5900   
Gd  2 5199.2040  1.62  -1.2900             
Fe  1 5199.3611  4.73  -3.8590   -7.3100   
Fe  1 5199.5306  3.88  -3.7360   -7.5500 x 
MgH   5199.5566  0.02  -1.6150           x 
MgH   5199.5963  0.02  -0.5410           x 
MgH   5199.5963  0.02  -0.5410           x 
V   2 5199.6553  2.27  -3.5880   -7.8600 x 
Fe  1 5199.6961  3.55  -3.4990   -7.8200 x 
Fe  1 5199.7794  5.03  -3.2900   -7.1300 x 
Ce  2 5199.9417  0.67  -2.0800           x 
C   1 5200.0507  8.77  -2.2010   -6.6000   
V   1 5200.0664  2.26  -0.7630   -7.5600   
Nd  2 5200.1210  0.56  -0.4900             
Cr  1 5200.1794  3.38  -0.5797  746.2380   
V   1 5200.3504  2.62  -0.2380   -7.7300   
Ni  1 5200.3645  4.09  -2.3200   -7.3200   
Y   2 5200.4141  0.99  -0.6915   -8.0000   
MgH   5200.4973  0.44   0.1740             
MgH   5200.4973  0.44   0.1740             
Gd  2 5200.5410  2.47  -0.3600             
Sm  1 5200.6300  0.18   1.1659   -6.8000   
C   1 5200.6793  8.77  -1.3684   -9.0200   
MgH   5200.8065  0.03  -0.5740             
MgH   5200.8065  0.03  -0.5740             
Cu  1 5200.8972  5.42  -0.5990   -7.5900   
MgH   5201.0022  0.44   0.1940             
MgH   5201.0022  0.44   0.1940             
Ti  1 5201.0849  2.09  -0.6363  772.2340   
Zr  1 5201.1537  0.54  -0.6912   -7.2529   
Co  1 5201.1728  5.09  -0.2668   -8.7097   
MgH   5201.5929  0.03  -1.6910             
MgH   5201.6396  0.03  -0.5433   -8.0000   
MgH   5201.6397  0.03  -0.4540             
MgH   5201.8213  0.01  -1.3940           x 
Fe  1 5202.2554  4.26  -0.8803   -7.5390   
Fe  1 5202.3394  2.18  -1.8178  342.2690   
C   1 5202.4591  8.77  -0.8820   -6.6300   
MgH   5202.4637  0.41   0.1550             
MgH   5202.4637  0.41   0.1550             
Cr  2 5202.5669  6.29  -2.1710  193.2380   
Os  1 5202.6370  1.26  -1.7300             
Sm  2 5202.7000  0.33  -2.2300             
MgH   5202.7627  0.04  -0.8530   -9.1516   
MgH   5202.7650  0.04  -0.6883   -9.1999   
V   2 5202.9259  2.60  -3.7937   -6.6500   
MgH   5202.9779  0.41  -0.1105   -9.2000   
MgH   5202.9784  0.41  -0.2027   -9.2000   
Ce  2 5203.4299  0.42  -2.4700             
MgH   5203.4413  0.04  -1.7550             
MgH   5203.4949  0.04  -0.3820             
MgH   5203.4949  0.04  -0.3820             
Ti  1 5203.5166  3.15  -1.1470   -7.6600   
Fe  1 5203.6740  3.88  -3.3781   -6.6475   
Nd  3 5203.9236  0.14  -0.6600             
La  2 5204.1300  2.30  -0.2800             
MgH   5204.2214  0.38   0.1175   -6.8000   
MgH   5204.2215  0.38   0.0668   -6.8000   
MgH   5204.4831  0.05  -0.3990             
MgH   5204.4831  0.05  -0.3990             
Cr  1 5204.5110  0.94  -0.1900  344.2390   
Fe  1 5204.5823  0.09  -3.8759  205.2530   
Fe  1 5204.6939  2.95  -4.2790   -7.8200   
MgH   5204.7140  0.38   0.1570             
MgH   5204.7140  0.38   0.1570             
Fe  1 5204.9282  2.99  -4.2389   -6.9038   
MgH   5205.0942  0.05  -1.8110           x 
MgH   5205.1546  0.05  -0.3200             
MgH   5205.1546  0.05  -0.3200             
Fe  1 5205.2039  4.99  -3.2547   -5.9300 x 
Fe  1 5205.2939  4.26  -2.7625   -8.7100   
Fe  1 5205.3617  3.30  -4.8580   -7.8100   
Fe  1 5205.4126  4.91  -2.5780   -7.3000   
Ce  2 5205.4975  1.25  -0.8300             
Y   2 5205.7275  1.03  -0.4280   -7.6613   
MgH   5205.7550  0.35   0.1140             
MgH   5205.7550  0.35   0.1140             
Ce  2 5205.9512  1.69  -1.4400             
Fe  1 5205.9529  3.25  -3.8600   -7.8300   
MgH   5205.9895  0.06  -0.3330             
MgH   5205.9895  0.06  -0.3330             
Cr  1 5206.0415  0.94   0.0930  343.2390   
Ti  1 5206.0887  2.49  -0.2130   -7.7400   
Cr  1 5206.1970  2.71  -1.0674   -9.9200   
MgH   5206.2557  0.35   0.1370             
MgH   5206.2557  0.35   0.1370             
Cr  1 5206.4580  3.85  -2.5130   -7.4000   
Cr  1 5206.5365  3.44  -1.0217   -8.9800   
MgH   5206.5461  0.06  -1.8600             
Pr  2 5206.5550  0.95  -0.0600             
V   1 5206.5797  2.25  -1.0200   -7.5600   
Fe  1 5206.5811  4.29  -2.8461   -7.4900   
V   1 5206.6068  2.27  -0.7100   -7.5600   
MgH   5206.6128  0.06  -0.2660             
MgH   5206.6224  0.06  -3.1594   -8.0000   
Fe  1 5206.8090  4.28  -2.3918  889.2790   
Cr  2 5232.4973  4.07  -2.1993  225.2130   
Ce  2 5232.9129  1.32   0.1033   -9.2000   
MgH   5232.9348  0.06  -1.8020             
Fe  1 5232.9441  2.94  -0.0640  713.2380   
Fe  1 5233.0284  3.02  -3.8707   -9.0200   
Fe  1 5233.0838  3.64  -4.9160   -7.8200   
Ti  1 5233.2197  1.73  -3.2410   -7.7300   
Ce  2 5233.5122  0.79  -2.2100             
Fe  1 5233.6120  5.01  -3.3640   -7.4500   
V   1 5233.6901  2.29  -0.7320   -7.5600   
V   1 5233.8079  2.25  -1.3220   -7.5300   
Ti  1 5233.8106  0.82  -2.8590   -7.8000   
Fe  1 5234.0016  3.88  -4.7800   -7.5500   
Ce  2 5234.0190  1.03  -0.7900             
V   1 5234.0770  2.36  -0.1374  316.2410   
Sm  2 5234.1900  1.27  -1.2700             
Nd  2 5234.1970  0.55  -0.6370   -9.2000   
Fe  1 5234.2630  5.02  -3.5150   -7.1500   
La  1 5234.2680  0.51  -0.2500             
Fe  2 5234.6226  3.22  -2.2300  180.2490   
Co  1 5234.7068  4.17  -0.0594   -7.2551   
Co  1 5235.1853  2.14  -1.4680  357.2420   
Fe  1 5235.3890  4.08  -0.8878   -7.7025   
Fe  1 5235.4143  2.59  -5.8124   -6.5100   
Ni  1 5235.4977  3.90  -1.0672   -7.3540   
Ce  2 5235.8114  1.48  -1.1600           x 
Fe  1 5236.2014  4.19  -1.6628   -8.9100   
Ca  1 5236.2186  2.93  -1.9713   -6.6017   
V   1 5236.2916  2.36  -1.5360   -7.7200   
Fe  1 5236.4001  4.31  -2.2148  946.2790   
Ce  2 5236.9502  1.27  -1.5000             
Ce  2 5237.0670  1.32  -0.6200             
Co  1 5237.0821  4.17  -0.5780   -7.5400   
Ce  2 5237.2215  1.68  -0.9400             
Fe  1 5237.2715  3.55  -3.0584   -8.6129   
Cr  2 5237.3285  4.07  -1.2232  224.2130   
Cr  1 5237.3639  3.45  -2.2540   -7.7800   
MgH   5237.4479  0.08  -1.8460             
Ti  1 5237.4549  1.50  -2.0929   -6.5400   
Cr  1 5237.8488  3.65  -1.1280   -6.6950   
Fe  2 5237.9489 10.45   0.1040   -7.5900   
Ti  1 5237.9887  1.74  -2.6800   -7.7300   
Mo  1 5238.2181  3.21   0.8968   -7.3897   
Ni  1 5238.2338  4.11  -2.7170   -7.4452   
Fe  1 5238.2526  3.98  -3.1939  952.2780   
Fe  1 5238.4223  4.91  -3.2289   -5.1161   
Ti  1 5238.5399  2.09  -0.9183   -8.7500   
Sr  1 5238.5890  2.26   0.4413   -7.6685   
Ti  1 5238.5910  0.85  -2.0327   -8.2267   
Fe  2 5238.6109  2.89  -5.0677   -6.7281   
Cr  1 5238.9632  2.71  -1.3160  369.2550   
Ce  2 5239.2633  1.85  -0.8200           x 
Fe  1 5239.3240  5.07  -2.7940   -7.2500 x 
Ce  2 5239.6354  1.01  -2.2568   -6.8000   
Sc  2 5239.8138  1.46  -0.9845   -9.0300   
Ce  2 5239.8408  1.16   0.5702   -6.9708   
Fe  1 5239.9167  5.09  -1.5912   -6.7729   
Ce  2 5239.9364  1.10  -1.5500             
Ti  1 5239.9383  0.81  -7.7910   -7.8000   
V   1 5240.1186  2.32  -0.1708   -6.6367 x 
Cr  1 5240.4697  3.67  -0.6345   -7.3378   
Cr  1 5240.5486  4.45  -1.1560   -7.5300   
Fe  1 5240.6332  5.07  -2.4720   -7.3300   
Fe  1 5240.7547  5.07  -2.4290   -7.2800   
Y   1 5240.8006  2.29   0.3090   -7.7200   
V   1 5240.8712  2.37   0.0435  326.2410   
Mo  1 5240.8769  3.21   1.2452   -7.3973   
V   2 5240.9830  2.27  -2.9640   -7.8600   
V   2 5241.1643  4.52  -0.8040   -7.8300   
Cr  1 5241.2753  3.85  -2.6430   -7.2800   
Ce  2 5241.3330  1.01  -1.7500             
Cr  1 5241.4566  2.71  -2.0699  373.2550   
V   1 5241.6507  2.24  -1.5130   -7.5300   
MgH   5241.7390  0.09  -1.8860             
Ce  2 5241.7766  1.34  -3.0281   -6.8000   
Fe  1 5241.9196  4.42  -2.2115 1050.2820   
Fe  1 5242.4960  3.63  -0.8096  361.2480   
Pr  2 5242.7063  0.42  -2.7691   -9.1073   
Fe  1 5243.0797  5.09  -3.3900   -7.1200   
Cr  1 5243.1741  3.65  -0.5280   -6.9866   
Fe  2 5243.1743  8.26  -0.5433  433.2890   
Cr  1 5243.2978  4.45  -1.6930   -7.7500   
Cr  1 5243.3540  3.40  -0.5717  883.2380   
Cr  2 5243.4542  4.04  -2.6623  141.2770   
Ti  1 5243.4663  2.31  -2.6580   -7.5200   
Zr  1 5243.4700  2.12  -0.6800             
Fe  1 5243.5043  4.96  -3.2840   -7.1400   
Co  1 5243.5275  3.41  -1.4698   -6.9679   
Ti  1 5243.7001  2.35  -1.3790   -7.6200   
Fe  1 5243.7770  4.26  -0.9942  850.2780   
Ni  1 5243.7991  3.71  -1.5952   -7.5060   
Ti  1 5244.2879  1.07  -4.0870   -7.7700 x 
Ti  1 5244.4040  3.11  -1.6580   -7.4400 x 
Ti  1 5244.5628  1.74  -3.3260   -7.7300 x 
Ni  1 5244.9406  4.42  -2.0030   -7.2700 x 
Ti  1 5245.1913  3.70  -1.4140   -7.4000   
Ni  2 5245.5920  4.03  -4.4940   -7.9300   
Ni  1 5245.6077  4.09  -2.5080   -7.5600   
Fe  1 5245.6208  4.31  -2.3966   -7.0658   
Fe  1 5245.7204  5.09  -2.6790   -8.7493   
Fe  1 5245.7333  3.42  -3.2344   -6.8525   
MgH   5245.8006  0.11  -1.9220             
Ce  1 5245.9130  0.59   0.4190             
Fe  1 5245.9922  3.25  -3.6854   -8.1412   
Fe  1 5246.0933  4.91  -2.3102   -6.8832   
Ti  1 5246.1282  2.51  -1.1699   -7.2621   
Fe  1 5246.1604  3.94  -4.3840   -7.5400   
Ti  1 5246.3534  0.81  -3.0980   -7.8000   
Ti  1 5246.4963  2.41  -1.9070   -7.7700   
Ti  1 5246.5500  0.84  -2.2258   -9.0000   
Ti  1 5246.6432  2.41  -2.6453  -10.0000   
Cr  2 5246.7732  3.71  -2.4236  175.2270   
Fe  1 5247.0544  0.09  -4.7955  205.2530   
Hf  2 5247.1280  3.48   0.1300             
Ti  1 5247.2909  2.10  -0.6780  728.2350   
V   1 5247.3596  2.62  -0.4970   -7.7300   
Cr  1 5247.5707  0.96  -1.4244  328.2630   
Th  2 5247.6550  0.00  -1.8460             
Mn  1 5247.7541  5.38  -1.4980   -7.5800   
Co  1 5247.9222  1.78  -2.0136  315.2600   
Fe  2 5247.9545 10.53  -0.4650   -8.6152 x 
Ni  1 5248.3730  3.94  -1.8558   -8.7000   
Ti  1 5248.3828  1.88  -2.5446   -8.8300   
Fe  1 5248.5294  5.10  -3.1510   -7.0800   
V   1 5248.5525  1.93  -1.9710   -7.6500 x 
Nd  2 5248.7900  1.12  -1.3600             
MgH   5248.9741  0.66  -1.2380             
Ni  1 5248.9908  3.94  -1.6908   -7.6052   
Fe  1 5249.1054  4.47  -1.3405 1116.2889   
Mn  1 5249.3661  4.19  -4.1254   -7.7700   
Fe  1 5249.3851  5.06  -2.9110   -7.1000   
Cr  2 5249.4370  3.76  -2.5813  187.2250   
Fe  1 5249.4532  4.99  -5.0860   -7.1200   
Nd  2 5249.5800  0.98   0.2000             
Fe  1 5249.6823  4.73  -1.8254   -6.6891   
C   1 5249.7834  8.77  -3.5522   -6.6900 x 
Ce  2 5249.9199  1.57  -2.2150   -9.2000 x 
Co  1 5250.0009  4.17  -0.1048   -6.6513   
Fe  1 5250.2050  5.01  -3.1764   -5.9300   
Fe  1 5250.2089  0.12  -4.7605  206.2530   
Cu  1 5250.5243  5.52  -0.6180   -7.5900   
Fe  1 5250.6508  2.20  -1.9201  344.2680   
Nd  2 5250.8111  0.74  -2.3457  -10.0000   
C   1 5250.8307  8.77  -0.6346   -6.2922 x 
Ti  1 5250.9208  0.83  -2.0021   -6.4676   
Ti  1 5251.1429  3.72  -1.4690   -7.4000 x 
Fe  2 5251.2256 10.52   0.4240   -7.5900 x 
V   1 5251.3067  2.37  -0.5840   -7.7200   
Mn  1 5251.3812  5.41  -0.9490   -7.5800 x 
Ti  1 5251.4780  0.82  -2.9760   -7.8000   
Nb  1 5251.5910  0.00  -1.5800           x 
Fe  1 5251.6077  5.06  -3.0350   -7.1200 x 
Cr  1 5251.6662  4.46  -2.0656   -8.9600 x 
Fe  1 5251.6949  4.91  -4.1910   -6.5100 x 
Pr  2 5251.7070  0.63  -1.2400           x 
Fe  1 5251.9674  3.57  -1.9134   -8.4805   
Ti  2 5252.0087  2.59  -2.5165   -9.0400   
Ti  1 5252.1010  0.05  -2.3576  255.2430   
Ce  2 5252.1123  0.64  -1.8800             
Gd  2 5252.1560  1.37  -0.8110             
Ti  1 5252.3769  2.33  -1.8566   -8.8200   
Ce  2 5252.6615  1.16  -0.9418   -9.2000   
Sm  2 5252.7640  1.00  -1.8850             
Ce  2 5252.8170  1.33  -1.1500             
Cr  1 5252.9331  2.99  -2.7340   -7.7900   
Fe  1 5253.0235  2.28  -3.7719  367.2530   
Fe  1 5253.2386  3.63  -3.4895   -7.2879   
Fe  1 5253.3162  4.32  -5.3452   -8.7100   
Fe  1 5253.4617  3.28  -1.5730  849.2290   
Ce  2 5253.5318  2.02  -0.9700             
Cr  1 5253.5459  3.85  -1.5001   -8.7400   
V   1 5253.5696  2.26  -0.3572   -6.8761   
Ti  1 5253.6676  2.24  -1.4050   -7.7200   
C   1 5253.6977  8.77  -2.5570   -6.5900   
Ni  1 5253.7419  4.42  -2.2790   -7.2700   
Co  1 5253.8496  4.17  -1.3110   -7.5100 x 
Ti  1 5254.0332  2.25  -1.8680   -7.7200 x 
Cr  1 5254.1403  4.39  -1.7590   -7.4600 x 
Ti  1 5254.4974  2.33  -1.5580   -7.6200 x 
Co  1 5254.6479  3.97  -0.2390   -7.5100   
Cr  1 5254.9040  3.41  -0.4100   -7.5500   
Fe  2 5254.9200  3.23  -3.3360  180.2490   
Fe  1 5254.9554  0.11  -4.7640  207.2530   
Fe  1 5254.9766  4.29  -3.2060   -7.4800   
Cr  1 5255.1140  3.46  -0.1000   -7.5400   
Mn  1 5255.3169  3.13  -0.7911  519.2560   
Nd  2 5255.5100  0.20  -0.7493   -7.4217   
Fe  1 5255.6631  4.22  -1.9862   -7.4606   
Fe  1 5255.7355  4.28  -1.7718   -8.0076   
Ti  1 5255.8100  2.12  -0.6286   -7.5433   
Er  2 5255.9330  1.61  -0.5060             
C   1 5255.9574  8.77  -2.3870   -6.6000   
Gd  2 5256.0330  1.73  -1.2600             
Fe  1 5256.1448  4.99  -3.0520   -7.1200   
V   1 5256.1909  2.27  -1.0480   -7.5300 x 
Er  2 5256.4700  2.21  -0.7200           x 
Cr  2 5256.6801  4.42  -3.9770  201.2550 x 
Ti  1 5256.6923  0.81  -4.5620   -7.8100 x 
Sr  1 5256.8930  2.27   0.2300             
Fe  2 5256.9319  2.89  -4.1820  174.2100   
Fe  1 5257.0143  5.09  -1.8442   -7.0828   
Cr  1 5257.0804  3.44  -3.9639   -8.9900   
Fe  2 5257.1188 10.50   0.1560   -7.5900   
Si  1 5257.4968  4.93  -4.5450   -7.3300   
V   2 5257.5205  2.28  -3.4190   -7.8600   
Co  1 5257.5764  5.11  -0.4670   -7.5100   
Ti  1 5257.5805  2.49  -0.9820   -7.6900   
Fe  1 5257.5825  3.98  -3.8570   -7.5400   
Co  1 5257.6166  3.97  -0.3493   -8.7100   
Fe  1 5257.6548  3.57  -2.5900   -7.4484   
V   1 5258.1178  1.80  -2.0720   -7.7800 x 
Fe  1 5258.2981  3.93  -4.0660   -7.5500 x 
Dy  2 5258.3590  2.47  -0.7260           x 
Sc  1 5258.3833  2.51   0.4890   -7.7700   
Ce  2 5258.4564  0.70  -1.4700             
S   1 5258.6389  8.04  -1.6320   -7.1600 x 
S   1 5258.6389  8.04  -1.1510   -7.1600 x 
Ti  1 5258.6713  3.11  -1.3430   -7.4400 x 
Fe  1 5258.9341  4.96  -2.2880   -7.4600 x 
Fe  1 5259.0943  4.37  -2.7118   -6.7558   
Cr  1 5259.2091  3.85  -3.0151   -9.3826   
S   1 5259.3090  8.05  -1.5313   -6.0365   
La  2 5259.3800  0.17  -1.9500             
Ni  1 5259.4714  3.74  -1.9340   -8.2277   
Ti  1 5259.5812  3.18  -1.8540   -7.6600   
S   1 5259.6399  8.05  -1.9668   -4.7690 x 
S   1 5259.6399  8.05  -1.6369   -5.9600 x 
Ce  2 5259.6803  1.09  -1.4048   -6.2200 x 
Pr  2 5259.7180  0.63   0.0553   -9.2000   
Ce  2 5259.7214  1.11  -3.4140   -8.9866 x 
Ce  2 5259.9208  1.27  -1.8600             
Ti  1 5259.9725  2.74  -0.2672  813.2490   
Fe  2 5260.2522 10.42   1.0192   -7.4024   
Ca  1 5260.3870  2.52  -1.7190  421.2600   
Cr  1 5260.5370  4.61  -2.1422   -8.9500 x 
Mn  1 5260.6981  3.13  -1.6728  464.2560   
Fe  1 5260.8806  3.94  -3.6742   -6.3400 x 
Ti  1 5260.9325  3.71  -1.5020   -7.4000   
V   1 5260.9402  2.29  -0.7980   -7.5300   
Fe  1 5261.3032  5.06  -2.7000   -7.1600   
Mn  1 5261.3951  3.13  -5.1952   -8.4438   
Fe  1 5261.4977  2.95  -4.1138   -6.9742   
Ce  2 5261.6226  0.72   0.0367   -5.1855   
Fe  2 5261.6303  0.30  -7.4555   -6.7643   
Ca  1 5261.7034  2.52  -0.4552  420.2600   
Cr  1 5261.7464  3.70  -0.1768  896.2270   
Fe  1 6000.0013  0.11  -8.4790   -7.8200 x 
CN    6000.0528  0.77  -2.5750           x 
MgH   6000.4180  0.69  -1.5410             
MgH   6000.4180  0.69  -1.5960             
Fe  1 6000.6276  5.10  -2.8510   -7.3200   
Co  1 6000.6615  3.62  -1.0334   -6.8217   
CN    6000.6852  0.82  -1.4394   -7.7349   
CN    6000.6854  0.82  -5.0687   -9.0720   
Si  1 6000.9140  5.98  -2.8055   -7.1878   
CN    6000.9291  0.79  -6.0501   -8.0000   
CN    6001.0144  0.73  -3.1209   -9.2000   
Zr  1 6001.0500  1.53  -1.1700             
C   1 6001.1286  8.64  -1.7279   -7.3639   
Sc  2 6001.4990  1.36  -4.1230   -7.8500 x 
Fe  1 6001.7415  4.64  -3.5980   -7.5100 x 
Si  1 6002.0431  5.96  -3.2687   -5.9810   
V   1 6002.2953  1.22  -1.7800  342.2390   
Co  1 6002.4423  3.63  -2.0260   -7.5500 x 
Pr  2 6002.4575  1.00  -1.2100           x 
V   1 6002.6233  1.05  -1.5800  330.2390   
Ti  1 6002.6304  2.16  -2.0139   -6.4716   
CN    6002.6765  0.80  -1.3697   -8.1036   
MgH   6002.7354  0.68   0.0269   -6.6322   
MgH   6002.7354  0.88  -1.6530             
MgH   6002.7354  0.68  -1.8210             
MgH   6002.7354  0.88  -1.6710             
C   1 6002.9800  8.65  -1.3020   -6.4202   
CN    6003.0025  0.74  -2.4040             
CN    6003.0025  0.74  -2.4040             
Fe  1 6003.0193  3.88  -0.9230  894.2410   
Cr  1 6003.1798  3.01  -3.3930   -7.5300   
CN    6003.3388  0.94  -2.2180             
CN    6003.3388  0.94  -2.2180             
Fe  1 6003.4552  5.32  -3.4680   -7.1400 x 
Ce  2 6003.6341  0.73  -1.7000           x 
Fe  1 6004.0422  4.26  -3.6480   -6.1646   
CN    6004.1179  0.77  -2.5680             
Cr  1 6004.3448  3.89  -2.7960   -7.6400 x 
Lu  1 6004.4900  0.93  -0.2700           x 
Gd  2 6004.5590  1.66  -0.7800           x 
CN    6004.6481  0.81  -2.5080           x 
CN    6004.6481  0.81  -2.5080           x 
CN    6004.7566  0.77  -2.5830           x 
Co  1 6005.0632  1.71  -3.4283  395.2440   
C2    6005.1725  1.01  -0.4157             
Mn  1 6005.3222  3.13  -2.9030   -9.0300   
CN    6005.3449  0.91  -2.2060             
CN    6005.3449  0.91  -2.2060             
CN    6005.4232  0.82  -2.0030             
CN    6005.4232  0.82  -2.0030             
Co  1 6005.4297  3.77  -2.3360   -7.5800   
C2    6005.4827  1.01  -1.0250             
Fe  1 6005.5412  4.18  -2.7497   -9.9849   
Fe  1 6005.5492  2.59  -3.4918   -8.0786   
Ce  1 6005.8600  0.29  -0.6680           x 
Ce  2 6005.9352  1.77  -1.4778   -6.8000   
C   1 6006.0218  8.65  -1.6143   -7.4378   
CN    6006.0218  0.76  -2.7680             
CN    6006.0882  0.76  -2.3652   -8.4714   
Ca  1 6006.1338  5.18  -2.4493   -5.9500   
Fe  1 6006.1731  3.63  -5.5623   -6.6100   
CN    6006.1737  0.77  -1.8428             
CN    6006.2523  0.99  -2.6361   -6.8000   
Ti  1 6006.2749  3.13  -2.3468   -7.8898   
Cr  1 6006.2790  3.85  -1.7620   -7.8100   
Pr  2 6006.3307  1.66  -0.1800             
Co  1 6006.3559  4.39  -0.2612   -8.0923   
CN    6006.3916  0.76  -2.8850             
CN    6006.5327  0.77  -2.6700             
Ti  1 6006.5490  2.41  -2.5210   -7.7700 x 
Cr  1 6006.6028  3.01  -2.9410   -7.5300 x 
Ce  2 6006.6984  1.01  -2.3800           x 
Cr  1 6006.7327  3.85  -3.3760   -7.8100 x 
Er  2 6006.7830  0.00  -2.8210             
CN    6006.8027  0.96  -2.2220             
CN    6006.8027  0.96  -2.2220             
Ce  1 6006.8190  0.52  -0.4440             
CN    6006.8366  0.81  -2.4760             
Co  1 6006.8402  3.73  -2.5780   -7.5500   
CN    6006.8413  0.77  -2.5190             
CN    6006.8413  0.77  -2.5190             
CN    6006.8651  0.77  -3.1950             
CN    6006.8778  0.81  -2.9190             
CN    6006.9074  0.75  -2.9530             
C2    6007.0525  0.99  -1.2350             
C2    6007.0525  0.99  -1.2440             
MgH   6007.0738  1.10  -1.0890             
MgH   6007.0738  1.10  -1.0750             
V   2 6007.0994  2.56  -4.0230   -7.8600   
CN    6007.1145  0.78  -2.6270             
C   1 6007.1727  8.64  -2.0620   -7.0800   
C2    6007.2293  0.99  -1.2530             
CN    6007.2387  0.76  -3.1160             
Ni  1 6007.3166  1.68  -3.3420  209.2500   
La  1 6007.3380  0.51  -1.2800             
Ce  1 6007.3670  0.89  -0.5410             
Nd  1 6007.6480  1.20   2.0000   -7.4741   
CN    6007.6492  0.75  -3.0290             
Co  1 6007.6770  4.50  -0.6030   -7.4500   
Y   1 6007.6990  2.06  -0.6810   -7.5200   
Ti  1 6007.7120  3.14  -2.1270   -7.5500   
Fe  1 6007.7145  3.27  -3.9556   -6.8571   
CN    6007.7272  1.07  -1.1406   -9.1234   
CN    6007.7369  0.91  -6.6436   -8.2550   
Ce  2 6007.8301  2.13  -0.7822   -6.8000   
CN    6007.9106  0.78  -2.5880             
Fe  1 6007.9663  4.65  -0.5724   -7.7412   
CN    6008.1294  0.84  -2.0030             
CN    6008.1294  0.84  -2.0030             
CN    6008.2132  0.74  -2.2285   -8.9667   
CN    6008.2322  0.84  -2.2282   -9.1997   
CN    6008.2839  0.74  -2.3960             
CN    6008.2839  0.74  -2.3960             
Fe  1 6008.3476  4.30  -4.0958   -6.3400   
N   1 6008.4730 11.60  -1.1100 1862.3220   
Fe  1 6008.5642  3.88  -0.8650   -7.5257   
CN    6008.6115  0.75  -5.2028   -8.0042   
CN    6008.6273  0.91  -5.0022   -7.9193   
V   1 6008.6736  1.18  -6.9061  337.2400   
Gd  1 6008.7050  1.92   2.0000   -9.2000   
CN    6008.7472  1.18  -2.9600             
CN    6008.7660  0.91  -2.1970             
CN    6008.7660  0.91  -2.1970             
Fe  1 6008.8964  4.99  -4.4360   -7.3000   
CN    6008.9163  0.79  -2.5510             
Dy  1 6008.9410  0.87  -1.3090             
S   1 6009.0492  9.73  -2.1780   -7.0000   
CN    6009.0875  0.78  -2.4620             
CN    6009.0875  0.78  -2.4620             
Ni  2 6009.0889 14.26  -3.4260   -7.3500 x 
CN    6009.1095  0.99  -2.7080           x 
CN    6009.1135  0.78  -3.1830           x 
Fe  2 6009.1431 11.93  -8.3350   -7.3100 x 
Cu  1 6009.1435  6.87  -4.7330   -7.2600 x 
Ca  1 6009.1770  5.67  -3.6010   -6.8600 x 
Y   1 6009.1860  2.12  -0.2627   -6.3200 x 
CN    6009.1861  0.82  -2.4460           x 
TiO   6009.1937  1.08   0.1390           x 
Mn  2 6009.2043 10.32   0.5003   -6.3000 x 
MgH   6009.2117  0.94  -0.9430           x 
MgH   6009.2117  0.94  -0.9430           x 
MgH   6009.2117  0.94  -0.9230           x 
MgH   6009.2117  0.94  -0.9230           x 
Cr  1 6009.2132  3.89  -3.0768   -6.4400 x 
W   1 6009.2153  2.24  -1.3160   -6.8000 x 
CN    6009.2298  0.82  -2.9240           x 
Sc  1 6009.2984  3.60  -2.1880   -7.3100   
Nd  2 6009.3040  0.38  -2.1700             
Ce  2 6009.3056  0.59  -3.6900             
Dy  1 6009.3300  1.57  -1.4500             
Fe  2 6009.3418 10.85  -2.3530  592.2910   
Ti  1 6009.3508  2.40  -3.7990   -7.5500   
V   3 6009.3598  0.04 -13.1090   -8.1800   
TiO   6009.3635  1.08   0.1390             
Ni  3 6009.3887 25.37  -2.6380   -7.7100   
S   1 6009.3959  9.97  -9.7870   -6.7000   
S   1 6009.3959  9.97  -9.6330   -6.7000   
OH    6009.4285  1.02 -12.3100             
Fe  2 6009.4303  8.27  -9.6160   -7.7500   
Mn  1 6009.4353  5.67  -9.6560   -7.6100   
Fe  1 6009.4441  2.20  -5.5257   -6.5900   
Mo  1 6009.4510  3.90  -0.9030             
TiO   6009.4610  0.95   0.0950             
TiO   6009.4610  0.95   0.0950             
Cr  1 6009.4732  5.91  -4.5010   -6.6400   
Fe  1 6009.4787  4.26  -6.1410   -7.5400   
Ti  1 6009.4812  4.03  -2.1130   -7.3000   
Fe  1 6009.4975  4.99  -3.9170   -7.2900   
Fe  2 6009.5000 10.53  -9.1570   -7.7400   
V   1 6009.5188  4.22  -6.3700   -7.4900   
Sc  1 6009.5296  4.94  -3.6760   -6.7800   
O   3 6009.5400 46.81  -1.6300             
Ca  1 6009.5455  5.23  -3.8530   -7.0900   
Yb  2 6009.5549  5.34  -2.1200             
MgH   6009.6485  0.82  -1.7080           x 
MgH   6009.6485  0.82  -1.7270           x 
Ca  1 6009.6698  5.23  -4.9120   -7.0900   
Mn  1 6009.7287  6.25  -9.9130   -7.5700   
TiO   6009.7428  1.01   0.3080             
C2    6009.7449  1.15  -5.0430             
Cl  1 6009.7550 10.31  -1.6100             
Ti  1 6009.7735  2.43  -4.5160   -7.5500   
Ni  2 6009.7753 14.87  -5.1890   -7.2700   
Ni  2 6009.7933 14.63   1.1662   -7.2100   
Si  1 6009.7948  5.95  -2.8820   -6.6600   
CN    6009.8002  0.75  -3.2110             
Ca  1 6009.8139  5.58  -4.6940   -6.7500   
Ca  1 6009.8139  5.58  -5.3520   -6.7200   
C2    6009.8201  1.00  -4.1060             
Fe  1 6009.8215  4.58  -3.6520   -7.4500   
Fe  1 6009.8309  3.25  -4.3726   -6.6443   
Ca  1 6009.8388  5.23  -5.0760   -7.0900   
Mn  2 6009.8584 10.32  -0.9520   -7.5000   
Tm  2 6009.8620  2.78  -3.9500             
C2    6009.8800  1.15  -5.0260             
Cu  2 6009.8829 17.12  -4.6630   -7.1300   
TiO   6009.9054  1.03   0.3040             
Ta  1 6009.9130  3.04  -0.7300             
MgH   6009.9230  1.06  -2.0210             
MgH   6009.9230  1.06  -2.1340             
Cr  1 6009.9368  3.09  -4.9470   -7.7400 x 
MgH   6009.9736  1.29  -1.7000           x 
MgH   6009.9736  1.29  -1.7200           x 
TiO   6009.9813  0.72   0.3430           x 
TiO   6009.9813  0.72   0.3430           x 
Ti  1 6009.9942  3.87  -4.7180   -7.2900 x 
Mn  2 6009.9956  6.64  -6.5420   -7.8900 x 
CN    6010.1326  0.79  -2.5160           x 
CN    6010.4665  0.80  -2.5650             
CN    6010.5770  0.76  -2.3890             
C   1 6010.6873  8.64  -1.8170   -7.1126   
CN    6010.8040  0.96  -2.2080             
Ti  1 6011.3740  3.41  -1.9150   -7.5100 x 
Co  1 6011.3960  3.63  -1.8030   -7.5500 x 
Cr  1 6011.4069  3.01  -2.9630   -7.5300 x 
CN    6011.5283  0.78  -2.4100             
CN    6011.5663  0.80  -2.4840             
Ti  1 6011.6935  3.15  -2.3430   -7.5500 x 
CN    6011.7253  0.83  -2.4170             
Cr  1 6011.7890  3.01  -2.7610   -7.6800 x 
MgH   6011.9687  0.70  -1.5410           x 
MgH   6011.9687  0.70  -1.4930           x 
Fe  1 6012.2154  2.22  -4.0703  284.2700   
C   1 6012.2369  8.64  -1.7755   -8.8000   
Ni  1 6012.2501  4.09  -1.4578   -6.9810   
Fe  1 6012.4365  4.80  -2.3522   -8.9460   
Ti  1 6012.7390  2.43  -1.2426   -7.4177   
Si  1 6012.7698  5.95  -3.4645   -7.9200   
Ti  2 6012.7826  8.11   0.7280   -7.5700   
Fe  1 6012.7929  4.56  -4.6960   -6.3100   
CN    6012.7931  0.84  -1.9900             
CN    6012.7931  0.84  -1.9900             
C   1 6013.1737  8.65  -1.5939   -7.0900   
C   1 6013.2045  8.65  -1.6514   -7.1000   
CN    6013.2141  0.81  -2.4540             
CN    6013.2141  0.81  -2.4540             
Fe  1 6013.3379  5.01  -4.1819   -6.0900   
Ce  1 6013.4197  0.30  -0.0986   -6.8000   
Ti  1 6013.4363  1.07  -1.3563  297.2410   
Mn  1 6013.5058  3.07  -0.2958   -7.4302   
Ce  2 6013.5975  1.65   0.1061  -10.0000   
Co  1 6013.6539  4.47  -1.4790   -7.5200   
Fe  1 6013.9183  5.10  -2.1103   -7.5385   
CN    6014.1278  0.79  -2.3630             
CN    6014.1278  0.79  -2.3630             
Mn  1 6014.3524  4.33  -4.4879   -7.7700   
CN    6014.3656  0.76  -1.7003   -9.2000   
Co  1 6014.4383  3.81  -2.8330   -7.5800   
CN    6014.4433  0.80  -2.5580             
CN    6014.4640  0.84  -2.3910             
CN    6014.4640  0.84  -2.3910             
CN    6014.5584  0.98  -2.2120             
CN    6014.5584  0.98  -2.2120             
MgH   6014.7430  0.69  -1.7320             
MgH   6014.7430  0.69  -1.6590             
Ti  1 6014.7650  2.33  -2.2490   -7.7100   
Cr  1 6014.7835  3.89  -2.9510   -7.6400   
C2    6014.8012  0.99  -1.0250             
C   1 6014.8491  8.64  -1.4148   -7.0800   
C2    6014.9496  0.99  -1.0380             
C2    6014.9496  0.99  -1.0510             
Cr  1 6015.2218  3.01  -2.9692   -6.5714   
Fe  1 6015.2451  2.22  -4.6051  243.2690   
Co  1 6015.3864  4.39  -1.2660   -7.5100   
Er  2 6015.7330  2.71  -0.1490           x 
CN    6015.7707  0.86  -2.4885   -9.1998   
Fe  1 6016.0663  4.99  -2.5180   -6.9514   
V   1 6016.0663  2.68  -1.2964   -8.8359   
Si  1 6016.2100  5.98  -2.7199   -6.9730   
C   1 6016.4628  8.64  -1.5286   -7.0989   
Pr  2 6016.4773  1.00  -1.3154   -9.2000   
Fe  1 6016.6059  3.55  -1.9135  218.2610   
Mn  1 6016.6699  3.07  -0.3763   -7.9837   
Si  1 6016.7213  5.95  -1.9350   -6.9041   
CN    6016.9193  0.79  -1.5556   -6.8000   
Ti  1 6016.9954  1.05  -3.6300  320.2410   
Sm  2 6017.3900  1.27  -1.4000           x 
Ti  1 6017.4046  3.15  -2.0760   -7.5500 x 
Ti  1 6017.5459  2.33  -1.9640   -7.7100 x 
Pr  2 6017.7990  1.11  -0.2570             
Fe  2 6017.8817  7.84  -1.9960  510.2240   
V   1 6017.9150  1.20  -2.3600  338.2400   
CN    6018.1085  0.77  -2.4640             
Fe  1 6018.2686  4.99  -2.9080   -7.2900   
Fe  1 6018.3006  4.65  -1.9716   -7.6159   
Ce  2 6018.3411  0.74  -2.2300             
CN    6018.3737  0.78  -2.3740             
Ti  1 6018.3947  2.15  -1.6420   -7.6300   
CN    6018.4824  0.98  -2.0408   -9.2000   
Ti  1 6018.6385  1.05  -3.1669   -7.7700   
Cr  1 6018.7382  3.89  -3.2853   -6.4300   
Cr  1 6018.7878  4.10  -2.3950   -7.7800   
Ce  2 6018.9117  2.01  -1.2600           x 
CN    6019.2857  0.94  -2.1890             
Fe  1 6019.3430  5.06  -3.5650   -7.3100   
Fe  1 6019.3724  3.57  -3.2390  234.2550   
CN    6019.4082  0.83  -2.3740             
Ba  1 6019.4650  1.12  -0.1000             
Cr  1 6019.5539  3.89  -3.0110   -7.6100   
Mn  1 6019.6594  4.33  -2.0620   -7.7700   
C2    6019.7341  0.98  -1.0380             
CN    6019.8091  0.78  -2.4120             
C2    6019.8465  0.98  -1.0520             
CN    6019.8588  0.80  -2.2800             
C   1 6019.9294  8.64  -1.5585   -6.6256   
C2    6020.0187  0.98   1.7212   -8.3881   
Cr  1 6020.0254  3.01  -1.0509  -10.0000   
Fe  1 6020.1771  4.61  -0.2068  892.2750   
CN    6020.4055  0.86  -1.4986   -6.6978   
CN    6020.5128  0.85  -2.3410             
MgH   6020.5928  0.89  -0.9850             
MgH   6020.5929  0.89  -1.0080             
Cr  1 6020.6959  3.12  -3.7250   -7.7400   
CN    6021.1499  0.82  -2.5550           x 
Fe  2 6021.1959  2.78  -6.9290   -7.9100 x 
W   1 6021.5250  2.25  -1.4300             
CN    6021.5256  0.76  -3.0370             
CN    6021.5405  0.76  -2.9463   -6.8000   
CN    6021.6853  0.78  -2.7617   -6.8000   
CN    6021.7106  0.78  -2.3650             
Sc  1 6021.7270  2.11  -0.6087   -9.9836   
Sm  2 6021.7392  1.38  -1.3100             
Fe  1 6021.7889  2.20  -4.1773   -7.0026   
Mn  1 6021.8004  3.08   0.1884   -7.6162   
Fe  1 6021.8125  4.28  -3.6659   -8.7241   
Fe  1 6021.8350  4.28  -3.4160   -7.5400   
CN    6021.8735  0.84  -2.3500             
CN    6021.9645  1.02  -2.7010             
Fe  1 6022.0022  4.99  -4.2250   -7.3300   
Si  1 6022.2237  5.86  -2.2940   -7.7747   
Mn  1 6022.2985  4.32  -2.5291   -6.5700   
CN    6022.3215  0.71  -3.7756   -6.8000   
Ti  1 6022.3574  3.15  -2.1810   -7.5500   
Ce  2 6022.3646  3.04  -0.8500             
CN    6022.4941  1.00  -0.9427   -9.2000   
Er  1 6022.5630  1.07  -0.6090             
CN    6022.6320  1.00  -3.3830             
Cr  1 6022.8247  4.61  -1.9130   -7.7500 x 
CN    6023.0101  0.81  -2.2430             
C2    6023.0235  1.33  -0.8240             
CN    6023.0493  0.81  -3.1690             
Cr  2 6023.2522  3.76  -5.7160   -7.8800   
Fe  2 6023.3091  5.57  -4.0490  172.2290   
Fe  1 6023.3291  5.39  -4.3190   -7.1100   
CN    6023.3451  0.78  -2.7600             
CN    6023.3970  0.78  -3.2850             
Y   1 6023.4060  0.00  -1.7680   -7.7300   
Si  1 6023.4674  5.96  -3.3760   -6.9100   
CN    6023.4851  0.78  -2.3660             
CN    6023.6241  0.88  -1.9790             
Cr  1 6023.6318  3.89  -2.3320   -7.6300   
CN    6023.6713  0.76  -2.9990             
CN    6023.6902  0.76  -3.0320             
CN    6023.7280  0.88  -3.5890             
CN    6023.8024  0.79  -3.1340             
CN    6023.8336  0.86  -2.3190             
CN    6023.8339  0.79  -2.3210             
Cr  1 6023.8579  3.86  -4.4870   -7.2800   
Ti  1 6023.8840  3.13  -3.1970   -7.5500   
CN    6023.8902  0.86  -2.9590             
Fe  1 6023.9512  4.14  -5.4710   -7.4900   
Fe  2 6023.9817 10.83  -0.7640   -7.5100   
S   1 6024.0143 10.05  -6.9178   -6.6200   
S   1 6024.0143 10.05  -4.7150   -6.5800   
S   1 6024.0143 10.05  -5.3010   -6.6200   
S   1 6024.0143 10.05  -4.2100   -6.6200   
S   1 6024.0143 10.05  -4.4030   -6.6200   
TiO   6024.0507  1.16   0.1540             
Fe  1 6024.0664  4.55   0.1283  828.2750   
Yb  2 6024.0760  5.17  -1.2332   -8.0000   
Ca  1 6024.0826  5.63  -3.5668   -6.5200   
Ni  3 6024.1378 28.49  -5.5112   -7.5600   
Fe  2 6024.1523 11.41  -5.4132   -7.7400   
V   1 6024.1741  3.41  -2.4733   -7.5300   
P   2 6024.1777 10.76   0.1980   -7.7300   
Ce  1 6024.1950  0.40  -0.2680             
V   2 6024.2031  8.45  -7.7300   -7.7200   
TiO   6024.2141  1.16   0.1540             
Y   1 6024.2735  2.08  -0.3720   -7.5200   
Cr  1 6024.2873  5.61  -4.7690   -7.3200   
Ni  2 6024.2902 14.87  -5.3910   -7.2700   
Ce  3 6024.3084 12.57  -1.3100             
V   1 6024.3265  2.58  -3.8880   -7.5600   
Cr  1 6024.3512  5.47  -5.4960   -7.3200   
Co  3 6024.3519 11.27  -7.6760   -7.9500   
Co  2 6024.3552 11.71  -0.5810   -7.5700   
S   1 6024.3556  9.98  -8.3730   -6.6600   
S   1 6024.3556  9.98  -9.7850   -6.6600   
S   1 6024.3556  9.98  -4.1630   -6.6600   
S   1 6024.3556  9.98  -4.8680   -6.6600   
S   1 6024.3556  9.98  -5.8540   -6.6600   
S   1 6024.3556  9.98  -7.7410   -6.6600   
S   1 6024.3556  9.98  -8.1370   -6.6600   
S   1 6024.3556  9.98  -9.0540   -6.6600   
Y   2 6024.3966  6.81  -2.0490   -7.5600   
Cr  1 6024.3977  4.54  -5.2760   -7.6700   
MgH   6024.4078  0.38  -2.8010             
Tm  2 6024.4137  5.37  -2.2700             
Cu  2 6024.4155 14.54  -4.5080   -7.7400   
C2    6024.4187  0.96  -4.0690             
V   1 6024.4318  3.53  -4.6530   -7.4300   
MgH   6024.4354  1.16  -1.9310             
MgH   6024.4354  1.16  -1.8570             
MgH   6024.4645  1.26  -2.4490             
MgH   6024.4645  1.26  -2.4010             
MgH   6024.4677  0.38  -4.3020             
Ni  2 6024.4681 12.97  -0.4310   -7.5000   
Fe  3 6024.4717 11.08  -7.0790   -7.9400   
V   1 6024.4863  2.58  -5.0140   -7.7500   
C2    6024.4943  1.10  -5.0700             
Cr  1 6024.5008  5.91  -6.2830   -6.6200   
Mn  3 6024.5008 21.90   0.1690   -7.7000   
TiO   6024.5154  0.73   0.0660             
Ce  2 6024.5534  2.11  -2.6700             
CN    6024.5614  0.85  -2.3280             
CN    6024.5745  0.76  -3.6480             
Fe  3 6024.5916 12.03  -6.9180   -7.9600 x 
Fe  2 6024.6010 13.25  -4.6980   -7.4400 x 
Co  1 6024.6275  5.38  -8.4670   -7.5800 x 
TiO   6024.6316  0.80   0.3690           x 
TiO   6024.6316  0.80   0.3690           x 
Ti  1 6024.6395  4.03  -4.6530   -7.3200 x 
Fe  3 6024.6751 25.56  -8.3030   -7.6200 x 
S   1 6024.6932  9.98  -6.0520   -6.6600 x 
S   1 6024.6932  9.98  -6.4560   -6.6600 x 
S   1 6024.6932  9.98  -7.5070   -6.6600 x 
S   1 6024.6932  9.98  -8.5610   -6.6600 x 
S   1 6024.6932  9.98  -8.6750   -6.6600 x 
S   1 6024.6932  9.98  -9.3530   -6.6600 x 
Cr  2 6024.7949 11.30  -5.7330   -7.5600 x 
TiO   6024.8022  0.73   0.0660           x 
Pr  3 6024.8278  1.35  -2.9620           x 
Ti  2 6024.8323  7.36  -3.6880   -7.6600 x 
TiO   6024.8458  1.09   0.3210           x 
C2    6024.8606  0.94  -4.5540           x 
C2    6024.8671  0.96  -4.0680           x 
C2    6024.8711  0.96  -1.0520           x 
Yb  2 6024.9074  7.32  -2.5800           x 
Fe  1 6024.9169  3.64  -6.8760   -7.8100 x 
Cr  1 6024.9263  3.85  -5.3410   -7.7900 x 
CN    6024.9321  0.82  -3.7620           x 
CN    6024.9488  1.45  -4.8860           x 
Ti  2 6024.9503  8.09  -0.1270   -7.5700 x 
TiO   6024.9547  1.04   0.1170           x 
TiO   6024.9547  1.04   0.1170           x 
C2    6024.9692  0.96  -1.0660           x 
Ti  2 6024.9775  8.13  -2.6390   -7.5700 x 
Cr  2 6024.9946 10.92  -4.2920   -7.6700 x 
Cr  1 6025.1533  3.89  -1.4323   -8.8100   
Cr  1 6025.3061  4.10  -2.3350   -7.7800 x 
Zr  1 6025.3600  0.15  -2.7300           x 
V   1 6025.4122  1.85  -1.6600  373.2420 x 
Pr  2 6025.7170  1.44   0.0670             
Sm  2 6025.7318  1.35  -1.6300             
Ni  1 6025.7606  4.24  -1.7157  832.2810   
Sc  1 6026.1530  2.11  -0.8050   -7.7000   
CN    6026.1753  0.79  -2.2810             
CN    6026.3373  0.81  -2.2090           x 
Fe  1 6026.9774  4.21  -4.5025   -9.9965   
Fe  1 6027.0569  4.08  -0.9496   -8.1170   
Fe  1 6027.0921  4.99  -2.5489   -3.8495   
Fe  1 6027.2576  5.02  -3.1043   -8.5600   
CN    6027.3532  0.88  -2.2970             
Fe  1 6027.4070  3.30  -5.1670   -7.8200   
CN    6027.4705  0.85  -2.3060             
Y   1 6027.5836  0.07  -3.0920   -7.7300   
Si  1 6027.7129  5.96  -2.4748   -6.6600   
Fe  1 6027.7235  4.99  -2.2862   -7.2900   
Fe  1 6027.9655  4.61  -2.7168   -7.5100   
CN    6028.1895  0.88  -1.9670             
V   2 6028.2655  2.49  -2.0662   -7.6222   
C   1 6028.5566  8.65  -2.7360   -7.1000   
Zr  2 6028.5920  2.43  -1.4000             
CN    6028.7413  0.80  -1.5621   -8.0000   
V   2 6028.9333  2.56  -2.3624   -7.2153   
Fe  1 6029.0128  4.91  -2.8336   -7.3400   
Ce  2 6029.1483  0.88  -3.1586   -9.0156   
Cr  1 6029.1955  3.85  -1.7126   -6.5895   
Ti  2 6029.2633  8.10   1.9282   -6.9649   
Fe  1 6029.7196  4.37  -2.8001   -6.7180 x 
CN    6029.8906  0.82  -0.5621   -6.8783 x 
CN    6030.0413  0.96  -2.1810           x 
S   1 6030.1661 10.10  -0.3990   -6.4800 x 
V   1 6030.3188  1.35  -3.2470   -7.7800 x 
CN    6030.5829  0.86  -2.2851   -9.1987   
Mo  1 6030.6440  1.53  -0.5230             
CN    6030.6881  1.02  -2.1920             
V   2 6031.0149  2.52  -1.6072   -6.0952   
CN    6031.0519  0.89  -1.2982   -7.7081   
Nd  2 6031.2700  1.28  -0.7400             
CN    6031.4234  0.79  -1.5966   -6.9180   
CN    6031.5056  0.81  -2.2090             
CN    6031.5056  0.81  -2.2090             
CN    6031.6633  0.90  -2.3690   -9.1989   
CN    6031.6633  0.90  -2.3952   -9.2000   
Ti  1 6031.6866  0.05  -4.1083   -9.5390   
Ti  2 6032.0216  8.13   1.6038   -7.5883   
Er  2 6032.1230  2.97  -0.0890             
Ce  2 6032.1389  1.93  -1.1200             
Zr  1 6032.6059  1.48  -1.1068   -6.8000   
Fe  1 6032.6960  4.22  -3.4304   -8.3950   
Ca  1 6032.8578  5.39  -1.8950   -6.9700   
CN    6033.5194  0.83  -2.1470             
CN    6033.5194  0.83  -2.1470             
Ce  2 6033.5831  1.96  -0.5600           x 
Cr  1 6033.8861  3.41  -3.2110   -7.3800 x 
CN    6033.8886  0.88  -2.2660             
CN    6033.8886  0.88  -2.2660             
Fe  1 6034.0382  4.31  -2.2611  695.2230   
Ce  2 6034.1625  1.46  -0.9155   -7.8260   
Nd  2 6034.2325  1.54  -0.6852   -8.5852   
CN    6034.4710  0.81  -2.1770             
CN    6034.4710  0.81  -2.1770             
CN    6034.5242  1.02  -2.1800             
CN    6034.5242  1.02  -2.1800             
CN    6034.6619  0.81  -2.3460             
CN    6034.6619  0.81  -2.3460             
Fe  1 6034.8647  5.07  -3.1428   -6.6308   
Fe  1 6034.8943  5.03  -2.8888   -8.5099   
Cr  1 6034.9639  3.89  -3.0758   -8.8200   
CN    6034.9661  0.90  -2.2570             
CN    6034.9661  0.90  -2.2570             
CN    6035.1602  0.80  -2.6210             
Fe  1 6035.3409  4.29  -2.4357  429.2970   
Fe  1 6035.3461  4.59  -4.8280   -9.8500   
Ti  1 6035.4625  3.11  -1.7386   -6.5359   
Ce  2 6035.4625  1.61  -1.4260   -6.9314   
Mn  1 6035.6070  5.34  -1.7390   -7.7700 x 
Fe  1 6035.6212  5.32  -3.6270   -7.1300 x 
CN    6035.9222  0.84  -2.5390             
Cr  1 6036.0104  3.89  -2.3220   -7.6200   
Gd  2 6036.0710  1.31  -2.3500             
CN    6036.2070  0.90  -1.6196   -7.1787   
CN    6036.2177  0.90  -1.9560             
Fe  1 6036.4601  5.03  -1.6374   -7.2811   
Fe  1 6036.6215  5.06  -2.8132   -7.1464   
Fe  1 6036.6807  3.27  -4.5711   -7.2126   
Cr  1 6036.7458  4.62  -1.6114   -8.7880   
Si  1 6036.7716  5.86  -3.3804   -6.5867   
C2    6036.8844  0.91  -1.2840           x 
C2    6036.9500  0.91  -1.2940           x 
Si  1 6037.0788  5.96  -2.8544   -6.6585   
C2    6037.1104  0.91  -1.3050             
C   1 6037.2147  9.00  -2.8560   -6.7500   
CN    6037.2267  1.15  -2.4260             
Fe  1 6037.2588  3.02  -5.6830   -7.8300   
Ti  1 6037.3385  2.25  -4.0228   -7.9556   
CN    6037.3937  0.84  -2.1190             
CN    6037.4156  0.89  -2.2470             
CN    6037.4156  0.89  -2.2470             
CN    6037.4314  0.84  -2.4467   -9.2000   
CN    6037.4429  0.84  -3.1880             
C2    6037.5005  0.93  -1.0950             
Ti  1 6037.5921  2.43  -2.5140   -7.7700   
CN    6037.6260  0.82  -3.1580             
C2    6037.6355  0.93  -1.1100             
CN    6037.6479  0.99  -2.1810             
CN    6037.6479  0.99  -2.1810             
CN    6037.6701  0.82  -2.1470             
CN    6037.6701  0.82  -2.1470             
Ce  2 6037.7066  2.02  -2.1200             
CN    6037.7416  0.79  -2.9200             
CN    6037.7733  0.79  -2.7020             
C2    6037.8579  0.93  -1.1250           x 
Ce  2 6037.9053  1.09  -3.4000           x 
Ti  2 6037.9297  8.09   0.1010   -7.5700 x 
Ce  2 6038.0289  2.00  -1.3900           x 
Fe  1 6038.0502  4.64  -3.3565   -6.3200 x 
CN    6038.0599  0.77  -3.3820           x 
Fe  1 6038.1066  5.36  -4.1740   -7.1100 x 
Ti  1 6038.1427  2.16  -2.4400   -7.6300 x 
Fe  1 6038.1598  3.64  -5.0670   -7.8100 x 
Fe  1 6038.3430  5.07  -2.9394   -7.0442 x 
CN    6038.3491  1.02  -3.4160           x 
Fe  1 6038.5606  5.07  -4.1031   -6.1100 x 
MgH   6038.9335  0.62  -4.2580             
Cr  1 6038.9379  5.91  -4.1960   -6.6400   
F   1 6038.9390 14.39  -1.4700             
Cr  2 6038.9484 11.32  -3.3280   -7.7200   
Ho  1 6038.9740  1.45  -1.0180             
V   1 6038.9922  4.22  -4.9400   -7.3700 x 
Fe  2 6039.0258 12.75  -9.5620   -7.3000 x 
TiO   6039.0616  1.03   0.0480           x 
MgH   6039.0728  0.96  -2.8130           x 
MgH   6039.0728  0.96  -2.8410           x 
Fe  3 6039.0761 23.52  -0.4500   -7.7300 x 
CN    6039.0768  0.91  -2.2390             
CN    6039.0768  0.91  -2.2390             
Fe  2 6039.0790  9.74  -4.6202   -8.0000 x 
CN    6039.0918  1.04  -2.1830             
CN    6039.0918  1.04  -2.1830             
Ca  1 6039.1199  5.58  -4.8079   -6.7200 x 
Cl  1 6039.1260 10.47  -2.1800           x 
Cr  1 6039.1432  5.91  -3.5880   -6.6400 x 
CN    6039.1436  0.91  -2.9920           x 
Ti  1 6039.1454  3.14  -1.7030   -7.5500 x 
MgH   6039.1491  1.16  -2.0200           x 
MgH   6039.1491  1.16  -2.1330           x 
C   1 6039.1586  9.00  -2.4210   -6.7500 x 
Fe  3 6039.1929 25.56  -4.2441   -7.6200   
Fe  2 6039.2001  9.74  -5.3641   -7.6900   
CN    6039.2100  1.21  -3.7951             
CN    6039.2173  1.04  -3.3951             
OH    6039.2509  0.07 -12.6760             
Cr  2 6039.2512  4.75  -9.1280   -7.9300   
Cr  2 6039.2512  4.75 -10.0180   -7.9300   
Mn  2 6039.3059  6.64  -7.7445   -7.8900   
Ni  1 6039.3076  4.24  -2.0494  936.2810   
Ti  1 6039.3267  3.14  -2.4154   -8.3913   
Yb  2 6039.3278  5.52  -3.0515   -8.0000   
Cr  1 6039.3308  3.89  -2.5601   -8.7711   
V   1 6039.3607  2.58  -5.2710   -7.7700   
Cr  2 6039.3640 11.04  -2.5270             
Cr  2 6039.3643 11.04  -1.9210   -7.5700   
TiO   6039.3681  1.13   0.3360             
Ti  2 6039.3767  8.10  -1.4880   -7.5700   
Fe  2 6039.3800 11.42  -4.2550   -7.7200   
Zn  3 6039.3830 27.28  -0.7670             
Ni  2 6039.4081 14.70  -3.8220   -7.1700   
MgH   6039.4150  1.19  -1.6910             
MgH   6039.4150  1.19  -1.6470             
Mn  1 6039.4402  4.36  -8.3960   -7.7300   
MgH   6039.4490  0.66  -4.3150             
CN    6039.4679  0.81  -2.5820             
MgH   6039.4705  1.12  -1.6090             
MgH   6039.4705  1.12  -1.5730             
TiO   6039.4739  1.30   0.0920             
TiO   6039.4739  1.30   0.0930             
Fe  2 6039.4740 11.42  -3.5930  410.2760   
CN    6039.4880  0.81  -3.3020             
Fe  2 6039.4986 10.87  -4.8530   -7.5700   
MgH   6039.5037  0.64  -4.2880             
Cr  2 6039.5103 11.25  -5.1930   -7.5000   
Fe  1 6039.5208  5.52  -8.2710   -7.0100   
O   4 6039.5285 71.52  -3.7610   -7.7700   
Mn  3 6039.5759 21.94   0.2440   -7.7000   
Ni  2 6039.5759 14.77  -5.7970   -7.4900   
CN    6039.5821  0.81  -2.3380             
CN    6039.5821  0.81  -2.3380             
Cr  1 6039.5916  5.72  -3.2080   -7.2700   
Fe  1 6039.5942  3.27  -5.7980   -7.8300   
Fe  1 6039.6121  5.52  -8.0340   -7.0100   
Fe  1 6039.6121  5.52  -7.2060   -7.0100   
U   1 6039.6180  1.01  -1.1850             
Fe  1 6039.6456  5.37  -5.7062   -7.1200   
Si  1 6039.6600  5.96  -2.8684   -5.6593   
Sc  1 6039.6635  4.94  -3.5350   -6.7500   
F   3 6039.6710 54.73  -0.2222   -8.0000   
Fe  1 6039.6777  5.52  -9.3632   -7.0100   
Fe  1 6039.6777  5.52  -7.4420   -7.0100   
Ti  2 6039.6825  8.10  -0.9560   -7.5700   
Ti  2 6039.6858  8.13  -0.0970   -7.5700   
Mn  1 6039.6883  5.85  -4.4236   -7.6600   
Cu  1 6039.6927  7.61  -4.4952   -6.7000   
Ca  1 6039.6956  5.63  -3.3219   -6.5400   
Cr  1 6039.6963  5.91  -4.1890   -6.6400   
Fe  1 6039.7124  4.31  -3.9148   -5.4162   
MgH   6039.7259  1.02  -1.5902   -8.0000   
MgH   6039.7259  1.02  -1.5290             
V   1 6039.7300  1.06  -0.7093  290.2390   
Fe  1 6039.7507  5.52  -9.2010   -7.0100   
Cu  1 6039.7547  5.39  -5.1920   -6.8500   
Mo  1 6039.7610  3.25  -1.5750             
Cu  1 6039.7682  6.87  -1.0770   -7.3500   
Cr  1 6039.8091  5.82  -9.5555   -6.7500   
OH    6039.8481  0.07 -12.6760             
V   1 6039.8569  3.52  -5.2850   -7.4400   
V   1 6039.8569  2.56  -6.0280   -7.5300   
CN    6039.8879  0.90  -2.9195   -6.8000   
CN    6039.9229  0.92  -1.9560             
CN    6039.9230  0.92  -3.0317   -6.8000   
Ni  2 6039.9591 13.09  -2.0130   -7.5000 x 
MgH   6039.9627  0.36  -2.8860           x 
Mn  3 6040.0138 21.91  -1.6660   -7.7000 x 
CN    6040.0324  0.92  -3.6040           x 
Ti  1 6040.0357  3.40  -2.9840   -7.5200 x 
Fe  1 6040.0408  5.32  -4.6160   -7.1300 x 
MgH   6040.1704  0.73  -1.4490           x 
MgH   6040.1704  0.73  -1.4090           x 
Y   1 6040.2138  2.06  -0.7670   -7.5200 x 
Fe  1 6040.2758  4.99  -3.1370   -7.3300 x 
Cr  1 6040.4003  3.41  -2.6740   -7.3800 x 
Si  1 6040.6109  5.08  -3.5158   -7.3000 x 
Ti  1 6040.7616  3.15  -1.4830   -7.5500 x 
MgH   6040.9186  0.96  -0.9230           x 
MgH   6040.9186  0.96  -0.9040           x 
CN    6041.0161  0.99  -2.1730           x 
CN    6041.0661  0.83  -2.1190           x 
CN    6041.0661  0.83  -2.1190           x 
CN    6041.1493  0.90  -2.2290           x 
Fe  1 6041.4558  5.01  -3.4179   -7.2744   
CN    6041.4925  0.85  -2.0920             
CN    6041.4925  0.85  -2.0920             
S   1 6041.6455 10.10  -2.3560   -6.4800   
Mn  1 6041.7312  3.76  -1.9350   -7.3995   
MgH   6041.7875  0.91  -1.6370             
MgH   6041.7875  0.91  -1.6530             
S   1 6041.8927  7.87  -1.2898   -7.1484   
S   1 6041.9248  7.87  -1.4071   -7.0457   
S   1 6041.9275  7.87  -1.7207   -7.0391   
Fe  1 6041.9414  4.96  -2.8945   -7.8535   
Fe  1 6042.1000  4.65  -0.7828   -7.4522   
V   1 6042.2323  1.20  -1.7061  -10.0000   
Si  1 6042.3988  5.96  -4.0031   -6.7200   
C   1 6042.4583  9.00  -1.5780   -6.7500   
Sm  2 6042.5219  1.30  -1.5500           x 
Pr  2 6042.8730  1.26  -0.7450           x 
CN    6042.8758  1.04  -2.1710           x 
CN    6042.8758  1.04  -2.1710           x 
Fe  1 6043.0785  5.07  -3.6110   -7.2900   
CN    6043.1395  0.82  -2.3320             
CN    6043.1395  0.82  -2.3320             
CN    6043.3693  0.92  -2.2210             
CN    6043.3693  0.92  -2.2210             
Ce  2 6043.3875  1.21  -0.6598   -7.1647   
Nd  2 6043.6360  1.35  -1.2800           x 
Fe  1 6043.6601  3.64  -5.2870   -7.8100   
Nd  2 6043.7700  1.97  -1.0000           x 
Fe  1 6043.8567  5.33  -3.1270   -7.1700 x 
MgH   6043.8658  0.70  -1.5410           x 
MgH   6043.8658  0.70  -1.5960           x 
Ti  1 6043.9382  3.18  -1.7750   -7.5500 x 
CN    6043.9681  0.81  -2.5450           x 
V   2 6044.4034  2.60  -3.6710   -7.8600 x 
Th  2 6044.4330  0.51  -1.8600           x 
CN    6044.4589  0.92  -1.9450           x 
CN    6044.4589  0.92  -1.9450           x 
Fe  2 6044.5382  3.15  -5.4940   -7.9000 x 
CN    6044.6815  0.84  -2.0920           x 
CN    6044.6815  0.84  -2.0920           x 
Ti  1 6044.8544  2.17  -2.4300   -7.6300 x 
Ce  2 6044.8646  1.03  -1.6500           x 
CN    6044.9476  0.80  -2.6120           x 
CN    6045.0733  0.91  -2.2120             
CN    6045.0733  0.91  -2.2120             
Cr  1 6045.4078  4.11  -2.0613   -6.5800   
Fe  2 6045.4693  6.21  -2.3723  109.2230   
CN    6045.7401  0.85  -2.0670             
CN    6045.7401  0.85  -2.0670             
C2    6045.8180  0.91  -1.1260             
Zr  1 6045.8495  1.83  -0.4697   -6.8000   
Ce  2 6045.8773  2.11  -4.1067   -8.0000   
S   1 6045.9427  7.87  -0.3157   -5.9613   
C2    6045.9428  0.91   0.1721   -7.7602   
S   1 6046.0167  7.87  -1.0873   -7.0757   
S   1 6046.0708  7.87  -0.8224   -6.8415   
Ni  1 6046.0742  5.29  -3.3388   -6.3146   
C2    6046.1500  0.91  -3.1997   -5.6000   
O   1 6046.4487 10.99  -3.4004   -8.6698   
Si  1 6046.6496  5.96  -3.5567   -6.6609 x 
Pr  2 6046.6610  1.12  -1.4427   -5.2578 x 
Si  1 6046.6973  5.95  -4.4337   -7.8900 x 
C   1 6046.7307  9.00  -3.0901   -6.7600 x 
Fe  1 6046.8116  4.26  -6.6562   -7.5400 x 
Fe  1 6046.9881  4.26  -3.9514   -6.3488   
CN    6047.0370  0.86  -2.0485   -9.1843   
Fe  1 6047.0588  5.03  -2.6456   -7.4920   
Ce  2 6047.1824  1.91  -1.5800             
Ta  1 6047.2410  1.52  -1.1200             
Ce  1 6047.3970  0.41  -0.5570           x 
Si  1 6047.4681  5.98  -3.2713   -7.0000 x 
Si  1 6047.5157  5.98  -2.8265   -6.6600 x 
Fe  1 6047.6331  5.03  -2.3907   -6.9751   
Cr  1 6047.6565  3.85  -1.8810   -7.8100   
CN    6047.7059  1.06  -2.1740             
CN    6047.7059  1.06  -2.1740             
Cr  1 6047.7802  4.40  -2.2190   -7.6400   
Ti  1 6047.8179  3.13  -2.7240   -7.5500   
CN    6047.8340  0.82  -3.3100             
CN    6047.8344  1.06  -3.4040             
CN    6047.8856  0.93  -2.2030             
CN    6047.8856  0.93  -2.2030             
CN    6047.9309  0.82  -2.3250             
CN    6047.9309  0.82  -2.3250             
CN    6047.9576  0.94  -3.0090             
Hf  2 6047.9800  1.89  -2.6600             
CN    6048.0605  1.05  -3.4320             
Fe  2 6048.0923  8.07  -2.7530  226.1910   
Fe  2 6048.1058  6.22  -4.4020   -7.9000   
Er  2 6048.1470  0.00  -3.0280             
C2    6048.1918  0.88  -1.3050             
Nd  2 6048.2687  1.81  -1.3700             
C2    6048.2723  0.88  -1.3160             
Ce  2 6048.3056  0.60  -2.7100             
CN    6048.3279  0.94  -1.9450             
CN    6048.3279  0.94  -1.9450             
CN    6048.4011  1.08  -2.6880             
C2    6048.4297  0.88  -1.8809   -9.2000   
CN    6048.4407  0.94  -3.3724   -9.2000   
CN    6048.4630  0.85  -3.1810             
CN    6048.5149  0.85  -2.0670             
CN    6048.5149  0.85  -2.0670             
CN    6048.5274  1.28  -2.9420             
CN    6048.5841  1.18  -2.4190             
CN    6048.6485  0.82  -2.5120             
V   1 6048.6492  1.22  -2.6000  340.2390   
Cr  1 6048.7495  4.86  -0.7200   -7.4954   
S   1 6048.7495  9.65  -2.5250   -7.1800   
C2    6048.7517  1.22  -0.8940             
C2    6048.7517  1.22  -0.8840             
C2    6048.7517  1.22  -0.8750             
Ti  1 6048.7900  2.35  -2.1335   -6.9574   
CN    6048.8183  0.81  -2.9170             
CN    6048.8579  0.81  -2.5720             
CN    6048.8999  1.01  -2.1730             
CN    6048.8999  1.01  -2.1730             
Mn  1 6048.9248  4.43  -9.4460   -7.7400   
Fe  1 6048.9750  5.35  -1.9037   -6.4082   
Ne  2 6049.0190 37.48  -2.7700             
Fe  2 6049.0222  8.43  -7.0060   -7.7400   
Fe  2 6049.0269 13.26  -0.7650   -7.6400   
S   1 6049.0409 10.04  -8.9680   -6.5200   
S   1 6049.0409 10.04  -7.7300   -6.5200   
S   1 6049.0409 10.04  -9.1300   -6.5200   
CN    6049.0511  1.01  -2.9655   -8.7814   
V   1 6049.0665  4.23  -2.4580   -7.4900   
Ar  2 6049.0750 22.27  -1.3854   -8.0000   
Cr  2 6049.1067 11.31  -3.9861   -4.8765   
C2    6049.1126  1.05  -5.3930             
Co  1 6049.1173  4.50  -0.2757   -7.0939   
Ni  2 6049.1324 15.03  -3.9030   -7.1200   
Cu  2 6049.1353 17.13  -4.3320   -7.1300   
Cr  2 6049.1507  8.63  -5.1230   -7.7300   
C2    6049.1785  1.05  -5.4070             
Fe  2 6049.1880 11.21  -0.9500   -7.6200   
Cu  1 6049.1946  7.61  -4.7090   -6.7000   
C2    6049.1971  0.90  -3.9830             
S   1 6049.2202  9.89  -7.6280   -6.8200   
CN    6049.2294  0.92  -2.1950             
CN    6049.2294  0.92  -2.1950             
C2    6049.2316  1.22  -4.2270             
OH    6049.2370  1.61 -11.6870             
Cu  1 6049.2381  6.87  -2.6980   -7.2600   
Zr  1 6049.2400  2.46   0.0500             
Fe  2 6049.2513 12.38  -9.6770   -7.7300   
Pr  1 6049.2570  0.95   0.0790             
Cr  2 6049.2715  8.23  -4.7600   -7.6600   
Fe  1 6049.2758  5.38  -9.0162   -7.3200   
Ca  1 6049.3146  5.55  -4.3401   -6.7400   
Cr  1 6049.3150  1.03  -9.5378   -7.7900   
Cr  1 6049.3150  1.03 -11.0300   -7.7900   
Cr  2 6049.3373 11.23  -3.7804   -7.4900   
Ni  2 6049.3410 14.90  -1.8472   -7.4900   
S   1 6049.3615  9.65  -2.9992   -7.0700   
S   1 6049.3615  9.65  -4.0940   -7.3300   
S   1 6049.3615  9.65  -2.6300   -7.0700   
Ni  2 6049.3776 12.85  -1.9710   -7.5900   
Ce  2 6049.3846  1.81  -3.7500             
OH    6049.3893  1.09  -9.8780             
Fe  3 6049.3996 20.89  -4.4580   -7.7000   
Fe  2 6049.4157 11.95  -6.8660   -7.4400   
Fe  2 6049.4362 11.02  -3.7790   -7.6700   
Cr  1 6049.4373  5.99  -3.2050   -7.5400   
Fe  2 6049.4376 10.71  -0.3740   -7.5900   
Ar  1 6049.4470 13.30  -3.0365   -8.0000   
V   2 6049.4472  1.70  -9.9425   -7.9300   
V   2 6049.4472  1.70 -13.5080   -7.9300   
Cr  1 6049.4673  5.66  -3.2710   -7.5800   
Cu  1 6049.4691  7.61  -4.5100   -6.7100   
Gd  2 6049.4740  1.13  -2.0800             
C2    6049.4889  1.05  -6.0430             
Co  1 6049.4988  0.58 -10.4200   -7.8100   
Eu  2 6049.5050  1.28  -1.0820             
Eu  2 6049.5220  1.28  -1.1200             
C2    6049.5295  1.05  -5.9750             
Cr  2 6049.5570  9.01  -6.1560   -7.7000   
Cr  2 6049.5643  4.76  -9.4480   -7.9300   
Fe  2 6049.5756  9.70  -3.6080  496.2200   
Fe  2 6049.6426 13.21  -6.4880   -7.5900   
Fe  2 6049.6441 10.54  -7.2760   -7.7400   
Ni  2 6049.6778 12.28  -4.0970   -7.7800 x 
Fe  2 6049.6811 11.44  -5.3030   -7.7400 x 
MgH   6049.6818  0.85  -1.6890           x 
MgH   6049.6818  0.85  -1.7080           x 
Cr  1 6049.6902  3.89  -2.5830   -7.6100 x 
S   1 6049.7107  9.93  -3.3850   -6.7400 x 
C2    6049.7221  0.90  -3.9810           x 
Fe  3 6049.7400 22.54  -0.4060   -7.7100 x 
C2    6049.7583  0.90  -1.1420           x 
Th  2 6049.7730  1.56  -1.9910           x 
Fe  3 6049.7730 25.57  -4.7600   -7.6100 x 
Fe  2 6049.7862 11.42  -2.9880   -7.7400 x 
OH    6049.7942  0.84 -11.1760           x 
Fe  2 6049.8100 11.44  -5.3450           x 
Ni  2 6049.8462 14.09  -7.5400   -7.4600 x 
Ca  1 6049.8561  5.58  -6.4200   -6.6800 x 
Fe  2 6049.8720 11.42  -3.1610  397.2770 x 
C2    6049.8821  0.84  -5.7030           x 
W   1 6049.8940  2.35  -1.7900           x 
Fe  3 6049.8974 23.70  -7.7530   -7.5600 x 
Fe  3 6049.8974 23.70  -8.8350   -7.5600 x 
C2    6049.9121  0.90  -1.1600           x 
S   1 6049.9121 10.08  -5.8010   -6.5100 x 
S   1 6049.9121 10.08  -5.7410   -6.5200 x 
S   1 6049.9121 10.08  -5.0740   -6.5100 x 
S   1 6049.9253  9.65  -6.2460   -7.1600 x 
MgH   6049.9341  1.13  -1.5730           x 
MgH   6049.9341  1.13  -1.5390           x 
Cl  1 6049.9620 10.49  -2.8200           x 
Ar  2 6049.9900 23.26  -1.7000           x 
Pr  2 6050.0400  1.25  -0.8480           x 
Mn  1 6050.2061  3.13  -3.6670   -7.8300 x 
CN    6050.2116  0.86  -2.0430           x 
CN    6050.2116  0.86  -2.0430           x 
Cr  1 6050.7418  3.89  -2.7540   -7.6100 x 
Fe  1 6051.0163  2.56  -5.2872   -7.9599   
Fe  1 6051.1788  0.99  -7.6040   -7.8200 x 
CN    6051.4432  1.06  -2.1620           x 
Ti  1 6051.7498  3.15  -2.4840   -7.5500   
Ce  2 6051.8140  0.23  -2.9041   -9.5981   
CN    6051.8253  0.84  -2.3190             
CN    6051.8253  0.84  -2.3190             
Nd  2 6051.8698  1.16  -1.2731   -7.9900   
Fe  1 6051.8821  5.06  -3.9520   -6.2250   
CN    6052.2437  1.01  -2.1650           x 
CN    6052.2437  1.01  -2.1650           x 
C   1 6052.2525  9.00  -2.2840   -6.7600 x 
Ti  1 6052.2807  3.33  -2.1080   -7.5800 x 
S   1 6052.5277  7.87  -2.2610   -7.0200   
CN    6052.5343  0.85  -2.0440             
CN    6052.5343  0.85  -2.0440             
CN    6052.5918  0.95  -2.1870             
CN    6052.5918  0.95  -2.1870             
S   1 6052.5936  7.87  -1.4160   -7.0200   
Ce  2 6052.6171  1.84  -0.8000             
S   1 6052.6895  7.87  -0.5214   -6.9823   
MgH   6052.6990  1.14  -1.2677   -7.2690   
MgH   6052.6992  1.14  -1.1160   -6.8000   
CN    6052.9279  0.94  -1.9340             
CN    6052.9279  0.94  -1.9340             
Fe  1 6053.1892  4.64  -3.2250   -7.5200 x 
Fe  1 6053.2024  5.33  -3.5120   -7.1300 x 
V   1 6053.2053  1.89  -2.5770   -7.8100 x 
Ti  1 6053.3721  3.15  -2.5000   -7.5500   
MgH   6053.4292  0.91  -0.9850             
MgH   6053.4292  0.91  -0.9640             
Cr  2 6053.4692  4.75  -2.1407  202.2570   
CN    6053.5476  0.83  -2.4800             
CN    6053.5476  0.83  -2.4800             
CN    6053.5733  0.94  -2.1790             
CN    6053.5733  0.94  -2.1790             
Ni  1 6053.6892  4.24  -0.9859  949.2820   
Fe  1 6053.8831  3.30  -4.5290   -7.8200   
Fe  1 6054.0422  4.99  -3.7260   -7.3100   
Ce  2 6054.0638  1.97  -1.2615   -8.0015   
Fe  1 6054.0776  4.37  -2.1377  726.2210   
Fe  1 6054.1313  5.02  -3.2270   -7.2900   
Cr  1 6054.4161  4.10  -2.1040   -7.8000 x 
CN    6054.6589  0.89  -2.5270           x 
CN    6054.8785  0.88  -2.0210             
CN    6054.8785  0.88  -2.0210             
Fe  1 6055.0823  5.09  -1.8239   -6.6953   
Fe  1 6055.3084  3.30  -5.3400   -7.3224   
Fe  1 6055.3230  5.33  -2.6892   -7.1505   
Fe  1 6055.4127  4.96  -2.1040   -7.0117   
Gd  2 6055.8540  1.17  -2.3700             
Fe  1 6055.9397  5.07  -2.3028   -7.1270   
Fe  1 6056.0105  4.73  -0.3215 1028.2860   
Ce  2 6056.4588  1.69  -1.3400           x 
C2    6056.4947  1.18  -0.9130           x 
C2    6056.4947  1.18  -0.8940           x 
C2    6056.4947  1.18  -0.9030           x 
CN    6056.5575  1.08  -2.1650           x 
CN    6056.5575  1.08  -2.1650           x 
CN    6056.5766  0.84  -2.3120           x 
CN    6056.5766  0.84  -2.3120           x 
Fe  1 6056.5839  3.02  -4.8340   -7.6700 x 
CN    6056.6602  0.93  -3.0340           x 
CN    6056.7413  0.86  -3.1980           x 
MgH   6056.7773  0.74  -1.3730           x 
MgH   6056.7773  0.74  -1.4090           x 
CN    6056.7986  0.86  -2.0210           x 
CN    6056.7986  0.86  -2.0210           x 
CN    6056.8962  0.96  -1.9340             
CN    6056.8962  0.96  -1.9340             
Ti  1 6057.0679  1.07  -3.5200   -7.7500   
Mn  1 6057.1259  4.34  -1.6179   -7.5911   
Fe  1 6057.2544  4.99  -1.7124   -7.0640   
CN    6057.3010  0.82  -2.9230             
Cr  1 6057.3428  4.11  -2.9050   -7.7900   
CN    6057.3454  0.82  -2.5020             
Mn  1 6057.4228  3.13  -4.6410   -7.8300   
C2    6057.4305  0.88  -1.1770             
Ce  2 6057.4357  0.90  -3.6300             
Sm  2 6057.4452  1.36  -1.5500             
CN    6057.4937  0.96  -2.4955             
CN    6057.4937  0.96  -2.1710             
Ce  1 6057.5070  0.17   0.8131             
Fe  1 6057.5256  4.99  -3.0172   -7.0430   
CN    6057.5711  0.96  -3.0260           x 
C2    6057.5994  0.88  -1.1960           x 
C2    6057.8526  0.88  -1.2150             
Ce  1 6057.9970  0.29  -0.8363   -9.2000   
V   1 6058.1397  1.04  -1.6330  356.2400   
Cr  1 6058.1636  3.89  -2.5506   -6.2850   
CN    6058.1772  0.95  -2.1291   -7.4109   
CN    6058.1772  0.95  -2.1640             
Co  1 6058.2118  3.93  -1.0964  678.2440   
CN    6058.3916  0.89  -2.5210             
CN    6058.5840  1.09  -3.4480           x 
Fe  1 6058.5997  4.28  -4.2950   -7.5500 x 
Th  2 6058.6100  1.51  -1.9110           x 
CN    6058.6144  0.84  -2.4500           x 
Sc  1 6058.7117  3.63  -1.6610   -7.3300 x 
Ti  1 6058.7330  1.07  -3.2250   -7.7700 x 
Fe  1 6058.7562  1.61  -6.3090   -7.7900 x 
S   1 6058.7606  9.66  -2.5240   -7.0700 x 
S   1 6058.7606  9.66  -1.9830   -7.0400 x 
Fe  2 6058.8153 10.33  -7.5110   -7.7500 x 
Ti  1 6058.8160  3.41  -2.5990   -7.5100 x 
V   3 6058.8292 19.47  -3.0470   -7.7100 x 
Fe  2 6058.8994  9.69  -6.7110   -7.9000   
TiO   6058.9064  1.10   0.0660             
Cr  1 6058.9390  0.94  -9.6790   -7.7900   
Cr  1 6058.9390  0.94  -9.2030   -7.7900   
Fe  1 6058.9680  5.39  -8.1810   -7.1800 x 
Co  2 6058.9772 12.23  -1.2830   -7.5500 x 
C2    6059.0077  0.83  -5.8460           x 
Fe  3 6059.0092 16.46  -8.2570   -7.7600 x 
Fe  3 6059.0092 23.53  -0.4500   -7.7600 x 
Cu  2 6059.0147 16.17  -6.2720   -7.3300 x 
Fe  1 6059.0283  5.33  -4.4980   -7.3100 x 
OH    6059.0767  1.30 -11.4740           x 
Ni  3 6059.0973 28.40  -4.8560   -7.5600 x 
Cr  1 6059.0995  5.98  -4.2370   -7.5500 x 
C2    6059.1267  0.85  -1.3270           x 
MgH   6059.1597  1.35  -1.6630           x 
MgH   6059.1597  1.35  -1.6460           x 
Ca  1 6059.1689  5.57  -4.7910   -6.6800 x 
Ti  2 6059.1733  8.09   0.0630   -7.5700 x 
C2    6059.1920  0.85  -4.4910           x 
CN    6059.1968  1.11  -2.6880           x 
C2    6059.2001  0.85  -1.3390           x 
Tm  2 6059.2368  4.56  -0.2800           x 
MgH   6059.2372  0.55  -4.5890           x 
Sc  2 6059.2409  1.36  -2.9045   -7.7214 x 
Fe  1 6059.2460  5.48  -8.0090   -7.0100 x 
Ti  2 6059.2548  8.08  -2.6370   -7.5700 x 
V   3 6059.2883  3.45 -12.1100   -7.9600 x 
V   3 6059.2883  3.45 -12.6670   -7.9600 x 
O   4 6059.2956 71.57  -4.2438   -7.7700 x 
Zn  3 6059.2960 27.42  -0.4370           x 
Fe  2 6059.3063 12.70  -7.8068   -7.3000 x 
Fe  2 6059.3070 12.70  -8.5530   -7.3000 x 
Ni  2 6059.3176 14.77  -5.6470   -7.2700 x 
Y   2 6059.3235  8.07  -3.8028   -7.4200 x 
Fe  2 6059.3279 10.31  -7.1798   -7.7500 x 
Mn  3 6059.3617 22.17  -0.2288   -7.7000 x 
MgH   6059.3687  0.55  -2.4908   -8.0000 x 
Ar  1 6059.3720 12.91  -1.9943   -8.0000 x 
Ti  1 6059.3764  3.95  -7.2688   -7.5600 x 
CN    6059.3834  1.11  -4.8015   -8.0000 x 
Cu  1 6059.3874  7.61  -5.7589   -6.7000 x 
C2    6059.4006  0.85  -0.2647   -6.8585 x 
Sc  1 6059.4315  4.94  -5.2850   -6.7000   
Cr  2 6059.4646 11.07  -2.3400   -7.5700   
MgH   6059.4752  1.08  -1.3830             
MgH   6059.4752  1.08  -1.4080             
MgH   6059.4796  0.37  -5.1260             
Fe  1 6059.4958  5.48  -9.0801   -7.0100   
Fe  1 6059.4965  4.26  -5.3048   -8.7400   
Ca  1 6059.5027  5.67  -5.5848   -6.6000   
CN    6059.5097  1.31  -2.9440             
Ce  2 6059.5248  3.84  -2.2900             
MgH   6059.5318  0.37  -2.6100             
V   1 6059.5380  2.50  -6.3280   -7.7700   
C2    6059.5971  0.98  -5.0960             
CN    6059.7125  1.31  -4.5160             
CN    6059.7183  0.89  -1.9990             
CN    6059.7183  0.89  -1.9990             
S   1 6059.7400  9.93  -2.5160   -6.7800   
Cr  2 6059.7400 10.84  -5.0610   -7.7300   
S   1 6059.7400  9.93  -2.0500   -6.7800   
C2    6059.7536  0.98  -5.0630             
U   1 6059.7570  1.25  -1.0160             
C2    6059.7628  1.01  -5.4120             
Ar  2 6059.7680 22.27  -4.2700             
S   1 6059.7731  9.84  -4.2380   -7.0000   
C2    6059.7742  1.01  -5.4280             
Ni  2 6059.7768 13.09  -4.5130   -7.6400   
CN    6059.7804  0.89  -3.2250             
Ni  2 6059.7804 14.91  -2.7370   -7.3900   
Al  3 6059.8390 23.42  -0.9900             
Mn  1 6059.8399  5.41  -9.0960   -7.7100   
Mn  1 6059.8399  5.41  -9.6350   -7.7100   
Cu  1 6059.8535  6.87  -4.3890   -7.3300   
V   1 6059.8539  3.62  -6.9730   -7.3900   
Fe  1 6059.8741  5.48  -8.3120   -7.0100   
Fe  1 6059.8741  5.48  -7.8130   -7.0100   
Ne  2 6059.9020 37.48  -4.2800             
Ni  2 6059.9090 14.88  -5.2940   -7.2700   
Fe  1 6059.9134  5.33  -4.1820   -7.1400   
Mn  2 6059.9494  6.54  -3.1300   -7.8800   
Yb  2 6059.9494  8.13  -0.6900             
Fe  2 6059.9523 11.00  -4.7080   -7.6600 x 
TiO   6059.9531  1.39   0.0940           x 
CN    6060.0078  0.80  -3.3000           x 
Fe  2 6060.0137 12.70  -7.1610   -7.3000 x 
Fe  2 6060.0162 12.70  -7.2570   -7.3000 x 
Ni  1 6060.0339  5.28  -2.0090   -7.1700 x 
CN    6060.2481  1.08  -2.1530           x 
Y   1 6060.2745  2.72  -0.3800   -7.6500 x 
CN    6060.3572  1.04  -2.1650             
Fe  1 6060.5828  4.99  -2.7240   -6.9947   
Fe  1 6060.6372  1.56  -5.9655   -7.5634   
CN    6060.7319  0.86  -2.2729   -6.8125   
Ce  2 6060.7341  2.05  -0.9246   -6.8000   
Fe  1 6060.8081  4.22  -3.1400  720.2840   
Fe  2 6060.9667  7.80  -1.6890  508.2240 x 
MgH   6061.0255  0.72  -1.5410           x 
MgH   6061.0255  0.72  -1.4930           x 
CN    6061.2563  0.88  -2.0000             
CN    6061.2563  0.88  -2.0000             
CN    6061.6069  0.96  -1.9240             
CN    6061.6069  0.96  -1.9240             
Fe  1 6061.6418  5.09  -2.1616   -7.3309   
Fe  1 6061.8079  4.96  -3.3800   -7.2900 x 
CN    6061.9156  0.83  -2.4700           x 
Fe  1 6062.4740  5.34  -3.0010   -7.1200 x 
CN    6062.6119  0.97  -2.1560             
CN    6062.6119  0.97  -2.1560             
Fe  1 6062.6586  5.03  -3.0960   -7.2900   
Cr  1 6062.6759  3.19  -1.4163   -6.9220   
Mn  1 6062.8542  4.34  -1.2409   -8.2127   
Zr  1 6062.8543  0.07  -1.3749   -9.5520   
Fe  1 6062.8543  2.18  -3.9468  279.2650   
CN    6062.9358  0.96  -3.1700   -6.8000   
CN    6062.9358  0.96  -2.1490             
Fe  1 6062.9569  4.99  -2.4667   -9.0476   
Ba  1 6063.1090  1.14   0.2100             
Cr  1 6063.1197  3.89  -2.1520   -7.6700   
Fe  1 6063.2972  4.91  -2.7133   -7.6691   
V   1 6063.3204  1.85  -1.7111   -9.2000   
V   1 6063.3896  1.85  -2.5330  370.2420   
CN    6063.6974  1.04  -2.1570             
CN    6063.6974  1.04  -2.1570             
CN    6063.8790  0.85  -2.9641   -9.2000   
CN    6063.8791  0.85  -2.4220             
Si  1 6064.0103  5.86  -2.2315   -6.7805   
Ti  1 6064.6325  1.05  -1.8275  278.2630   
C2    6064.6917  0.86  -1.2160             
CN    6064.7896  0.90  -1.9790             
CN    6064.7896  0.90  -1.9790             
C2    6064.8794  0.86  -1.2360             
C2    6065.1296  0.86  -1.2560             
CN    6065.3746  0.86  -2.2240   -6.8000   
CN    6065.3746  0.86  -2.2990             
CN    6065.4442  0.98  -1.8179   -6.8000   
CN    6065.4442  0.98  -1.9240             
Fe  1 6065.4850  4.96  -3.3959   -8.4900   
Fe  1 6065.4929  2.61  -1.4049  353.2340   
C   1 6065.5500  8.85  -2.7257   -5.7500   
CN    6065.5965  1.11  -2.1002   -6.8000   
Fe  1 6065.8031  3.30  -4.0673   -8.2151   
Ce  2 6065.9256  0.55  -2.6600             
CN    6065.9270  0.89  -1.9790             
CN    6065.9270  0.89  -1.9790             
Nd  1 6066.0120  1.60   0.7200           x 
CN    6066.3003  0.91  -2.5180           x 
Fe  1 6066.5598  4.26  -4.8270   -7.5400 x 
CN    6066.6382  0.84  -2.9330           x 
C   1 6066.6500  8.85  -2.9720   -6.9500 x 
CN    6066.6879  0.84  -2.4400           x 
CN    6066.6879  0.84  -2.4400           x 
La  2 6067.1170  0.77  -2.3400           x 
CN    6067.1846  0.96  -3.0320             
U   2 6067.2190  0.11  -2.6300             
Pr  2 6067.2390  1.26  -1.1780             
V   1 6067.2498  2.68  -0.5970   -7.7600   
C2    6067.2903  1.13  -0.9230             
C2    6067.2903  1.13  -0.9440             
C2    6067.2903  1.13  -0.9330             
Ca  1 6067.5675  5.45  -2.4368   -6.8800   
Fe  2 6067.6020  7.69  -2.1852  636.2230   
Si  1 6067.6128  5.08  -3.1420   -7.3189   
Cr  1 6067.7011  3.55  -2.7826   -8.9299   
Fe  1 6067.7771  5.03  -2.9150   -7.3000 x 
Sm  2 6067.7990  1.38  -1.9210           x 
Ce  2 6067.9086  1.69  -1.9100           x 
CN    6067.9218  0.99  -2.1410           x 
CN    6067.9218  0.99  -2.1410           x 
CN    6067.9333  0.97  -2.1340           x 
CN    6067.9333  0.97  -2.1340           x 
Mn  1 6067.9392  3.77  -3.5580   -7.7600 x 
CN    6068.0047  0.99  -3.0430           x 
Cr  2 6068.0231  6.69  -2.0560  187.2180 x 
Fe  1 6068.1627  3.57  -5.0280   -7.8300 x 
C2    6068.1741  0.86  -1.2360           x 
Fe  1 6068.2202  5.07  -3.4250   -7.6900 x 
C   1 6068.2390  9.00  -3.2800   -6.7500 x 
C   1 6068.2953  8.64  -3.3000   -7.1100   
Fe  1 6068.3381  4.55  -3.6840   -7.5200 x 
C2    6068.3767  0.86  -1.2570           x 
Cr  1 6068.4917  4.80  -0.9150   -7.5400 x 
MgH   6068.6202  1.07  -1.1180           x 
MgH   6068.6202  1.07  -1.1180           x 
MgH   6068.6202  1.07  -1.1030           x 
MgH   6068.6202  1.07  -1.1030           x 
Ce  1 6068.6410  0.84  -0.9170           x 
Ni  2 6068.6493  7.12  -2.4450   -7.9000 x 
C2    6068.6567  0.86  -1.2790           x 
La  1 6068.7120  0.90  -1.0600           x 
Mn  1 6068.7389  5.82  -8.7630   -7.7600 x 
Co  2 6068.7411 12.01  -5.0010   -7.6300 x 
Ti  2 6068.7466  8.11   0.4650   -7.5700 x 
MgH   6068.7786  0.50  -2.5150           x 
Cr  1 6068.7904  3.89  -2.4960   -7.6700 x 
Mn  1 6068.7952  4.36  -9.6230   -7.7300 x 
Mn  2 6068.8225 11.42  -7.8210   -7.4200 x 
Mn  2 6068.8225 11.42  -5.8440   -7.4200 x 
Mn  2 6068.8225 11.42  -6.5140   -7.4200 x 
Fe  2 6068.8258 11.65  -3.5880  414.2810 x 
C   1 6068.8501  7.95  -4.8040   -7.3700 x 
Fe  3 6068.8593 25.57  -3.3980   -7.6200 x 
Ti  3 6068.8777 16.21  -4.0030   -7.6800 x 
Fe  3 6068.9072 20.57  -7.0050   -7.8500 x 
C   1 6068.9175  8.85  -8.3540   -7.0900 x 
V   1 6068.9625  2.12  -3.3140   -7.8000 x 
Mn  2 6068.9698 11.42  -8.6730   -7.4200 x 
Mn  2 6068.9698 11.42  -9.6700   -7.4200 x 
Mn  2 6068.9698 11.42  -8.5270   -7.4200 x 
MgH   6069.0078  0.35  -3.5510           x 
V   2 6069.0362  3.75  -4.8570   -7.8700 x 
Ca  1 6069.0509  5.55  -6.4230   -6.7800 x 
Ca  1 6069.0509  5.55  -8.0390   -6.7800 x 
Fe  2 6069.0656 11.23  -4.6580   -7.5900 x 
Fe  1 6069.0749  5.07  -4.2490   -7.2600 x 
Cr  2 6069.0841  4.76  -9.9160   -7.9300 x 
Cr  2 6069.0841  4.76  -9.3760   -7.9300 x 
Co  4 6069.1172 26.87  -3.6710   -8.0200 x 
MgH   6069.1205  1.11  -1.6490           x 
MgH   6069.1205  1.11  -1.6930           x 
Ca  1 6069.1316  5.55  -5.7070   -6.7800 x 
Ca  1 6069.1316  5.55  -4.5590   -6.7800 x 
Ti  1 6069.1500  4.17  -4.1070   -7.5600   
Cr  1 6069.1655  5.24  -9.5400   -7.5200   
Cr  1 6069.1769  5.72  -3.9270   -7.3000   
Ca  1 6069.2344  5.55  -4.1490   -6.7800   
Yb  2 6069.2388  7.17  -2.4500             
C2    6069.2565  0.82  -4.4680             
C   1 6069.2576  7.95  -6.1950   -7.3700   
CN    6069.2672  1.11  -2.1440             
Ti  1 6069.2698  1.88  -3.0380   -7.6700   
Cr  1 6069.2845  5.24  -8.2350   -7.5200   
Mn  2 6069.2867 12.48  -2.5910   -7.2900   
Fe  1 6069.2956  5.33  -4.7270   -7.1300   
Ce  2 6069.3015  1.41  -1.6500             
CN    6069.3516  0.85  -2.3960             
CN    6069.3516  0.85  -2.3960             
OH    6069.3685  1.30  -8.5710             
C2    6069.3788 23.03  -2.3170   -7.1400   
Ti  1 6069.3818  3.29  -4.7010   -7.6800   
Ca  1 6069.3825  5.55  -5.8580   -6.7800   
Fe  2 6069.4240  9.90  -5.0890             
Na  3 6069.4270 51.90  -3.9000             
C   1 6069.4400  9.00  -2.0600   -6.7600   
Ca  1 6069.4632  5.55  -6.3540   -6.7800   
Ce  1 6069.4690  1.61   0.1610             
Ce  1 6069.4900  0.95  -0.2190           x 
OH    6069.4975  1.14 -10.4750           x 
P   2 6069.5447 16.29  -1.9060   -7.2500 x 
C2    6069.5469  0.94  -5.0760           x 
Ca  1 6069.5660  5.55  -7.3380   -6.7800   
Fe  2 6069.5859  9.90  -8.5000   -7.6800   
C2    6069.6176  0.94  -5.0400           x 
Ce  2 6069.6340  1.41  -1.4700           x 
P   2 6069.6368 16.29  -2.9700   -7.2500 x 
Co  2 6069.6416 11.96  -2.3530   -7.6400 x 
C2    6069.6478  0.82  -1.3510           x 
V   1 6069.6552  2.56  -6.4320   -7.5300 x 
Fe  2 6069.6692 10.71  -0.5020   -7.5900 x 
Co  3 6069.6699 19.43  -5.4810   -7.7600 x 
V   1 6069.6810  2.61  -4.1970   -7.5600 x 
C2    6069.6946  0.82  -4.4680           x 
TiO   6069.6995  1.44   0.0940           x 
Cr  1 6069.7042  5.24  -8.3470   -7.5300 x 
Ti  1 6069.7226  3.41  -3.4310   -7.5200 x 
MgH   6069.7256  1.24  -1.5070           x 
MgH   6069.7256  1.24  -1.4780           x 
C2    6069.7326  0.82  -1.3630           x 
Ce  2 6069.7348  1.52  -2.6900           x 
OH    6069.7374  1.57 -11.3430           x 
Cr  2 6069.7436  6.69  -2.6030  187.2180 x 
Cr  1 6069.7820  4.45  -8.5770   -6.6300 x 
Cr  3 6069.7916 19.81  -5.1140   -7.7400 x 
Cr  2 6069.8137  2.43 -11.2480   -7.9400 x 
Ce  3 6069.8174  0.62  -3.6000           x 
CN    6069.8398  0.91  -3.7880           x 
OH    6069.8432  1.30  -8.5710           x 
CN    6069.8601  0.88  -2.2950           x 
CN    6069.8601  0.88  -2.2950           x 
Fe  2 6069.8686 10.86  -2.9650   -7.5900 x 
Fe  2 6069.8830 11.05  -5.3010   -7.6500 x 
Mn  2 6069.8874  1.78  -9.9790   -8.0800 x 
Mn  2 6069.8874  1.78 -15.3400   -8.0800 x 
Mn  1 6069.8885  4.83  -2.9670   -7.7900 x 
C2    6069.8947  0.82  -1.3750           x 
Fe  2 6069.9043 13.29  -2.6270   -7.4400 x 
Ti  2 6069.9139  8.11  -2.2580   -7.5700 x 
CN    6069.9607  1.12  -3.4630           x 
C2    6069.9732  0.98  -5.4480           x 
CN    6069.9814  0.91  -2.5120           x 
C2    6069.9861  0.98  -5.4300           x 
Ca  3 6069.9979 40.19   0.2780   -7.6700 x 
C   1 6100.0300  8.85  -2.4110   -6.9600   
Zr  2 6100.0912  1.76  -1.8311   -7.5502   
Ce  2 6100.0988  1.48  -2.3198   -8.2191   
MgH   6100.2291  1.17  -1.0500             
MgH   6100.2291  1.17  -1.0620             
Fe  1 6100.2443  4.61  -2.8064   -7.7013   
Fe  1 6100.2792  4.56  -2.1545   -9.9200   
V   2 6100.3222  2.60  -3.0620   -7.8600   
La  2 6100.3740  0.71  -1.7800             
MgH   6100.4413  0.74  -1.4490             
MgH   6100.4413  0.74  -1.4090             
C   1 6100.4488  8.85  -1.8670   -6.9600   
Fe  1 6100.6374  5.39  -2.1771   -6.9234   
Ti  1 6100.6989  3.20  -1.6660   -7.5500   
Si  1 6100.9514  5.96  -2.5827   -6.5111   
Ce  2 6100.9528  0.81  -2.8382   -9.0607   
V   1 6101.1115  1.18  -3.8970   -7.7400   
Ti  1 6101.2938  3.35  -0.6744   -6.3800 x 
Fe  1 6101.6048  4.32  -3.6020   -7.5200 x 
V   1 6101.7035  3.24  -1.1200   -7.5300 x 
Fe  1 6101.9640  4.22  -4.9254   -6.3500   
Si  1 6102.1363  5.98  -3.7360   -6.7200   
Fe  1 6102.1809  4.61  -0.3216   -9.5077   
Fe  1 6102.1881  4.83  -1.0033   -6.6015   
CN    6102.3907  1.07  -4.2684   -9.2000   
CN    6102.4263  1.07  -0.8776   -7.6480   
Ca  1 6102.5419  2.52  -3.2184   -6.2636   
Fe  1 6102.5993  4.58  -3.0130   -7.5200   
V   1 6102.7055  3.25  -0.9129   -8.6406   
Rh  1 6102.7110  1.58  -2.5020   -7.8415   
Ca  1 6102.7235  1.88  -0.8083  873.2330   
Ce  2 6102.7541  0.90   1.6338   -9.9389   
Ti  1 6102.8052  1.87  -3.4646   -5.2783   
CN    6102.9868  0.94  -1.4085   -6.8000   
CN    6102.9868  0.94  -2.2530             
Fe  1 6103.1882  4.83  -0.5544   -7.4331   
Co  1 6103.2832  4.82  -0.9495   -5.9504   
Fe  1 6103.2944  4.73  -1.1304   -7.1303   
Fe  2 6103.5023  6.22  -2.2412  250.2300   
Li  1 6103.5396  1.85   0.0720           x 
Li  1 6103.6511  1.85   0.3270           x 
Ce  2 6103.9672  1.89  -1.5900           x 
Si  1 6104.0621  5.95  -2.5421   -5.4800 x 
CN    6104.2213  1.20  -2.1220             
Cr  1 6104.2523  4.79  -1.1030   -7.5300   
CN    6104.2694  1.09  -2.0620             
CN    6104.2694  1.09  -2.0620             
V   1 6104.3861  2.56  -1.6320   -7.6900   
Fe  1 6104.5395  5.06  -2.5501   -7.5724   
Fe  1 6104.5655  5.35  -2.7348   -7.1058   
CN    6104.6437  0.97  -1.8580             
CN    6104.6437  0.97  -1.8580             
V   1 6104.6657  1.04  -2.8600   -7.7600   
Sm  2 6104.7812  1.80  -0.4193   -6.8000   
Ce  2 6104.8536  1.97  -0.9300             
MgH   6104.8897  0.82  -1.5310             
MgH   6104.8897  0.82  -1.6040             
Ti  1 6105.0862  1.43  -4.6870   -7.7700   
Fe  1 6105.1314  4.55  -1.9099  807.2740   
Er  2 6105.1790  2.15  -1.1020             
CN    6105.2493  1.06  -1.0413   -6.8000   
CN    6105.2532  1.06  -1.8850             
Co  1 6105.3852  2.54  -2.8408   -6.7789   
Co  1 6105.5221  2.04  -3.1490   -7.7900   
Si  1 6105.7074  5.95  -3.3190   -6.7200   
Ni  1 6105.7622  4.24  -2.0100  809.2850   
CN    6105.9487  0.99  -1.8580             
CN    6105.9487  0.99  -1.8580             
Ti  1 6105.9856  3.44  -1.8560   -7.5200   
Co  1 6106.1232  2.08  -4.0990   -7.8000   
Gd  2 6106.1760  1.43  -1.4700             
CN    6106.1941  0.91  -2.9850             
CN    6106.2429  0.99  -2.4870             
Ce  2 6106.2567  2.04  -1.9900             
CN    6106.2623  0.91  -2.2740             
CN    6106.2623  0.91  -2.2740             
Si  1 6106.4288  5.61  -2.6221   -7.5669   
CN    6106.4544  0.92  -2.2640             
CN    6106.4544  0.92  -2.2640             
Ti  2 6106.4783  8.10   0.3840   -7.5700   
Zr  2 6106.4904  2.49  -1.6322   -9.2000   
Zr  2 6106.5600  1.76  -2.2338   -7.3474   
Si  1 6106.6091  5.61  -2.0607   -7.1515   
CN    6106.6924  0.86  -3.3150             
Pr  2 6106.7250  1.13  -1.0810             
Fe  1 6106.8300  2.61  -4.8052   -8.1604   
C   1 6106.8987  8.85  -2.3680   -6.9600   
Ti  1 6106.9136  3.44  -1.7080   -7.5100   
V   1 6106.9703  1.38  -1.7600  328.2400   
Fe  1 6107.0945  4.26  -3.3210   -7.5500   
C2    6107.1083  0.93  -1.1100             
C2    6107.1643  0.93  -1.1260             
Ca  1 6107.2374  2.71  -3.7050   -7.6300   
Fe  1 6107.3257  4.08  -3.2229   -6.9574   
C2    6107.3695  0.93  -1.1420             
CN    6107.5165  1.15  -2.1350             
C2    6107.6307  0.73  -1.4600           x 
C   1 6107.6600  8.85  -1.9330   -6.9600 x 
CN    6107.6922  1.21  -2.1120             
C2    6107.7650  0.73  -1.4760             
Fe  1 6107.9038  5.33  -4.7772   -7.2600   
Co  1 6107.9045  4.47  -0.3982   -6.7275   
C2    6107.9628  0.73  -1.4920             
Cr  2 6107.9628  6.61  -2.9810  190.2480   
Fe  1 6108.0662  4.96  -2.2494   -7.4270   
V   1 6108.0864  1.20  -2.1962   -8.9400   
Ni  1 6108.1237  1.68  -2.4627  301.2880   
Ca  1 6108.2087  5.39  -2.7808   -7.0100   
CN    6108.3397  1.06  -3.6520             
Nd  2 6108.4030  1.20  -1.4600             
CN    6108.4707  1.06  -1.8750             
CN    6108.4707  1.06  -1.8750             
Sc  1 6108.4778  2.57  -1.0200   -7.6900   
Ca  1 6108.4845  5.63  -4.0100   -6.6000   
La  1 6108.4930  0.95  -0.7800             
Ce  2 6108.4942  0.73  -3.2400             
Mn  2 6108.5002 11.23  -6.5700   -7.6700   
MgH   6108.5006  1.01  -0.8860             
MgH   6108.5006  1.01  -0.8690             
MgH   6108.5006  1.01  -0.8860             
MgH   6108.5006  1.01  -0.8690             
C   1 6108.5200  8.85  -2.5080   -6.9500   
C2    6108.5301  1.05  -4.2040             
C2    6108.5301  1.05  -1.2170             
Fe  2 6108.5625 11.43  -5.7660   -7.7300   
TiO   6108.5973  0.43  -1.0350           x 
Mn  1 6108.6029  5.99  -9.3970   -7.7100 x 
Co  1 6108.6111  4.82  -1.6330   -7.5400 x 
Mn  2 6108.6122 10.36  -1.5680   -7.5000 x 
Cu  2 6108.6335 16.99  -6.4970   -7.2300 x 
Y   1 6108.6521  1.99  -2.3030   -7.7500 x 
Ti  1 6108.6555  3.92  -4.8970   -7.2900 x 
CN    6108.6674  0.96  -2.2490             
CN    6108.6674  0.96  -2.2490             
Ni  2 6108.6980 14.66  -4.7520   -7.2000 x 
TiO   6108.7317  0.45  -0.8830           x 
TiO   6108.7354  0.43  -0.8960           x 
Ce  2 6108.7470  1.68  -0.7300           x 
Cr  3 6108.7540 18.81  -4.7950   -7.8400 x 
Ni  2 6108.7578 12.45  -3.0610   -7.7800 x 
C2    6108.7988  1.05  -4.2950           x 
C2    6108.7988  1.05  -1.2260           x 
Cu  1 6108.8063  7.51  -7.0780   -6.7800 x 
C2    6108.8414  1.05  -4.5860           x 
C2    6108.8578  1.05  -4.5870           x 
C2    6108.8697  0.92  -3.5260           x 
C2    6108.8697  0.92  -1.1260           x 
Ce  2 6108.8951  1.25  -3.4213   -9.2000 x 
CN    6108.9060  1.09  -2.0450           x 
CN    6108.9060  1.09  -2.0450           x 
Sc  1 6108.9183  4.93  -2.9243   -6.7700 x 
TiO   6108.9258  0.39  -2.1490           x 
C2    6108.9556  0.92  -1.1420           x 
C2    6108.9556  1.05  -1.2350           x 
C2    6108.9556  0.92  -3.6910           x 
C2    6108.9556  1.05  -4.3900           x 
C2    6108.9605  0.81  -4.5480           x 
Mn  1 6108.9634  5.85  -4.7473   -7.6600 x 
OH    6109.0243  1.37  -8.5790           x 
Ti  1 6109.0291  3.11  -3.7281   -7.7000 x 
Mn  1 6109.0568  6.25  -9.2060   -7.8200 x 
Mn  1 6109.0568  6.25  -9.5540   -7.8200 x 
Fe  2 6109.0937 13.25  -3.1450   -7.2100 x 
C2    6109.0941  0.81  -4.8360           x 
Fe  1 6109.0997  3.04  -8.7090   -7.8200 x 
V   1 6109.1087  2.12  -4.2460   -7.8000 x 
TiO   6109.1162  0.37  -1.8180           x 
TiO   6109.1162  0.43  -0.9970           x 
Ti  1 6109.1217  3.29  -6.2770   -7.5500 x 
C2    6109.1236  0.92  -1.1590           x 
C2    6109.1236  0.92  -3.8720           x 
CN    6109.1520  0.86  -3.6770           x 
Ar  2 6109.1540 23.87  -0.5600           x 
Cu  1 6109.1579  7.18  -3.1170   -7.0900 x 
Pr  1 6109.1650  1.08  -0.0820           x 
Mn  2 6109.1721 11.42  -6.7370   -7.3100 x 
V   1 6109.1759  0.07  -4.2520   -7.7800 x 
CN    6109.1777  1.33  -2.3860           x 
Fe  2 6109.1897 13.28  -1.7900   -7.4400 x 
CN    6109.2165  1.24  -3.5060           x 
Fe  1 6109.2516  3.30  -6.6560   -7.8300 x 
Ti  1 6109.2520  3.17  -2.9160   -7.5500 x 
Cr  2 6109.2580 11.04  -1.6510   -7.5700 x 
Mn  2 6109.2692 11.13  -7.5710   -7.7400 x 
Cu  1 6109.3103  7.51  -6.2360   -6.8900 x 
Cr  3 6109.3252 12.68  -2.3530   -7.9300 x 
C2    6109.3271  0.92  -3.9860           x 
CN    6109.3622  1.33  -3.8760           x 
Fe  2 6109.3849 12.09  -3.7230   -7.4000 x 
Ti  1 6109.4047  3.41  -6.0930   -7.5300 x 
Ce  2 6109.4081  1.30  -2.5900           x 
TiO   6109.4111  0.44  -0.9790           x 
TiO   6109.4111  0.38  -1.6650           x 
Si  2 6109.4708 16.62  -0.6130   -7.5400 x 
Mn  3 6109.5081 22.22  -0.8910   -7.6900 x 
OH    6109.5111  1.25 -12.8740           x 
Ce  3 6109.5156 12.93  -0.6500           x 
Mn  1 6109.5313  5.86  -4.0360   -7.6600 x 
Yb  2 6109.5417  8.08  -1.1600             
C2    6109.5455  0.92  -3.9880             
Cu  1 6109.6119  7.18  -6.0350   -7.0900   
Sc  1 6109.6276  3.87  -4.7000   -7.3900   
Ni  2 6109.6500 14.63  -1.9510   -7.3700   
Sc  1 6109.7023  4.99  -2.3680   -6.8300   
OH    6109.7086  1.64 -11.3630             
Cr  2 6109.7247 10.28  -6.5480   -7.6600   
OH    6109.7262  1.36  -8.5550             
Cr  2 6109.7396  3.83  -5.6620   -7.8800   
OH    6109.7482  0.04 -11.5690             
Ce  2 6109.7497  0.62  -3.9500             
TiO   6109.7808  0.44  -0.9620           x 
TiO   6109.7808  0.44  -0.8680           x 
TiO   6109.7808  0.45  -0.8560           x 
Mn  1 6109.8076  3.38  -5.3430   -7.8200 x 
OH    6109.8158  0.90 -11.1790           x 
Ti  1 6109.8375  3.93  -3.4470   -7.5900 x 
TiO   6109.9339  0.38  -1.5840           x 
C2    6109.9484  0.84  -5.4960           x 
C2    6109.9547  1.20  -5.0960           x 
MgH   6109.9965  0.91  -5.4100           x 
V   1 6110.2176  0.00  -4.1470   -7.7800 x 
Sm  2 6110.6470  1.46  -1.4470             
Cr  1 6110.7140  3.44  -2.7630   -7.3800   
Ba  1 6110.7790  1.19   0.4400             
CN    6111.0326  0.99  -3.3255   -9.2000   
CN    6111.0408  0.99  -1.8430             
CN    6111.0714  1.10  -1.0982   -6.9757   
Ni  1 6111.0780  4.09  -0.8184  930.2800   
Fe  1 6111.3083  3.07  -5.6060   -7.6700   
Fe  1 6111.5467  4.45  -3.3870   -7.5300 x 
V   1 6111.6564  1.04  -0.8483  647.2410   
CN    6111.9797  1.15  -2.1280           x 
Si  1 6112.2284  5.95  -2.9080   -6.9400   
Cr  2 6112.2564  4.75  -3.3845  318.2560   
Fe  1 6112.2879  4.30  -3.3118   -6.3500   
MgH   6112.3586  0.83  -1.4680             
MgH   6112.3586  0.83  -1.5310             
Ti  1 6112.5447  2.66  -3.1840   -7.5200 x 
CN    6112.6733  1.00  -1.8430             
CN    6112.6733  1.00  -1.8430             
CN    6112.7903  0.92  -2.2550             
CN    6112.7903  0.92  -2.2550             
Th  2 6112.8382  0.23  -2.9233   -6.8000   
Si  1 6112.9290  5.62  -2.0950   -7.2738   
CN    6112.9596  0.96  -2.2420             
CN    6112.9596  0.96  -2.4265   -6.8000   
V   1 6113.0216  1.05  -3.2927   -6.5600   
Ti  1 6113.1125  3.14  -2.2920   -7.7400   
Si  1 6113.1172  5.62  -2.4882   -7.0291   
C   1 6113.1500  8.85  -2.6310   -6.9500   
Fe  1 6113.3020  4.58  -3.1820   -7.4900   
Fe  2 6113.3254  3.22  -4.1876  271.2280   
CN    6113.3693  0.93  -2.2450             
CN    6113.3693  0.93  -2.2450             
Ti  1 6113.4755  3.19  -0.8422   -6.9189   
Cr  1 6113.6968  3.44  -2.2810   -7.4100 x 
Gd  1 6114.0780  0.21  -0.7310           x 
Co  1 6114.1814  3.41  -2.9050   -7.7300   
Mn  1 6114.3235  4.36  -1.9352   -8.9700   
Pr  2 6114.3807  1.66  -0.2800             
Fe  1 6114.3974  3.93  -3.7312   -7.4623   
CN    6114.4454  1.23  -2.1140             
Sm  2 6114.4780  1.06  -2.2390             
C   1 6114.5453  8.85  -2.6930   -6.9600   
Ni  1 6114.6724  5.00  -2.3940   -7.4900   
Zr  2 6114.8009  1.67  -1.7069   -9.2000   
Ce  2 6115.1572  1.48  -1.3800           x 
CN    6115.2499  1.08  -1.8750             
CN    6115.2499  1.08  -1.8750             
CN    6115.3023  1.01  -2.4850           x 
CN    6115.6162  1.10  -2.0340             
CN    6115.6162  1.10  -2.0340             
Fe  1 6115.7206  4.37  -3.1013   -8.8479   
Si  1 6115.7849  5.95  -3.3077   -6.7300   
C   1 6115.8400  8.85  -2.5960   -6.9500   
C2    6116.0220  0.87  -0.6524   -9.2000   
Fe  2 6116.0328  3.23  -4.8203  284.2290   
C2    6116.0977  0.87  -1.2360             
CN    6116.0981  1.24  -2.6630             
Ni  1 6116.1793  4.09  -1.4327   -4.4262   
Ni  1 6116.1950  4.27  -0.3486   -6.9413   
C2    6116.2702  0.87   0.7381  -10.0000   
Cr  2 6116.4407  6.28  -1.8117  199.2230   
MgH   6116.4498  0.81  -1.6930             
Ti  1 6116.4502  3.18  -5.0285   -7.5500   
MgH   6116.7039  0.79  -1.3080             
MgH   6116.7039  0.79  -1.2790             
Ru  1 6116.8130  1.13  -2.6400             
Co  1 6116.9974  1.78  -2.5342  370.2440   
Fe  1 6117.0410  5.09  -5.1841   -7.2900   
C   1 6117.0410  8.85  -2.3240   -7.9988   
C2    6117.0932  0.86  -1.2360             
Ca  1 6117.1895  2.71  -4.0402   -5.6385   
C2    6117.2057  0.86   0.1604   -8.9848   
C2    6117.3964  0.86  -1.2790           x 
CN    6117.6562  1.00  -1.8290             
CN    6117.6562  1.00  -1.8290             
MgH   6117.7782  1.10  -1.0890           x 
MgH   6117.7782  1.10  -1.1030           x 
C2    6117.8943  1.01  -1.2350           x 
C2    6117.8943  1.01  -1.2440           x 
CN    6117.8954  1.23  -2.1040           x 
Cr  1 6118.0189  4.11  -3.5400   -7.7900 x 
C2    6118.0702  1.01  -1.2530           x 
C2    6118.0702  0.86  -1.2570           x 
Ni  1 6118.0934  4.09  -2.1110   -7.5000 x 
CN    6118.1013  1.12  -2.0390           x 
CN    6118.1013  1.12  -2.0390           x 
C2    6118.1826  0.86  -1.2800           x 
CN    6118.2065  1.12  -3.1060           x 
Cr  1 6118.2425  3.44  -1.9860   -7.3800 x 
MgH   6118.3585  1.14  -1.3360           x 
MgH   6118.3585  1.14  -1.3140           x 
MgH   6118.3585  1.14  -1.3360           x 
MgH   6118.3585  1.14  -1.3140           x 
Fe  1 6118.3619  5.30  -5.0590   -7.1200 x 
CN    6118.3956  1.08  -3.6590           x 
C2    6118.3960  0.86  -1.3020           x 
Ni  3 6118.4709 22.89  -1.3490   -7.7200 x 
TiO   6118.5047  0.39  -1.1370           x 
Cu  1 6118.5124  5.42  -4.9100   -6.8500 x 
CN    6118.5297  1.08  -1.8660           x 
CN    6118.5297  1.08  -1.8660           x 
Ce  1 6118.5590  0.89  -0.6570           x 
Cu  1 6118.5608  7.56  -6.0350   -6.6700 x 
Ni  2 6118.5645 14.91  -4.3660   -7.4700 x 
Y   2 6118.5847  7.88  -3.9800   -7.4300 x 
Ti  1 6118.6117  3.33  -4.0830   -7.4600 x 
TiO   6118.6320  0.52  -0.7180           x 
V   2 6118.6431  8.60  -3.5360   -7.6500 x 
Ca  1 6118.6525  5.57  -6.2530   -6.7800 x 
Ca  1 6118.6525  5.57  -6.2520   -6.7800 x 
Mn  1 6118.6589  5.85  -3.9280   -7.6600 x 
CN    6118.6727  1.01  -3.8130           x 
Fe  1 6118.6873  5.07  -4.5920   -7.3300 x 
Co  2 6118.7177 11.62  -2.6400   -7.6200 x 
Ar  2 6118.7220 17.94  -3.2800           x 
Fe  1 6118.7296  5.37  -4.7350   -7.6100 x 
OH    6118.7660  1.20 -10.2810           x 
Eu  1 6118.7700  1.99  -0.0600           x 
Mn  1 6118.7824  5.37  -8.3690   -7.8200 x 
C2    6118.7899  0.86  -3.8730           x 
N   2 6118.8040 26.07  -1.6500           x 
OH    6118.8173  1.72 -14.7830           x 
CN    6118.8244  1.24  -4.7580           x 
CN    6118.8274  1.01  -2.4790           x 
TiO   6118.8380  0.51  -0.7500           x 
Si  1 6118.8394  5.95  -4.0570   -6.7200 x 
Ca  1 6118.8405  5.58  -6.7090   -6.7400 x 
TiO   6118.8454  0.41  -1.1160           x 
TiO   6118.8454  0.50  -0.7180           x 
Fe  1 6118.8600  4.22  -6.1380   -7.5400 x 
Tm  1 6118.8800  2.16  -1.3200           x 
Ti  3 6118.9015 16.50  -3.6980   -7.6700 x 
Ce  1 6118.9100  0.66  -0.8300           x 
Ca  1 6118.9154  5.58  -7.0340   -6.7400 x 
Sc  1 6118.9165  4.99  -4.0620   -6.8300 x 
CN    6118.9281  0.98  -2.2380           x 
CN    6118.9281  0.98  -2.2380           x 
C2    6118.9315  0.85  -1.2800           x 
C2    6118.9315  0.85  -3.3170           x 
MgH   6118.9315  1.08  -1.4080           x 
MgH   6118.9315  1.08  -1.4360           x 
Fe  1 6118.9323  5.33  -7.3570   -7.1800 x 
Fe  1 6118.9326  5.33  -7.2270   -7.1800 x 
Ca  1 6118.9416  5.39  -2.3190   -7.0300 x 
Fe  1 6118.9465  3.69  -6.8050   -7.8000 x 
Fe  1 6118.9517  5.35  -5.3890   -7.1300 x 
Y   2 6118.9779  9.15  -3.2880   -7.1100 x 
Co  2 6119.0244  3.87  -8.2520   -7.9100 x 
CN    6119.0259  1.24  -2.6570           x 
Fe  1 6119.0259  5.33  -6.7430   -7.1800 x 
TiO   6119.0402  0.41  -1.2330           x 
C2    6119.0588  0.85  -1.3040           x 
C2    6119.0588  0.85  -3.5460           x 
V   3 6119.1000 17.96  -2.8390   -7.7000 x 
Fe  3 6119.1038 22.61  -2.7390   -7.7100 x 
Mn  1 6119.1233  5.99  -8.9100   -7.7100 x 
Ca  1 6119.1394  5.57  -6.5580   -6.7800 x 
V   2 6119.1562  2.56  -3.0670   -7.8600 x 
Ni  2 6119.1974 14.79  -4.8070   -7.4900 x 
C2    6119.2012  0.86  -3.8670           x 
N   4 6119.2300 61.78  -2.7070           x 
C2    6119.2386  0.85  -3.8110           x 
C2    6119.2386  0.85  -1.3270           x 
Ni  2 6119.2461 13.12  -1.5360   -7.5100 x 
Ni  4 6119.2686  0.33 -12.7840   -8.1500 x 
Cr  4 6119.2686  0.33  -9.2840   -8.1500 x 
La  3 6119.2723 13.73  -0.0700           x 
Cr  2 6119.2761  8.72  -6.8100   -7.7300 x 
Ni  1 6119.2780  5.02  -3.5870   -7.5300 x 
Cr  2 6119.2798  6.64  -4.8590  193.2360 x 
Fe  2 6119.2866 11.29  -3.8500   -7.6200 x 
Sc  1 6119.2873  3.17  -4.1070   -7.4800 x 
Mn  1 6119.2911  6.21  -7.9380   -7.8200 x 
Mn  1 6119.2911  6.21  -9.6740   -7.8200 x 
Cr  2 6119.2948  8.23  -5.9730   -7.6600 x 
Co  3 6119.3060 11.37  -5.9590   -7.9600 x 
V   2 6119.3810  8.53  -6.0760   -7.7200 x 
MgH   6119.3847  0.41  -4.2830           x 
Fe  2 6119.4087 13.14  -6.1540   -7.5700 x 
Si  1 6119.4165  5.08  -3.3110   -7.3000 x 
Fe  1 6119.4248  3.69  -3.9090   -7.8200 x 
CN    6119.4458  0.93  -3.0020           x 
Ce  2 6119.4589  2.18  -1.5100           x 
Th  3 6119.4656  0.31  -1.7100           x 
Ni  2 6119.4671 14.49  -5.7220   -7.4900 x 
Ni  3 6119.4671 25.20  -2.8000   -7.7200 x 
CN    6119.4686  0.88  -3.6850           x 
MgH   6119.4769  0.65  -4.6210           x 
CN    6119.5196  0.94  -2.2360           x 
CN    6119.5196  0.94  -2.2360           x 
V   1 6119.5233  1.06  -0.3200  328.2400 x 
Fe  2 6119.5252 10.85  -5.3940  395.2750 x 
Fe  2 6119.5289 11.26  -1.2200   -7.5700 x 
TiO   6119.5421  0.52  -0.7080           x 
Cu  2 6119.5447 17.00  -2.5290   -7.2300 x 
Ce  2 6119.5518  2.17  -2.8700           x 
Mn  3 6119.5757 22.14  -0.1340   -7.7000 x 
Ca  1 6119.5757  5.69  -3.9120   -6.5400 x 
Fe  2 6119.5986 13.14  -4.6360   -7.5400 x 
Mn  1 6119.6012  5.85  -8.1460   -7.6600 x 
Ni  3 6119.6057 22.78  -6.0580   -7.8600 x 
Fe  2 6119.6274 11.63  -4.6620  597.2950 x 
CN    6119.6409  1.02  -1.8290           x 
CN    6119.6409  1.02  -1.8290           x 
Ar  1 6119.6570 13.28  -3.0500           x 
C2    6119.6694  0.85  -3.8470           x 
C2    6119.6769  0.84  -1.3040           x 
C2    6119.6769  0.84  -3.2840           x 
C2    6119.6870  0.70  -4.3150           x 
Fe  3 6119.7218 20.60  -4.6290   -7.7100 x 
CN    6119.7305  1.02  -3.3080           x 
Ni  1 6119.7567  4.27  -1.3500  790.2490 x 
Mn  1 6119.7649  2.32  -9.8880   -7.7700 x 
Cr  2 6119.7705 11.29  -3.9330   -7.5000 x 
TiO   6119.7969  0.41  -1.0930           x 
TiO   6119.7969  0.41  -1.2020           x 
Ce  1 6119.8100  0.21  -1.5540           x 
C2    6119.8118  0.84  -1.3290           x 
C2    6119.8118  0.84  -3.5250           x 
C2    6119.8136  0.70  -4.3170           x 
Fe  1 6119.8507  4.26  -5.1110   -7.5500 x 
Cr  2 6119.8754  9.21  -3.7420  441.2800 x 
Fe  2 6119.8852 11.21  -1.2560   -7.6200 x 
Sc  2 6119.8904  8.24  -2.6680   -7.5800 x 
Ni  2 6119.9167 14.91  -2.5120   -7.3700 x 
Cr  1 6119.9361  4.61  -8.2470   -7.5300 x 
Ce  2 6119.9571  3.86  -3.5600           x 
C2    6119.9620  0.85  -3.8540           x 
CN    6119.9627  1.45  -2.9140           x 
Fe  2 6119.9826 12.19  -5.0950   -7.4100 x 
Cr  2 6119.9841 11.23  -4.3270   -7.7100 x 
MgH   6119.9901  1.03  -5.3850           x 
MgH   6119.9901  1.03  -2.3840           x 
C2    6119.9968  1.13  -5.1520           x 
Ti  1 6121.0011  1.88  -0.9670   -7.6700   
MgH   6121.3594  0.84  -1.4680             
MgH   6121.3594  0.84  -1.4130             
Ti  1 6121.3597  3.18  -2.4380   -7.5600   
Fe  1 6121.7646  5.01  -2.9580   -7.3300   
Cr  1 6121.8084  4.10  -2.2990   -7.8000   
V   2 6121.8167  2.52  -3.3410   -7.8700   
Co  1 6121.8399  3.95  -1.3770   -7.5500   
Zr  1 6121.9100  1.00  -1.1600             
Cr  1 6122.1359  4.21  -1.0080   -6.1591   
Ca  1 6122.2228  1.89  -0.2830  861.2340   
Cr  1 6122.3687  4.21  -3.0757   -4.1000   
CN    6122.5755  1.12  -2.0230             
CN    6122.5755  1.12  -2.0230             
Co  1 6122.6365  3.57  -1.0567   -7.3291   
MgH   6122.7536  0.76  -1.3730             
MgH   6122.7536  0.76  -1.4090             
C   1 6122.7577  8.85  -2.6140   -6.9700   
CN    6123.1673  0.98  -2.2320           x 
CN    6123.1673  0.98  -2.2320           x 
Si  1 6123.4841  5.62  -2.1417   -6.1334   
Sm  2 6123.6020  1.27  -1.9530             
MgH   6123.8038  0.96  -0.9230             
MgH   6123.8038  0.96  -0.9430             
Fe  1 6124.2902  5.07  -4.0998   -8.5140   
Fe  1 6124.4171  5.32  -3.5370   -7.1400   
CN    6124.4903  1.02  -1.8150             
CN    6124.4903  1.02  -1.8150             
CN    6124.6764  1.18  -2.1210             
Ti  1 6124.7214  3.18  -1.6920   -7.5500   
Ce  2 6124.7680  2.32  -1.0000             
Zr  1 6124.8400  0.52  -1.9400             
Ni  2 6124.8884  6.39  -2.0710   -7.9100   
Sm  2 6124.8920  1.61  -1.8090             
CN    6124.9196  1.25  -1.2941   -8.4029   
Ce  2 6124.9848  0.29  -2.7617   -9.1017   
Si  1 6125.0254  5.61  -1.5018   -6.9845   
CN    6125.3350  1.14  -2.0270             
CN    6125.3350  1.14  -2.0270             
CN    6125.5354  1.11  -1.8660             
CN    6125.5354  1.11  -1.8660             
V   1 6125.6653  1.06  -4.0890   -7.7600   
Fe  1 6125.7313  5.10  -3.8890   -7.3100 x 
Sm  2 6125.7929  1.33  -1.7500           x 
Sc  1 6125.8642  2.57  -1.0800   -7.7000   
La  2 6126.0750  1.25  -1.2400             
Y   2 6126.1000  1.03  -3.2300   -7.8400   
Ni  1 6126.1026  3.46  -3.8680   -7.5600   
Ce  2 6126.1274  2.05  -0.8400             
Sm  2 6126.2093  1.29  -2.6485   -9.1827   
Fe  1 6126.2235  5.07  -3.1880   -6.8827   
Ti  1 6126.2238  1.07  -1.3130  253.2630   
V   1 6126.2257  1.85  -1.7703   -9.9341   
MgH   6126.2655  0.82  -1.6040             
MgH   6126.2655  0.82  -1.6930             
Fe  1 6126.3525  5.06  -3.2493   -7.1095   
CN    6126.4934  0.95  -2.2180             
CN    6126.4934  0.95  -2.2180             
Mn  1 6126.4953  5.13  -2.1010   -7.0900   
Si  1 6126.6007  5.95  -3.2375   -5.4600   
CN    6126.7664  1.04  -1.8150             
CN    6126.7664  1.04  -1.8150             
V   1 6127.0694  1.86  -2.9400   -7.8100   
Fe  1 6127.2985  5.01  -3.1650   -7.3100 x 
Mn  1 6127.3740  5.13  -1.9190   -7.0900   
Fe  1 6127.3912  4.73  -3.0880   -7.5100   
Zr  1 6127.4658  0.15  -0.9409   -7.0904   
Ti  1 6127.6436  3.43  -1.7150   -7.5100   
Fe  1 6127.7829  4.28  -4.4627   -6.3400   
CN    6127.8220  0.96  -2.6683   -6.8000   
CN    6127.8220  0.96  -2.2100             
CN    6127.8608  0.90  -2.8288   -9.1911   
Fe  1 6127.9120  4.14  -1.3045   -7.8457   
C2    6127.9511  0.68  -1.1163   -9.2000   
Fe  1 6127.9651  4.28  -3.6470   -7.5400   
Cu  1 6127.9750  6.79  -0.7906   -8.5300   
CN    6127.9790  1.08  -3.0000             
Fe  1 6128.0290  2.28  -6.3903   -6.5900   
C2    6128.1098  0.68  -1.5660             
Fe  1 6128.1314  5.06  -2.0332   -6.7628   
CN    6128.1646  1.04  -2.4770             
Co  1 6128.2270  3.67  -1.7680   -7.5500   
CN    6128.2998  1.25  -2.0970             
V   1 6128.3276  1.05  -2.3000  327.2410   
C2    6128.3727  0.68  -1.5850             
Mn  1 6128.5008  5.13  -1.7860   -7.0800   
Fe  1 6128.5012  5.36  -4.2590   -7.3100   
Ce  2 6128.5553  1.91  -1.2400             
V   1 6128.5643  0.02  -4.3190   -7.7800   
Mn  2 6128.7334 10.19   0.5940   -7.5700   
CN    6128.8236  1.11  -1.8580             
CN    6128.8236  1.11  -1.8580             
Fe  1 6128.9179  4.59  -4.7848   -6.3200   
Ni  1 6128.9806  1.68  -3.3337  201.2500   
Mn  2 6129.0358 10.19   1.4564   -7.2714   
Co  1 6129.1095  2.04  -3.4629   -6.5436   
Cr  2 6129.2245  4.75  -2.3460  126.2550   
MgH   6129.3868  0.47  -4.4360             
V   3 6129.3985 19.32  -2.0500   -7.6800   
Fe  1 6129.4068  5.36  -5.2946   -7.1400   
Fe  1 6129.4079  5.33  -7.7780   -7.1800   
Fe  2 6129.4086  3.89  -9.9821   -7.9400   
Fe  2 6129.4086  3.89 -11.1880   -7.9400   
Fe  1 6129.4086  5.33  -7.1860   -7.1800   
Fe  1 6129.4272  5.33  -4.4419   -8.5200   
CN    6129.4383  1.00  -2.2280             
CN    6129.4383  1.00  -2.2280             
Y   1 6129.4432  4.02  -1.3305   -6.7800   
V   1 6129.4586  4.14  -4.9235   -7.4400   
Fe  1 6129.4621  4.83  -2.7313   -6.9198   
La  2 6129.5085  0.77  -1.0198   -7.5809   
Cr  1 6129.5255  4.10  -3.9080   -7.8000   
Ti  2 6129.5334  6.50  -2.8297   -7.6600   
MgH   6129.5394  0.55  -4.5427   -8.0000   
Fe  1 6129.5815  4.65  -2.5126   -7.6440   
C2    6129.5973  0.77  -5.4800             
C2    6129.6431  0.77  -5.4460             
TiO   6129.6654  0.42  -0.9250             
Fe  2 6129.7041  3.20  -4.6381  203.2200   
Fe  2 6129.7089  6.23  -3.4900  185.2240   
Ti  1 6129.7134  3.20  -2.4820   -7.5500   
C2    6129.7217  0.96  -1.2730             
C2    6129.7217  0.96  -1.2630             
C2    6129.7217  0.96  -4.1470             
C2    6129.7217  0.96  -4.2490             
U   1 6129.7230  0.08  -1.9900             
Fe  2 6129.7409 13.15  -5.0790   -7.5400   
Co  2 6129.7465 12.01  -2.8780   -7.5000   
CN    6129.7585  1.14  -2.0120             
CN    6129.7585  1.14  -2.0120             
CN    6129.7721  0.99  -3.5240             
C2    6129.7984  0.96  -4.5410             
Fe  1 6129.8397  4.99  -4.4370   -7.3400   
Fe  2 6129.8536 12.22  -3.1660   -7.6300   
C2    6129.8735  0.63  -5.7090             
Fe  3 6129.8871 22.67  -2.2850   -7.7100   
C2    6129.9059  0.96  -1.2830             
C2    6129.9059  0.96  -4.3560             
Sc  1 6129.9171  1.86  -2.8900   -7.7500   
F   1 6129.9290 14.58  -2.5200             
Fe  2 6129.9427 11.22  -2.5140   -7.5500   
Fe  2 6129.9465 12.13  -3.1450   -7.6800   
Pr  3 6129.9660  1.26  -3.0510             
Fe  3 6130.0036 22.62  -3.1340   -7.7100   
Fe  2 6130.0160 11.45  -2.5290  490.2190   
F   3 6130.0220 54.73  -1.9100             
CN    6130.0258  0.90  -3.6920             
CN    6130.0641  0.91  -4.1390             
Ti  1 6130.0765  3.31  -4.0420   -7.6800   
Ni  1 6130.1401  4.27  -0.9121  940.2810   
Fe  1 6130.1483  5.33  -6.8600   -7.1800   
Fe  1 6130.1487  5.33  -7.2940   -7.1800   
Ce  1 6130.1489  1.63  -0.2266   -8.9601   
Ni  2 6130.1727 14.91  -3.6626   -7.4700   
TiO   6130.1991  0.57  -0.6180             
Ni  2 6130.2028 15.03  -2.0040   -7.1600   
Ni  2 6130.2066 14.79  -5.5710   -7.3000   
TiO   6130.2104  0.59  -0.6180             
Ni  2 6130.2141 12.22  -4.2330   -7.7800   
OH    6130.2175  1.40 -11.6390             
Ce  2 6130.2257  1.53  -1.9100             
C2    6130.2618  0.96  -4.5410             
Tm  2 6130.2667  4.04  -1.9600             
Ni  2 6130.2705 14.90  -4.8780   -7.4800   
C2    6130.3118  0.63  -6.0470             
Co  1 6130.3374  4.83  -1.9860   -7.5400   
Sc  1 6130.3381  2.15  -3.9510   -7.7000   
Fe  1 6130.3445  3.25  -4.6913   -8.6633   
Ti  2 6130.3543  8.11  -3.0478   -7.5700   
Co  2 6130.3543 10.63  -9.0930   -7.6900   
MgH   6130.3660  0.48  -4.4660             
Fe  2 6130.3716  8.31  -7.6610   -7.7500   
Cr  1 6130.4348  4.54  -1.2960   -7.7800   
Cr  2 6130.4509 11.29  -6.8110   -7.5000   
MgH   6130.4562  0.53  -4.5200             
Y   2 6130.4641  7.40  -3.1890   -7.5600   
MgH   6130.4727  1.02  -5.3620             
MgH   6130.4727  1.02  -2.4190             
Cr  1 6130.4806  5.09  -6.1050   -7.5100   
Co  1 6130.4806  1.71  -5.2800   -7.8100   
Ni  2 6130.4960 14.73  -4.4820   -7.1700   
TiO   6130.5111  0.44  -0.9120             
Mn  1 6130.5126  5.85  -3.9030   -7.6600   
CN    6130.5302  1.28  -2.6570             
Ni  2 6130.5787 14.79  -3.5140   -7.3100 x 
Cr  2 6130.6088 12.53  -4.3520   -7.3200 x 
Mn  1 6130.6114  5.71  -9.1380   -7.7000 x 
OH    6130.6156  1.72 -12.5170           x 
Mo  1 6130.6180  4.32  -0.5770           x 
Sm  1 6130.6430  1.54  -0.5620           x 
Ni  2 6130.6652 13.12  -1.1870   -7.6000 x 
Fe  1 6130.6731  5.33  -6.7230   -7.1800 x 
OH    6130.6795  1.40 -11.7710           x 
Fe  2 6130.7047 12.72  -9.0800   -7.3000 x 
MgH   6130.7235  0.50  -4.4940           x 
CN    6130.7351  1.28  -4.7640           x 
Ca  1 6130.7735  5.63  -4.6680   -6.6700 x 
MgH   6130.7795  0.88  -5.7900           x 
Ce  2 6130.7833  3.94  -2.5400           x 
Tb  3 6130.7856  1.03  -1.9520           x 
Mn  2 6130.8006 10.19   0.3590   -7.5700 x 
Fe  1 6130.8284  4.30  -5.8370   -7.5400 x 
TiO   6130.8307  0.43  -0.9100           x 
Fe  2 6130.8476 11.02  -4.0600   -7.6700   
Mo  1 6130.8570  3.78  -1.3510             
Ar  2 6130.8620 23.17  -4.3300             
Fe  2 6130.8705 12.13  -8.2050   -7.3500   
Fe  2 6130.8716  8.27  -9.5050   -7.7500   
Ce  2 6130.8829  0.89  -3.2900             
Cu  2 6130.9085 17.16  -7.3780   -7.1300   
Fe  2 6130.9115  3.89 -10.9650   -7.9400   
Fe  2 6130.9115  3.89 -11.8110   -7.9400   
C2    6130.9186  0.67  -4.2660             
Co  2 6130.9303 11.75  -2.6530   -7.6100   
Mn  1 6130.9310  5.71  -8.0870   -7.6100   
Mn  3 6130.9509 21.86  -5.7600   -7.7000   
Fe  2 6130.9780 13.15  -4.3089   -7.5700   
Cr  1 6130.9837  5.46  -2.1580   -7.2800   
Fe  2 6130.9938  6.22  -4.2810  182.2120   
V   1 6131.2808  2.12  -0.0140   -6.3128   
CN    6131.5481  1.04  -1.8020             
CN    6131.5483  1.04  -2.4981   -7.6106   
Fe  1 6131.5513  4.73  -3.0420   -6.8819   
Si  1 6131.5774  5.62  -1.6806   -7.0100   
Si  1 6131.7976  5.08  -4.5560   -6.0900   
Si  1 6131.8577  5.62  -1.6290   -7.0130   
MgH   6131.9248  0.84  -0.6597   -6.8000   
MgH   6131.9249  0.84  -1.3650             
Ce  2 6132.0077  1.84  -0.8800             
Si  1 6132.2564  5.95  -2.9320   -7.5060   
Co  1 6132.3710  3.77  -1.4280   -7.5500   
V   1 6132.7299  2.56  -1.4570   -7.6900   
Ti  1 6132.7841  3.41  -0.7240   -7.6500   
CN    6132.8104  1.16  -2.0160             
CN    6132.8104  1.16  -2.0160             
Si  1 6133.2119  5.86  -2.2318   -6.7945   
Nd  2 6133.4500  1.80  -0.8000           x 
Nd  2 6133.5800  1.85  -0.8200             
CN    6133.6100  1.00  -2.2210             
CN    6133.6100  1.00  -2.2210             
CN    6133.6664  0.96  -2.2010             
CN    6133.6664  0.96  -2.2010             
Nd  2 6133.9570  0.86  -1.0090   -4.2130   
Ni  1 6133.9670  4.09  -1.7890  702.2810   
CN    6134.1399  1.05  -1.8020             
CN    6134.1399  1.05  -1.8020             
V   1 6134.2238  1.22  -2.7880   -7.7400 x 
Zr  1 6134.5500  0.00  -1.2800           x 
Ce  2 6134.5754  1.83  -1.2941   -7.9874 x 
V   2 6134.6944  2.56  -2.8060   -7.8700 x 
V   1 6134.8261  2.56  -1.9850   -7.6900   
Si  1 6134.8273  5.96  -2.9840   -6.6800   
Y   1 6135.0012  2.12  -0.5175   -6.0611   
Si  1 6135.0359  5.62  -3.2463   -6.1475   
MgH   6135.0558  0.91  -1.8705   -8.0000   
V   1 6135.0682  1.35  -1.7893  377.2410   
CN    6135.1089  1.21  -2.1210             
Fe  1 6135.2096  5.31  -3.9064   -9.7231   
CN    6135.3696  0.97  -1.0420   -5.7078   
CN    6135.3698  0.97  -5.0227   -8.1791   
V   1 6135.3700  1.05  -0.8624  468.2410   
CN    6135.6232  1.28  -2.0990             
Fe  1 6135.7731  4.99  -1.3529   -6.7237   
Cr  1 6135.8013  4.82  -0.3472   -9.9478   
CN    6136.0725  1.13  -1.8580             
CN    6136.0725  1.13  -1.8580             
Fe  1 6136.2446  5.27  -3.5560   -7.4000   
Si  1 6136.5335  5.96  -2.9550   -7.9200   
Si  1 6136.5486  5.86  -3.3191   -8.0100   
Ce  2 6136.5753  1.68  -1.9341  -10.0000   
Ti  1 6136.6106  2.15  -4.1857   -8.6713   
Fe  1 6136.6265  2.45  -1.3191  333.2420   
CN    6136.7174  1.02  -2.5404   -9.6708   
Ni  1 6136.9289  5.28  -3.0019   -5.8900   
Fe  1 6137.0012  2.20  -2.8380  295.2650   
Fe  1 6137.2867  4.58  -2.1449   -6.9206   
Ti  1 6137.4200  3.18  -1.7700   -7.5500   
Fe  1 6137.4652  4.30  -3.7410   -7.5600   
Fe  1 6137.5021  3.33  -3.2777   -8.6156   
Ti  1 6137.5857  3.19  -2.1172   -6.3500   
CN    6137.6125  1.21  -2.1140             
MgH   6137.6543  0.83  -1.6040             
MgH   6137.6543  0.83  -1.5310             
Fe  1 6137.7017  2.59  -1.1966  350.2350   
Ti  1 6137.7889  3.21  -1.9388   -6.3600   
Ni  1 6137.8736  5.30  -3.1250   -5.9300   
CN    6137.9121  1.00  -3.3539   -6.8000   
CN    6138.0621  1.02  -2.5270             
CN    6138.0915  1.02  -2.7710             
CN    6138.1152  1.39  -2.3650             
Cr  1 6138.3824  5.09  -1.0080   -7.5100   
Ti  1 6138.4156  2.15  -1.8939   -7.7700   
Y   1 6138.4353  0.07  -2.2449   -5.8180   
Si  1 6138.5070  5.98  -1.2213   -6.7164   
Ce  2 6138.5432  1.93   0.3533  -10.0000   
Cr  2 6138.7213  6.48  -5.5797  221.2060   
C2    6138.7665  0.66  -1.6080             
CN    6138.8336  1.05  -1.7890             
CN    6138.8336  1.05  -1.7890             
C2    6138.9851  0.66  -1.6300             
CN    6138.9991  1.28  -2.0890             
Ce  2 6139.1793  1.83  -1.2400           x 
Fe  1 6139.1823  3.30  -5.4320   -7.8200 x 
C2    6139.2340  0.66  -1.6520           x 
Sm  1 6139.2790  1.62  -0.3070           x 
Fe  1 6139.2988  3.96  -5.4810   -7.5500 x 
Mo  1 6139.3410  2.84  -2.4030           x 
CN    6139.3512  1.13  -1.8490             
CN    6139.3512  1.13  -1.8490             
Fe  2 6139.3640 11.45  -3.5630  395.2870 x 
V   1 6139.3697  1.80  -5.4040   -7.7800 x 
CN    6139.3701  1.00  -2.6920           x 
Ni  2 6139.3735 13.12  -0.8820   -7.6000 x 
CN    6139.3844  1.00  -3.1710           x 
C2    6139.4157  0.95  -5.2470             
Mn  1 6139.4236  5.86  -9.7500   -7.7400   
V   1 6139.4376  1.71  -5.7170   -7.7800   
OH    6139.4466  0.01  -9.5610             
Fe  1 6139.4553  5.07  -6.3940   -7.3200   
OH    6139.4843  0.01  -9.5610             
Cr  1 6139.5190  5.66  -3.6420   -7.1000   
TiO   6139.5206  0.64  -0.5630             
CN    6139.5925  1.03  -2.4830             
C2    6139.5986  0.95  -5.1760             
Fe  1 6139.6004  5.39  -5.1170   -7.1200   
CN    6139.6008  1.00  -3.3940             
CN    6139.6246  1.03  -2.7680             
Fe  1 6139.6393  5.06  -2.2470   -6.3640   
Fe  1 6139.6450  2.59  -4.6610  261.2530   
TiO   6139.6865  0.47  -0.8170             
Cl  1 6139.6980 10.59  -2.0900             
Fe  1 6139.7132  4.59  -5.6530   -7.4900   
Sc  1 6139.7279  3.81  -3.4980   -7.3000   
Fe  1 6139.7294  5.07  -6.1120   -7.3200   
MgH   6139.7965  0.94  -4.1690             
TiO   6139.8034  0.46  -0.8160             
Ne  2 6139.8070 37.55  -3.7400             
Ni  2 6139.8222 15.03  -2.6120   -7.1600 x 
Ce  2 6139.8297  1.78  -1.3900           x 
CN    6139.8523  1.33  -3.5320           x 
Fe  1 6139.8606  4.26  -3.5070   -7.5400 x 
Ca  3 6139.8712 45.48  -0.0050   -7.5900 x 
Ni  2 6139.8749 14.77  -4.7350   -7.4900 x 
Fe  2 6139.8798 11.46  -5.0240  395.2840 x 
Cr  2 6139.8976 11.05  -5.5740   -7.4600 x 
Cr  1 6139.9243  0.97  -9.7690   -7.7900 x 
Cr  1 6139.9243  0.97  -9.8820   -7.7900 x 
V   1 6139.9466  3.24  -1.4510   -7.5300 x 
Tm  2 6139.9466  2.73  -3.0700           x 
Cr  1 6139.9813  5.70  -3.1390   -7.0300 x 
CN    6139.9869  1.11  -2.9980           x 
V   1 6139.9918  3.65  -5.7340   -7.3900 x 
MgH   6139.9990  1.16  -1.3140           x 
MgH   6139.9990  1.16  -1.2930           x 
MgH   6139.9990  1.16  -1.2930           x 
MgH   6139.9990  1.16  -1.3140           x 
Si  1 6143.1245  5.96  -2.7346   -6.7202   
CN    6143.1257  0.99  -2.1780             
Zr  1 6143.2080  0.07  -0.9992   -6.9795   
Ce  2 6143.3777  1.70  -0.7343   -6.8000   
Fe  1 6143.3778  5.09  -2.4521   -6.8517   
Fe  1 6143.6240  5.10  -3.0040   -7.3100 x 
Fe  1 6143.6855  4.99  -3.3550   -7.3300 x 
Co  1 6143.7456  3.73  -1.6130   -7.5500 x 
Cr  1 6143.9223  3.89  -3.0650   -7.3400 x 
MgH   6144.0253  0.86  -1.3650           x 
MgH   6144.0253  0.86  -1.3210           x 
Fe  1 6144.2718  5.32  -2.6094   -6.4103   
CN    6144.2855  1.02  -1.5764  -10.0000   
MgH   6144.6941  1.04  -0.8690           x 
MgH   6144.6941  1.04  -0.8520           x 
CN    6144.7440  1.18  -1.9920             
CN    6144.7440  1.18  -1.9920             
Ti  1 6144.9367  1.89  -2.9544   -6.4700   
Si  1 6145.0216  5.62  -1.3562   -7.1866   
Fe  1 6145.4123  3.37  -3.6039  740.2480   
Fe  1 6145.5002  4.59  -3.7496   -8.7624   
Si  1 6145.5796  5.95  -3.0030   -6.7300   
Ti  1 6145.7213  1.44  -2.7768   -7.9510   
Ti  1 6146.2123  1.87  -1.4958   -7.6916   
Ti  1 6146.2253  3.18  -2.4100   -7.5500   
Sc  1 6146.2280  2.11  -0.7210   -7.6900   
CN    6146.3337  1.07  -1.7760             
CN    6146.3337  1.07  -1.7760             
Co  1 6146.4036  2.04  -3.3814   -8.0071   
Fe  1 6146.4425  5.07  -3.1041   -6.1100   
La  2 6146.5230  0.24  -2.4700             
Si  1 6146.7128  5.96  -2.4454   -6.7300 x 
Nd  2 6146.7457  1.49  -1.4567   -6.8000 x 
MgH   6146.8137  0.77  -1.3390           x 
MgH   6146.8137  0.77  -1.3730           x 
CN    6146.8635  1.16  -1.8490             
CN    6146.8635  1.16  -1.8490             
Cr  2 6147.1443  4.76  -2.6882  202.2560   
CN    6147.6273  1.05  -2.3584   -7.9894   
Cr  1 6147.6293  3.89  -2.7696   -7.3383   
Fe  2 6147.7363  3.89  -2.8579  197.2690   
Ti  1 6147.7602  3.11  -1.9415   -6.8058   
Fe  1 6147.8338  4.08  -1.5477   -7.2362   
CN    6147.9048  1.01  -2.3703   -6.7816   
CN    6147.9166  1.02  -1.8967   -6.7563   
Cr  1 6148.0562  3.45  -2.9573   -6.2100   
CN    6148.1938  1.24  -2.1140             
Pr  2 6148.2430  1.46  -0.2940             
CN    6148.4774  1.20  -1.9960             
CN    6148.4774  1.20  -1.9960             
Ce  2 6148.5247  2.80  -0.8900             
Fe  1 6148.6499  4.32  -2.7092   -7.7360   
CN    6148.7282  0.99  -2.1690             
CN    6148.7282  0.99  -2.1690             
CN    6148.7663  1.02  -2.4490             
Fe  1 6148.7747  4.99  -2.3220   -8.0188   
MgH   6148.8019  1.21  -1.0370             
MgH   6148.8019  1.21  -1.0500             
Ti  1 6148.9293  3.19  -1.6160   -7.7513 x 
Sm  2 6149.0600  1.61  -1.0800           x 
Ti  1 6149.1711  3.21  -0.8897   -7.5500   
Fe  2 6149.2512  3.89  -2.7618  240.2690   
CN    6149.3592  0.99  -1.4405   -9.9997   
CN    6149.5609  1.09  -1.4372   -8.0011   
CN    6149.5610  1.09  -1.7760             
Ti  1 6149.7244  2.16  -1.4080   -7.7321   
CN    6149.8254  1.02  -2.3230             
Cr  1 6149.8338  4.80  -1.6750   -7.5100   
CN    6149.8357  1.03  -2.4120             
CN    6149.8523  1.02  -3.0410             
CN    6149.9249  1.31  -2.0820             
Fe  2 6150.0915  3.22  -4.6735  172.2230   
CN    6150.1100  1.06  -4.6023   -9.2000   
CN    6150.1538  1.16  -1.9271   -7.0449   
CN    6150.1538  1.16  -1.8400             
CN    6150.1580  1.06  -2.9780   -6.8000   
V   1 6150.1654  0.30  -1.7805  394.2520   
Ti  1 6150.1864  3.20  -1.7498   -6.3500   
Ce  2 6150.2181  0.55  -3.4300             
Ni  1 6150.2571  5.30  -2.1252   -9.3853   
C2    6150.2661  0.86  -0.6384  -10.0000   
C2    6150.2662  0.86  -0.9932   -8.8186   
Ce  2 6150.2821  0.64  -2.5291   -9.8413   
C2    6150.4516  0.86  -1.3510           x 
CN    6150.5973  1.01  -2.8870           x 
CN    6150.6052  0.99  -3.0720           x 
MgH   6150.6298  0.84  -1.4680           x 
MgH   6150.6298  0.84  -1.5310           x 
Ti  1 6150.6355  3.13  -1.6930   -7.5400 x 
CN    6150.8433  1.24  -2.1070           x 
Fe  1 6150.9337  5.35  -2.8900   -7.2600 x 
CN    6151.0522  0.93  -3.3580           x 
CN    6151.1120  1.00  -2.1620             
CN    6151.1120  1.00  -2.1620             
CN    6151.1290  1.03  -2.3780           x 
CN    6151.1608  1.04  -2.2080           x 
CN    6151.1608  1.04  -2.2080           x 
Sc  1 6151.2047  2.56  -1.2660   -7.7000 x 
Cu  1 6151.2475  5.58  -3.8160   -6.6300 x 
Ce  2 6151.2705  1.50  -1.3400           x 
OH    6151.3330  0.13  -9.2150           x 
OH    6151.3973  0.13  -9.2150           x 
Ce  2 6151.3989  3.87  -3.6100             
C2    6151.4204  0.63  -4.1430             
OH    6151.4405  1.43  -8.5900             
CN    6151.4780  1.42  -2.3590             
Mn  2 6151.4810  6.91  -6.1810   -7.8800   
TiO   6151.4962  0.70  -0.5050             
V   1 6151.4999  1.06  -4.6240   -7.7600   
Cr  1 6151.5105  3.89  -3.0732   -6.1300   
V   1 6151.5268  1.05  -3.3952   -5.4000   
C2    6151.5340 20.84  -0.1694   -7.2200   
C2    6151.5340 20.84  -1.3100   -7.2200   
F   2 6151.5950 31.41  -3.1100             
MgH   6151.6188  1.00  -3.4704   -8.0000   
Fe  1 6151.6243  2.18  -3.2094  278.2630   
C2    6151.6589  0.63  -1.7060             
Mn  1 6151.6691  4.83  -4.6290   -7.7900   
Fe  1 6151.6869  5.01  -3.7607   -6.1200   
Ce  1 6151.7230  0.52  -0.8440             
OH    6151.7244  1.60  -9.6060             
Fe  2 6151.7475 11.95  -9.5750   -7.3100   
Ca  1 6151.7660  5.74  -4.8560   -6.9600   
MgH   6151.7766  1.00  -5.8560             
TiO   6151.7953  0.50  -0.7270             
TiO   6151.7953  0.71  -0.5050             
Co  2 6151.8092  1.45  -9.0000   -7.9500   
Fe  2 6151.8194 11.05  -3.0690   -7.7000   
Tm  2 6151.8292  4.65  -2.9900             
CN    6151.8531  0.94  -3.7070             
TiO   6151.8899  0.52  -0.7280             
TiO   6151.8899  0.52  -0.7500             
Ti  2 6151.9069  1.08  -8.1080   -7.8700   
Ti  2 6151.9069  1.08 -13.2870   -7.8700   
Cr  2 6151.9201 11.55  -6.0130   -7.4100   
Cr  1 6151.9534  4.44  -5.3850   -7.8000   
Fe  2 6151.9610 13.44  -3.6490   -7.5800   
C2    6151.9617  0.63  -1.7340             
Ni  2 6151.9655 14.91  -4.0410   -7.4800   
Ni  2 6151.9882 15.06  -3.1520   -7.1200   
Th  1 6151.9930  0.93  -1.8440             
Co  2 6151.9977 12.19  -2.0220   -7.6700   
Mn  1 6152.0004  5.85  -7.6820   -7.6600   
C2    6152.0094  0.70  -6.1020             
CN    6152.0708  0.99  -3.1720             
Cr  1 6152.0727  4.21  -4.1850   -7.0800   
Cr  1 6152.0753  4.10  -2.0320   -7.8000   
Ni  2 6152.1132 14.24  -2.3840   -7.4600   
CN    6152.1136  1.02  -2.2710             
Fe  1 6152.1296  5.03  -3.7607   -6.1000   
Fe  2 6152.1301  6.73  -4.5076  187.2640   
CN    6152.1431  1.02  -3.0320             
Ni  2 6152.1435 14.47  -5.2680   -7.3200   
OH    6152.1571  1.43  -8.5910             
Fe  3 6152.1851 22.62  -2.1400   -7.7100   
Fe  2 6152.1855 11.68  -6.0080   -7.7200   
Fe  3 6152.2040 20.73  -3.8640   -7.7600   
Cr  2 6152.2230  8.49  -4.0270   -7.6600   
C2    6152.2495  0.63  -1.7620             
U   1 6152.2620  0.53  -2.0370             
MgH   6152.2631  1.00  -3.2970             
TiO   6152.2912  0.72  -0.5130             
Cr  1 6152.3040  4.21  -5.0860   -7.0800   
Ce  2 6152.3044  1.69  -1.3300             
Si  1 6152.3045  5.96  -2.1280   -6.8084   
Ni  3 6152.3214 26.10  -0.1280   -7.7300   
CN    6152.3252  1.16  -3.2120             
Ca  1 6152.3623  5.55  -5.6760   -6.7700   
Fe  3 6152.3782 20.73  -4.8250   -7.7600   
Ti  1 6152.3968  3.57  -5.7500   -7.6100   
Ca  1 6152.4005  5.74  -4.3190   -6.9600   
Cr  1 6152.4093  4.70  -3.8694   -7.5000   
Cr  1 6152.4416  4.21  -2.9566   -6.4000   
S   1 6152.4464  9.84  -3.1056   -6.9300   
S   1 6152.4464  9.84  -3.6870   -6.9400   
V   1 6152.4585  0.04  -4.5016   -6.5800   
Ar  2 6152.4600 23.08  -4.4000             
Fe  1 6152.4604  5.11  -5.4796   -7.3300   
Ti  1 6152.4604  3.97  -6.7570   -7.2900   
P   2 6152.5069 16.24  -0.1430   -7.2500   
Ta  1 6152.5220  3.44  -0.2500             
OH    6152.5308  1.02 -10.4930             
Si  3 6152.5560 29.06  -0.7000             
Fe  2 6152.5565 10.99  -1.7300   -7.5000   
C2    6152.5653  1.15  -5.4170             
O   2 6152.5660 29.60  -0.7900             
F   1 6152.5700 14.54  -2.0200             
Yb  2 6152.5713  4.10  -0.6500             
OH    6152.5751  1.59  -9.5920             
Ti  1 6152.5777  3.31  -4.1770   -7.5300   
Fe  1 6152.5800  5.62  -9.5300   -7.0100   
Ni  2 6152.5827 14.91  -2.8240   -7.4800   
Fe  2 6152.5921 11.42  -5.1330   -7.7400   
CN    6152.6217  1.20  -1.9820             
CN    6152.6217  1.20  -1.9820             
CN    6152.6345  1.04  -2.3450             
Ni  2 6152.6433 14.90  -2.6278   -7.3900   
Cr  1 6152.6531  3.45  -2.2560   -7.3800   
Ti  1 6152.6569  3.43  -6.2560   -7.5200   
Ca  1 6152.6701  5.27  -5.0360   -7.0900   
Cr  1 6152.6751  4.21  -1.8210   -7.6000   
Fe  2 6152.6960 11.42  -3.3640             
Cr  2 6152.7001  2.48 -10.6810   -7.9400   
Cr  2 6152.7001  2.48 -11.6690   -7.9400   
Ni  2 6152.7038 13.12  -2.0390   -7.6400   
OH    6152.7072  1.43  -8.5690             
Cr  1 6152.7406  5.76  -3.5100   -7.1900   
C2    6152.7493  1.15  -5.4010             
C   1 6152.7644  8.85  -4.1440   -6.9700 x 
Cr  1 6152.7724  5.91  -4.7190   -6.7500 x 
Fe  1 6152.7871  5.03  -3.9030   -7.2900 x 
CN    6152.8031  1.07  -2.2780             
Fe  2 6152.8318 13.44  -3.6160   -7.5400 x 
CN    6152.8508  1.07  -2.7860           x 
Fe  1 6152.8530  4.99  -2.9490   -7.3300 x 
Fe  2 6152.8837  6.73  -5.8890   -7.8800 x 
Fe  1 6152.8917  5.11  -7.9090   -7.3200 x 
V   2 6152.9008  8.53  -7.4840   -7.7200 x 
Ti  1 6152.9045  1.44  -7.8950   -7.7900 x 
Fe  3 6152.9310 20.60  -7.3670   -7.7100 x 
Fe  1 6152.9625  5.62  -8.9750   -7.0100 x 
Cr  1 6152.9856  5.91  -8.5050   -6.7500 x 
Ti  1 6153.4223  3.41  -0.9230   -7.4600 x 
Fe  1 6153.6461  3.07  -4.9090   -7.6700 x 
Cr  2 6153.9613  3.87  -4.2800  182.2180 x 
CN    6154.0628  1.09  -1.7640             
CN    6154.0628  1.09  -1.7640             
Na  1 6154.2298  2.10  -1.4103   -7.2593   
V   1 6154.4576  2.90  -0.9760   -7.5200   
Fe  1 6154.4640  5.02  -2.8900   -7.3300   
Cr  1 6154.4750  4.80  -0.4810   -7.5300   
V   1 6154.6773  2.12  -2.5750   -7.8100   
CN    6154.6932  1.03  -2.2240             
Ti  1 6154.7843  3.21  -1.2548   -3.7776   
Si  1 6155.1457  5.62  -0.8227   -7.2377   
CN    6155.2804  1.04  -0.6612   -9.8814   
V   1 6155.5717  2.62  -1.9590   -7.7700   
Zr  1 6155.6100  1.58  -1.3400             
Si  1 6155.7010  5.62  -2.2441   -7.1081   
Fe  1 6155.7172  5.72  -2.6060   -6.8600   
O   1 6155.9610 10.74  -1.3630 1915.3220   
O   1 6155.9710 10.74  -1.0110 1915.3220   
O   1 6155.9890 10.74  -1.1200 1915.3220   
Ca  1 6156.0224  2.52  -2.4384  979.2570   
Fe  1 6156.3537  3.40  -3.7010   -7.5391 x 
CN    6156.5391  1.22  -1.9850             
CN    6156.5391  1.22  -1.9850             
CN    6156.5952  1.00  -2.1540             
CN    6156.5952  1.00  -2.1540             
Fe  1 6156.7501  4.96  -2.6546   -5.5067   
O   1 6156.7693 10.74  -0.5736 1952.3220   
O   1 6156.7976 10.74  -0.3560 1846.3220   
O   1 6156.8156 10.74  -0.5025 1788.3220   
Sm  2 6156.9213  1.37  -6.3430   -8.0000   
Ti  1 6157.1996  2.16  -1.3684   -7.3406   
Ti  1 6157.3478  2.68  -0.9562   -6.9242   
CN    6157.3608  1.03  -2.1810             
CN    6157.3608  1.03  -2.1810             
Ti  1 6157.3943  3.18  -1.9502   -5.6016   
Fe  1 6157.4247  3.30  -3.6905   -7.1329   
Sm  2 6157.5129  1.41  -1.5528   -6.8000   
Ti  1 6157.5830  3.18  -1.9158   -6.3500   
CN    6157.5883  1.10  -1.7640             
CN    6157.5883  1.10  -1.7640             
Si  1 6157.6381  5.96  -4.1232   -5.4600   
MgH   6157.6570  0.87  -1.3210             
MgH   6157.6622  0.87  -0.4509   -6.8144   
Zr  1 6157.7107  2.43   0.4827   -9.2000   
Fe  1 6157.7339  4.08  -1.0875   -7.8034   
CN    6157.7723  1.33  -2.2013   -9.2000   
CN    6157.7730  1.01  -2.5534   -9.2000   
V   1 6157.7859  1.04  -3.0070   -7.8000   
Pr  2 6157.8160  1.26  -0.9600             
Nd  2 6157.8275  0.55  -2.0953   -8.0000   
CN    6157.9191  1.18  -0.9471             
CN    6157.9191  1.18  -1.8400             
Fe  2 6158.0158  6.22  -4.4063  181.2240   
Fe  1 6158.0340  5.32  -3.5580   -7.1400   
CN    6158.1118  1.09  -2.4550             
O   1 6158.1577 10.74  -0.2088 1917.3220   
O   1 6158.1725 10.74  -0.8971 1915.3220   
CN    6158.2210  1.01  -2.4480             
Ti  2 6158.4483  1.89  -4.6480   -7.8500   
Co  1 6158.5093  2.14  -3.3370   -7.8000   
CN    6158.5162  1.06  -2.2600             
Ca  2 6158.5674  9.24  -1.2030   -6.8800   
CN    6158.7882  1.09  -2.2260             
V   1 6158.7988  3.25  -1.4180   -7.5300 x 
Ti  1 6158.9605  2.16  -2.2150   -7.7700 x 
Fe  1 6159.0644  3.63  -5.2750   -7.7900 x 
Pr  2 6159.1050  1.16  -1.2850           x 
Fe  1 6159.1172  3.94  -4.3620   -7.5500 x 
CN    6159.3042  1.02  -2.1480           x 
CN    6159.3042  1.02  -2.1480           x 
Fe  1 6159.3737  4.61  -1.9700  840.2730 x 
Cr  1 6159.4264  3.45  -1.7050   -7.3800 x 
Fe  1 6159.4670  4.99  -3.6560   -7.2900 x 
Ce  2 6159.7407  0.90  -2.9500           x 
Fe  1 6159.8333  5.27  -3.6740   -7.1400 x 
Lu  2 6159.8879  4.03   0.0700           x 
Fe  1 6159.9437  4.73  -4.6380   -7.3400 x 
Co  1 6160.0379  2.14  -3.3870   -7.8200 x 
Zr  1 6160.2000  1.58  -1.4300           x 
Fe  1 6160.3290  5.33  -3.2090   -7.1200   
Fe  1 6160.4074  5.06  -2.2651   -7.0895   
Sm  2 6160.4218  1.36  -1.7816   -8.0000   
CN    6160.6434  1.04  -2.1400   -7.3088   
CN    6160.6662  1.22  -1.9986   -6.8000   
Na  1 6160.7487  2.10  -1.0774   -7.9214   
Fe  2 6160.7515  5.57  -3.6420  171.2180   
CN    6160.8881  1.07  -0.9690   -7.3638   
Fe  1 6161.1024  4.65  -2.4110   -7.4013   
Pr  2 6161.1850  1.05  -0.2290             
CN    6161.1885  1.18  -1.8320             
CN    6161.1885  1.18  -1.8320             
MgH   6161.2853  0.99   0.2709   -9.2000   
MgH   6161.2856  0.99  -0.3887   -9.1980   
Ca  1 6161.2965  2.52  -1.2070  976.2570   
Nd  2 6161.5052  1.80  -0.6700             
Si  1 6161.8402  5.98  -3.3980   -6.6800   
V   1 6161.9572  0.02  -4.7980   -7.7800   
CN    6162.0024  1.10  -1.7520             
CN    6162.0024  1.10  -1.7520             
CN    6162.0872  1.10  -3.3563   -5.6000   
Ca  1 6162.1809  1.90  -0.0559  873.2340   
Si  1 6162.2989  5.95  -3.0377   -4.9983   
CN    6162.3746  1.06  -2.1980             
MgH   6162.3940  1.18  -1.2740             
MgH   6162.3940  1.18  -1.2930             
Ti  1 6162.4616  3.46  -1.4980   -7.5100   
Ce  2 6162.7393  1.21  -1.5200             
Fe  1 6162.8780  5.32  -3.2620   -7.1400   
Cr  1 6162.9467  4.79  -1.2980   -7.5200   
CN    6163.0630  1.02  -2.2260             
CN    6163.0630  1.02  -2.2260             
Si  1 6163.3753  5.96  -3.3460   -6.7100   
Ni  1 6163.4301  4.11  -0.6530   -8.7100   
CN    6163.5209  1.08  -2.2110             
CN    6163.5229  1.08  -1.4479   -6.8000   
Fe  1 6163.5474  2.20  -3.5798  417.2720   
Fe  2 6163.5832  6.22  -3.2340  181.2240   
CN    6163.6839  1.02  -2.2730             
CN    6163.6839  1.02  -2.2730             
Ca  1 6163.7550  2.52  -1.1981  972.2570   
CN    6163.9438  1.05  -2.1040             
CN    6163.9438  1.05  -2.1040             
CN    6164.3121  1.26  -2.1000             
Ce  2 6164.4090  1.93  -1.0700             
Sm  2 6164.5300  0.89  -1.9400             
Fe  1 6164.5677  5.31  -2.4978   -7.2542   
Mn  1 6164.6519  3.84  -3.3740   -7.6600   
Ti  1 6164.6599  1.88  -2.5230   -7.6700   
CN    6164.6671  1.02  -2.1400             
CN    6164.6671  1.02  -2.1400             
Ce  2 6164.6797  1.70  -1.5400             
CN    6164.9028  1.24  -1.9760             
CN    6164.9028  1.24  -1.9760             
MgH   6165.0427  0.82  -1.2260           x 
MgH   6165.0427  0.82  -1.2520           x 
Fe  1 6165.1222  5.09  -2.7570   -7.3300   
MgH   6165.1876  0.84  -1.4680             
MgH   6165.1876  0.84  -1.4130             
Ni  1 6165.2425  4.11  -3.3368   -6.3000   
CN    6165.3064  1.03  -1.8210   -9.1966   
CN    6165.3397  1.03  -1.6575   -9.9992   
Fe  1 6165.3658  4.14  -1.3961   -7.9263   
CN    6165.5941  1.11  -2.1800             
Mn  1 6165.6165  3.84  -2.8680   -7.6600   
CN    6165.8507  1.12  -1.7520             
CN    6165.8507  1.12  -1.7520             
Fe  1 6165.8663  5.03  -2.7100   -7.3300 x 
Pr  2 6165.9400  0.92  -0.2050             
Fe  1 6166.0082  5.06  -2.5260   -7.3300 x 
CN    6166.3552  1.09  -2.4009   -5.6000   
CN    6166.3662  1.09  -2.2010   -5.6000   
CN    6166.3854  1.06  -2.6725  -10.0000   
CN    6166.3856  1.06  -2.3729   -9.2000   
Ca  1 6166.4406  2.52  -1.0511  967.2570   
Nd  2 6166.6513  1.45  -1.3900             
C2    6166.6932  0.78  -1.4020             
C2    6166.6932  0.78  -1.4160             
C2    6166.8910  0.78  -1.4300             
Mn  1 6166.9983  3.84  -2.7848   -6.4600   
CN    6167.4541  1.05  -2.0700             
CN    6167.4541  1.05  -2.0700             
CN    6167.4799  1.01  -2.8290             
CN    6167.4967  1.05  -3.0290             
CN    6167.5024  1.01  -2.8090             
Ti  1 6167.5694  2.33  -2.3300   -7.7100 x 
CN    6167.7246  1.03  -2.9930           x 
CN    6167.7402  1.04  -2.1330           x 
CN    6167.7402  1.04  -2.1330           x 
CN    6167.7596  1.03  -2.1420           x 
CN    6167.7596  1.03  -2.1420           x 
Ce  2 6167.8407  1.46  -1.0400           x 
MgH   6167.8989  1.12  -1.3590           x 
Ce  2 6167.9796  0.88  -2.2400           x 
Ce  2 6168.0195  1.68  -2.1600           x 
Cr  1 6168.0237  3.89  -3.6700   -7.7300 x 
Fe  2 6168.1931 11.45  -2.7560  391.2840 x 
Fe  3 6168.2151 25.68  -8.0430   -7.5200 x 
Cr  1 6168.2326  4.79  -0.9870   -7.5200 x 
Fe  2 6168.2794 13.32  -2.0220   -7.4800 x 
TiO   6168.2951  0.01  -0.4610           x 
Mn  2 6168.3027 11.15  -8.2200   -7.7400 x 
CN    6168.3202  1.12  -2.4530             
Fe  2 6168.3316 13.29  -4.9480   -7.5900   
Sm  2 6168.3410  1.59  -1.6870             
Mn  2 6168.3483  6.83  -1.9610   -7.8900   
Fe  2 6168.3613 13.41  -2.2990   -7.4300   
OH    6168.3719  1.72 -11.3860             
TiO   6168.3751  0.10  -0.0850             
TiO   6168.3751  0.11  -0.0750             
Fe  2 6168.3906 12.79  -7.5630   -7.3000   
S   1 6168.3940  9.81  -6.1220   -6.9400   
S   1 6168.3940  9.81  -6.3960   -6.9400   
S   1 6168.3940  9.81  -6.8790   -6.9400   
S   1 6168.3940  9.81  -6.9270   -6.9400   
S   1 6168.3940  9.81  -6.9760   -6.9400   
S   1 6168.3940  9.81  -7.5580   -6.9400   
S   1 6168.3940  9.81  -7.7860   -6.9400   
S   1 6168.3940  9.81  -8.0490   -6.9400   
CN    6168.4039  1.03  -2.5710             
Fe  3 6168.4054 25.68  -7.9120   -7.5200   
Fe  2 6168.4153 11.14  -4.4020   -7.7200   
Dy  1 6168.4300  0.51  -1.1100             
MgH   6168.4397  1.14  -1.0750             
MgH   6168.4397  1.14  -1.0750             
MgH   6168.4397  1.14  -1.0890             
MgH   6168.4397  1.14  -1.0890             
S   1 6168.4701  9.85  -3.3460   -6.9400   
C2    6168.4853  0.60  -2.0070             
Fe  1 6168.5124  5.37  -4.1700   -7.1700   
Cr  2 6168.5196  6.61  -2.4040  194.2760   
P   2 6168.5234 16.24  -0.1500   -7.2500   
TiO   6168.5311  0.03   0.0060             
Cr  2 6168.5348 11.22  -1.9210   -7.6900   
TiO   6168.5387  0.03   0.0220             
V   2 6168.5424  3.80  -7.7650   -7.8600   
P   2 6168.6148 15.51  -2.6970   -7.3800   
Mn  1 6168.6197  6.39  -8.5610   -7.7700   
Mn  1 6168.6414  5.54  -7.7210   -7.7200   
Mn  3 6168.6985 20.21  -3.2720   -7.8200   
Ti  1 6168.7210  3.35  -3.1530   -7.4600   
Fe  1 6168.7598  3.64  -4.5860   -7.8200   
C2    6168.7636  0.64  -5.0610             
Fe  2 6168.7841 11.58  -4.3480   -7.6800   
Fe  2 6168.7895 13.46  -4.0120   -7.5900   
MgH   6168.8093  1.00  -1.5900             
MgH   6168.8093  1.00  -1.6050             
S   1 6168.8203  9.81  -7.4340   -6.9400   
S   1 6168.8203  9.81  -5.4830   -6.9400   
S   1 6168.8203  9.81  -6.0600   -6.9400   
S   1 6168.8203  9.81  -6.7610   -6.9400   
S   1 6168.8203  9.81  -7.6140   -6.9400   
S   1 6168.8203  9.81  -7.9820   -6.9400   
Co  1 6168.8297  2.14  -3.8026   -6.9929   
V   2 6168.8698  4.31  -9.6780   -7.8800   
Fe  1 6168.8717  5.45  -3.6660   -7.1100   
V   1 6168.8736  2.50  -5.5180   -7.7400   
Ni  5 6168.8850 36.05  -5.2480   -8.0500   
Tb  3 6168.8887  0.59  -2.5620             
TiO   6168.9117  0.58  -0.6530             
Co  2 6168.9162 12.23  -2.7090   -7.6300   
Ti  1 6168.9341  3.29  -4.3790   -7.5300   
CN    6168.9748  1.24  -1.9630             
CN    6168.9779  1.24  -1.9091   -9.9984   
C2    6168.9802  0.77  -1.4160             
C2    6168.9803  0.77  -3.3448   -7.6254   
Ni  2 6168.9916 15.04  -2.5830   -7.1600   
Fe  1 6169.0028  4.26  -3.3499  -10.0000   
C2    6169.0182  0.77  -4.0990             
C2    6169.0199  0.77  -1.4296   -9.2000   
TiO   6169.0259  0.11  -0.0750             
TiO   6169.0259  0.11  -0.0650             
Mo  1 6169.0310  2.26  -3.1470             
Ca  1 6169.0428  2.52  -0.6945  971.2570   
P   2 6169.1134 16.24  -3.1140   -7.2500   
Ne  2 6169.1370 37.55  -3.6900             
C2    6169.1439  0.64  -5.6930             
P   2 6169.1591 16.24  -0.8100   -7.2500   
TiO   6169.1592  0.03   0.0220             
C2    6169.1698  0.64  -5.3860             
Ti  1 6169.1937  2.51  -7.3165   -7.7200   
C2    6169.1972  0.77  -4.2540             
C2    6169.1979  0.77  -1.4445   -6.8000   
CN    6169.2017  1.20  -1.8315   -6.8000   
CN    6169.2064  1.20  -1.5757   -6.5473   
Ti  1 6169.2086  3.96  -4.3790   -7.2900   
TiO   6169.2087  0.04   0.0370             
CN    6169.2244  1.36  -1.6193   -6.8351   
C2    6169.2269  0.64  -5.0330             
Ne  2 6169.2470 37.55  -2.3900             
CN    6169.2771  1.12  -2.1580             
Cr  1 6169.3072  4.44  -4.9040   -7.7500   
C2    6169.3156  0.77  -4.3940             
Sc  1 6169.3266  4.99  -6.0320   -6.7500   
CN    6169.3380  1.12  -2.8220             
CN    6169.3495  1.21  -3.6920             
Cr  1 6169.3582  1.00  -7.7550   -7.7900   
Cr  1 6169.3582  1.00  -9.7190   -7.7900   
TiO   6169.3686  0.57  -0.6340             
TiO   6169.3686  0.79  -0.4400             
TiO   6169.3686  0.01  -0.4090             
CN    6169.3849  1.36  -3.4760             
Fe  1 6169.3868  5.39  -4.7340   -7.6100   
Fe  4 6169.3989 21.95  -7.5740   -8.0100   
CN    6169.4094  1.10  -1.7642   -6.3516   
OH    6169.4412  1.38 -10.7180             
Fe  1 6169.4582  3.42  -4.2381   -6.3800   
OH    6169.4751  0.02 -10.1370             
Fe  1 6169.4770  4.37  -5.1120   -7.5100   
Co  3 6169.4941 18.85  -8.7350   -7.8600   
C2    6169.5417  0.77  -4.3950             
Fe  2 6169.5543 13.41  -3.5540   -7.4600   
Yb  2 6169.5627  4.65  -2.0000             
Ce  2 6169.5630  4.08  -3.0735   -8.0000   
Ca  1 6169.5649  2.53  -0.4100  977.2570   
OH    6169.5802  0.02 -10.1370             
Fe  1 6169.5997  4.73  -2.3545  -10.0000   
Cr  2 6169.6274  3.86 -10.9750   -7.9500   
Fe  2 6169.6441 12.79  -6.8960   -7.3000   
TiO   6169.6770  0.11  -0.0650             
TiO   6169.6846  0.58  -0.6350             
TiO   6169.6922  0.12  -0.0550             
Ce  2 6169.7218  0.56  -3.0400             
Fe  3 6169.7264 22.75   0.6750   -7.7100   
Fe  3 6169.7454 22.74   0.7510   -7.7100   
CN    6169.7489  1.69  -4.2770             
Fe  2 6169.7561 12.19  -3.4920   -7.4000   
Ti  1 6169.7679  3.46  -5.3640   -7.5100 x 
Y   1 6169.7961  1.92  -3.5950   -7.6800 x 
Fe  1 6169.7980  5.07  -2.9870   -7.5000 x 
Ce  2 6169.8117  0.59  -3.0100           x 
Fe  2 6169.8140 11.46  -4.6620   -7.6900 x 
TiO   6169.8179  0.81  -0.4470           x 
TiO   6169.8179  0.04   0.0370           x 
Th  1 6169.8220  0.61  -1.5250           x 
Si  3 6169.8330 28.23  -0.3000           x 
TiO   6169.9130  0.01  -0.4090           x 
Ni  4 6169.9130 23.67  -3.8100   -8.0200 x 
TiO   6169.9130  0.04   0.0520           x 
TiO   6169.9130  0.81  -0.4400           x 
Fe  1 6169.9156  4.37  -5.8910   -7.5300 x 
Fe  2 6169.9252 11.23  -1.9845   -7.5500 x 
Ca  1 6169.9549  5.73  -5.3561   -6.8800 x 
OH    6169.9568  0.96 -11.1800           x 
Fe  2 6169.9766 12.18  -6.0021   -7.4000 x 
Cr  1 6169.9853  5.47  -3.9217   -7.2800 x 
Tm  2 6169.9853  4.39  -1.8500           x 
Fe  2 6169.9884  3.81  -6.0151   -9.0800 x 
Fe  2 6169.9903  7.73  -5.0000   -7.6900 x 
Si  1 6169.9933  5.86  -2.0724   -6.8286 x 
Sc  1 6170.0044  3.87  -3.2200   -7.2800 x 
Er  2 6170.0640  0.06  -2.8530           x 
CN    6170.2130  1.12  -1.7410             
CN    6170.2130  1.12  -1.7410             
CN    6170.3263  1.06  -1.9892   -8.1371   
V   1 6170.3587  0.29  -2.3061  243.2530   
CN    6170.4244  1.04  -2.3206   -6.8837   
Nd  2 6170.4800  1.20  -1.1669   -8.4329   
Fe  1 6170.5120  4.80  -0.2897 1040.2889   
Ni  1 6170.5637  4.11  -2.0622   -6.2972   
Ni  1 6170.5845  4.09  -1.4275   -7.4885   
Ti  1 6170.6038  3.19  -1.6400   -7.5500   
Fe  1 6170.8337  5.09  -1.9699   -7.3695   
Fe  1 6171.0145  4.73  -2.2435   -7.0906   
V   1 6171.3336  2.64  -1.9130   -7.7200 x 
Cr  1 6171.5420  4.20  -2.2090   -7.7200   
Cr  1 6172.0457  4.11  -1.2750   -7.8000   
Fe  1 6172.2149  4.31  -4.0710   -7.5500   
V   1 6172.2290  2.58  -1.3200   -7.6900   
CN    6172.4516  1.21  -1.8240             
CN    6172.4516  1.21  -1.8240             
MgH   6172.6143  0.79  -1.3080             
MgH   6172.6143  0.79  -1.3390             
CN    6172.6696  1.11  -2.1460             
La  2 6172.7255  0.13  -1.8390   -7.0155   
S   1 6172.7679  8.04  -1.7170   -6.8800   
MgH   6172.8392  0.88  -1.2810             
MgH   6172.8392  0.88  -1.2450             
CN    6173.0042  1.04  -2.1250           x 
CN    6173.0042  1.04  -2.1250           x 
Fe  1 6173.0080  0.99  -7.7940   -7.8200 x 
Eu  2 6173.0210  1.32  -1.1420           x 
Fe  1 6173.0286  3.64  -4.9610   -7.7900 x 
Eu  2 6173.0390  1.32  -1.1800           x 
CN    6173.1453  1.13  -2.1380             
CN    6173.1453  1.13  -2.1380             
CN    6173.3309  1.05  -1.4809   -9.2000   
CN    6173.3320  1.05  -2.0710             
Fe  1 6173.3421  2.22  -2.7656  280.2660   
CN    6173.4401  1.26  -1.1349   -5.9859   
CN    6173.5262  1.26  -1.1743   -9.2000   
S   1 6173.6103  8.04  -1.2390   -6.8800 x 
Fe  1 6173.6393  4.45  -3.4000   -7.5300 x 
S   1 6173.6912  8.05  -1.5930   -6.8800 x 
CN    6173.8002  1.07  -2.0080             
CN    6173.8002  1.07  -2.0080             
Si  1 6173.8235  5.96  -3.8260   -6.7300 x 
CN    6173.8391  1.08  -2.1890             
CN    6173.8391  1.08  -2.1890             
CN    6174.3302  1.14  -1.7410           x 
CN    6174.3302  1.14  -1.7410           x 
Fe  1 6174.5007  3.64  -5.2690   -7.8200 x 
Fe  1 6174.5521  5.33  -2.8780   -7.1600 x 
Ti  1 6174.5876  3.20  -1.3900   -7.5500 x 
Ti  1 6174.7508  2.66  -1.4350   -7.5200 x 
Sm  2 6174.9400  1.35  -1.3700           x 
V   1 6174.9684  2.12  -2.0089   -6.6000 x 
S   1 6174.9928  8.05  -1.5947   -6.2993   
Co  1 6175.0136  3.69  -1.8870   -7.5500   
Fe  1 6175.0399  5.10  -3.8200   -7.2900   
Fe  2 6175.1328  6.22  -1.9671  250.2240   
CN    6175.3295  1.29  -1.9575  -10.0000   
Ni  1 6175.3701  4.09  -0.4964  774.2740   
Fe  2 6175.4235  7.69  -1.0056  536.2230   
V   1 6175.5652  2.88  -0.9010   -7.5200   
Fe  1 6175.7243  4.30  -3.6030   -7.5500   
S   1 6175.8178  8.05  -0.9640   -6.8800   
Co  1 6175.9055  3.53  -2.3289   -8.9300   
Fe  1 6175.9144  5.06  -3.9542   -8.4900   
Ni  1 6175.9226  4.17  -3.8648   -6.3900   
CN    6176.1310  1.12  -2.1270           x 
CN    6176.1310  1.12  -2.1270           x 
CN    6176.1356  1.49  -2.3550           x 
Fe  1 6176.1676  4.80  -3.3680   -7.3100 x 
CN    6176.2970  1.02  -2.7840             
CN    6176.3267  1.02  -2.6150             
CN    6176.3851  1.05  -2.1190             
CN    6176.3851  1.05  -2.1190             
CN    6176.4481  1.05  -2.0380             
CN    6176.4481  1.05  -2.0380             
Cu  1 6176.4840  5.35  -2.0000           x 
Cu  1 6176.6599  5.35  -2.0570   -6.9500   
Si  1 6176.7831  5.96  -1.6803   -8.7824   
Ru  1 6176.7940  2.60  -4.6925   -8.0000   
Ni  1 6176.8173  4.09  -0.3039  684.2840   
CN    6176.8463  1.04  -0.3358   -8.6497   
Cr  2 6176.9808  4.75  -2.8870  201.2550   
C2    6177.1488  0.73  -1.4760             
C2    6177.2175  0.73  -1.4930             
Ni  1 6177.2473  1.83  -3.5115   -7.2913   
Co  1 6177.2839  2.04  -3.3310   -7.8000   
CN    6177.2889  1.14  -2.1180             
CN    6177.2889  1.14  -2.1180             
CN    6177.3549  1.14  -2.8380             
C2    6177.3892  0.73  -1.5090             
Fe  1 6177.4278  4.45  -3.5180   -7.5700   
V   1 6177.4389  2.62  -1.9690   -7.7700   
CN    6177.5087  1.26  -1.9530             
CN    6177.5087  1.26  -1.9530             
Ni  1 6177.5522  4.24  -2.1280   -7.5900   
V   1 6177.6106  1.08  -3.7760   -7.7600   
CN    6177.6706  1.08  -1.9800             
CN    6177.6706  1.08  -1.9800             
Fe  1 6177.6710  5.07  -3.6580   -7.3600 x 
CN    6177.7210  1.08  -3.0440           x 
CN    6177.7992  1.08  -2.1820             
CN    6177.7992  1.08  -2.1820             
Mn  1 6177.9859  5.82  -2.1130   -7.6300 x 
CN    6178.0138  1.38  -2.6390           x 
CN    6178.0470  1.29  -2.0940           x 
Fe  2 6178.1314  3.23  -6.1650   -7.9000 x 
Ce  2 6178.1688  3.27  -1.7400           x 
Ni  3 6178.1757 23.00  -2.1400   -7.7200 x 
Sc  2 6178.2177  1.46  -2.8380   -7.8300 x 
Ni  3 6178.2253 22.80  -4.8790   -7.8600 x 
CN    6178.2299  1.38  -4.7770           x 
Cr  2 6178.2329  4.42  -4.4680  194.2470 x 
Mn  1 6178.2341  6.24  -9.3220   -7.8200 x 
Mn  1 6178.2341  6.24  -9.7410   -7.8200 x 
MgH   6178.2429  1.02  -5.7840           x 
MgH   6178.2429  1.02  -2.4880           x 
Ni  2 6178.2673 14.05  -1.6870   -7.3500 x 
Mn  2 6178.2826 11.02  -4.7030   -7.6700 x 
Fe  1 6178.2837  5.33  -2.4532   -7.2500 x 
Fe  2 6178.2990 12.07  -5.9870   -7.4200 x 
Cr  2 6178.3208 11.29  -7.8584   -7.5000 x 
TiO   6178.3285  0.18   0.0350           x 
MgH   6178.3437  1.32  -1.3560           x 
MgH   6178.3437  1.32  -1.3780           x 
Fe  1 6178.3586  1.01 -10.3440   -7.8600 x 
Fe  1 6178.3587  1.01  -9.9910   -7.9654 x 
Cr  4 6178.3780  3.43  -9.5868   -8.1500 x 
N   2 6178.3780 26.07  -4.2500           x 
Ni  4 6178.3780  3.43 -10.1810   -8.1500 x 
MgH   6178.4002  1.30  -5.0820           x 
Ni  2 6178.4048 14.49  -4.6603   -7.4900 x 
Cr  1 6178.4090  3.85  -5.3232   -7.7800 x 
Fe  2 6178.4521 12.07  -6.9365   -7.4200 x 
Ni  2 6178.4926 13.97  -2.1330   -7.4600   
CN    6178.4930  1.14  -3.3610             
Fe  1 6178.5086  5.36  -1.9482   -7.2600   
Ar  2 6178.5310 23.44  -3.7300             
Ce  3 6178.5422 12.71  -1.2500             
Nd  1 6178.5780  1.77   0.8000             
TiO   6178.5881  0.62  -0.6100             
TiO   6178.5881  0.08   0.1770             
TiO   6178.5881  0.19   0.0430             
CN    6178.6029  1.14  -1.7290             
CN    6178.6029  1.14  -1.7290             
Tm  2 6178.6033  4.68  -1.9200             
MgH   6178.6045  0.82  -5.7650             
Cr  1 6178.6148  5.92  -4.8520   -6.6900   
Yb  2 6178.6339  7.08  -1.6600             
Ti  1 6178.6491  3.21  -1.1490   -7.5500   
Ni  2 6178.6568 14.62  -0.3860   -7.3100   
Cu  1 6178.6896  7.35  -4.9600   -6.9800   
Pr  3 6178.6950  3.79  -2.7750             
S   1 6178.7240  9.65  -1.8700   -7.0600   
Mn  1 6178.7305  5.82  -8.3980   -7.4800   
Mn  1 6178.7305  5.82  -8.7460   -7.4800   
V   2 6178.7561  1.79 -11.2150   -7.9600   
V   2 6178.7561  1.79  -8.4480   -7.9600   
Eu  1 6178.7640  2.39   0.3600             
Cr  1 6178.7641  4.45  -6.8410   -7.7800   
Ni  2 6178.7713 12.44  -2.9980   -7.7800   
Yb  2 6178.8057  5.57  -2.0300             
Ti  1 6178.8095  4.30  -7.1560   -7.1800   
Fe  2 6178.8176 11.65  -4.3500  598.2910   
C2    6178.8286  0.99  -5.5320             
V   2 6178.8324  8.67  -2.0810   -7.6500   
V   1 6178.8363  4.18  -6.6650   -7.2000   
Mn  1 6178.8554  5.85  -6.3890   -7.6600   
Tm  2 6178.8592  3.80  -2.5900             
V   3 6178.8592 19.47  -3.2000   -7.7200   
TiO   6178.8822  0.08   0.1880             
TiO   6178.8822  0.04  -0.2300             
Ti  1 6178.8832  4.30  -6.7230   -7.1800   
Ti  1 6178.8867  4.30  -4.8720   -7.1800   
Ni  2 6178.8974 14.47  -2.9090   -7.5600   
V   1 6178.9050  1.22  -3.2600  336.2390   
Ti  1 6178.9153  4.30  -4.1610   -7.1800   
Y   1 6178.9165  1.90  -6.1360   -7.6800   
Ca  1 6178.9214  5.58  -3.3450   -6.7800   
C2    6178.9241  0.72  -1.4930             
C2    6178.9241  0.72  -3.8550             
P   1 6178.9320  8.13  -2.9100             
Ti  1 6178.9470  3.18  -3.3000   -7.5500   
Tm  1 6178.9500  2.18  -2.7700             
Fe  2 6178.9638 11.93  -9.5340   -7.3100   
C2    6178.9661  0.72  -1.5100             
C2    6178.9661  0.72  -4.0250             
C2    6179.0138  0.99  -5.5030             
CN    6179.0177  1.49  -2.3470             
Fe  2 6179.0272 13.47  -5.9200   -7.5900 x 
Fe  2 6179.0532 13.24  -1.4730   -7.4600 x 
MgH   6179.0585  1.43  -5.5470           x 
Cr  2 6179.0656  6.48  -1.3099  363.2090 x 
Ar  2 6179.0820 23.07  -3.7200           x 
Fe  2 6179.0952 11.65  -6.6265   -7.4800 x 
C2    6179.1040  0.61  -5.1015   -8.0000 x 
Ni  3 6179.1265 22.80  -5.9377   -7.7800 x 
Cr  1 6179.1460  3.85  -5.2139   -7.7800 x 
C2    6179.1723  0.72  -1.5270           x 
C2    6179.1723  0.72  -4.2120           x 
V   2 6179.2029  8.01  -7.5331   -7.6500 x 
TiO   6179.2106  0.19   0.0191   -8.0000 x 
TiO   6179.2144  0.60  -0.6174   -8.0000 x 
Cr  2 6179.2258 11.12   0.0267   -7.5800 x 
Mn  2 6179.2487  4.12  -9.5771   -7.9300 x 
Mn  2 6179.2487  4.12  -8.3590   -7.9300 x 
Ce  3 6179.2487 12.93  -1.0300           x 
Ti  1 6179.2671  4.07  -7.1017   -7.4000 x 
C2    6179.2911  0.61  -4.8000           x 
S   1 6179.3121  9.65  -7.7435   -7.0600   
V   3 6179.3175 19.47  -4.3715   -7.7200   
Cr  2 6179.3213  4.42  -5.3920  229.1930   
V   1 6179.3251  3.41  -6.1080   -7.5500   
Fe  2 6179.3473  8.13  -3.7470  227.1920   
C2    6179.3511  0.72  -4.3230             
Fe  2 6179.3861  5.57  -2.6288  216.2360   
MgH   6179.4080  1.02  -2.7820             
Sm  1 6179.4090  1.81  -0.1280             
Ar  1 6179.4200 13.30  -2.9200             
Ca  1 6179.4355  5.59  -3.7290   -6.7800   
V   1 6179.4473  2.13  -4.5760   -7.8100   
S   1 6179.4512 10.08  -5.9700   -6.6800   
S   1 6179.4512 10.08  -8.8580   -6.6800   
S   1 6179.4512 10.08  -5.3920   -6.6800   
CN    6179.4710  1.60  -2.9000             
Cr  1 6179.4894  4.58  -7.5140   -7.5300   
Fe  3 6179.4932 22.62  -2.6970   -7.7100   
TiO   6179.5047  0.04  -0.2300             
TiO   6179.5047  0.85  -0.4100             
TiO   6179.5047  0.19   0.0510             
TiO   6179.5047  0.08   0.1880             
Ti  1 6179.5875  3.16  -5.5040   -7.7700 x 
Ti  1 6179.5910  3.20  -2.7650   -7.5600 x 
Ni  2 6179.5925 14.79  -4.5240   -7.4900 x 
S   1 6179.5925  9.70  -2.1760   -7.3300 x 
Ca  1 6179.6399  5.67  -5.0630   -6.6600 x 
CN    6179.6914  1.03  -2.7770           x 
CN    6179.7033  1.60  -4.5490           x 
TiO   6179.7034  0.87  -0.4160           x 
MgH   6179.7147  1.20  -1.4260           x 
MgH   6179.7147  1.20  -1.4520           x 
CN    6179.7239  1.03  -2.5630           x 
Cr  2 6179.7377 10.74  -5.1790   -7.7300 x 
CN    6179.7568  1.06  -3.0061   -7.5863 x 
Fe  1 6179.7892  5.27  -2.3241   -6.9145 x 
CN    6179.8022  1.06  -2.3528           x 
CN    6179.8022  1.06  -2.0080           x 
Ni  2 6179.8102 14.74  -4.1570   -7.1800 x 
C2    6179.8106  0.72  -4.3210           x 
TiO   6179.8294  0.09   0.1990           x 
Sm  2 6179.8300  1.26  -1.9734   -7.5920 x 
Ti  1 6179.8576  3.17  -6.4810   -7.5500 x 
CN    6179.8790  1.13  -2.1080           x 
CN    6179.8790  1.13  -2.1080           x 
TiO   6179.9822  0.04  -0.2170           x 
Co  2 6179.9900 10.47  -2.9940           x 
Ni  1 6179.9936  4.09  -1.8960   -7.5100 x 
Ca  1 6179.9978  5.02  -7.9070   -7.2100 x 
Ti  1 6295.2458  3.35  -1.4980   -7.5300 x 
Ti  1 6295.2478  0.05  -4.2420   -7.7700 x 
Ti  1 6295.2649  1.75  -2.7060   -7.7100 x 
Ce  1 6295.5760  0.00  -1.1870             
MgH   6295.6264  0.98  -1.0980           x 
MgH   6295.6264  0.98  -1.0740           x 
CN    6295.8021  1.23  -2.0300             
V   1 6295.8687  2.92  -1.0150   -7.5200 x 
Ti  1 6295.9436  1.74  -2.4720   -7.7000 x 
La  2 6296.0790  1.25  -0.9500             
Ce  2 6296.1431  1.50  -0.7806   -6.8000   
CN    6296.1748  1.48  -1.7570             
Fe  1 6296.1954  5.06  -2.4214   -7.0863   
V   1 6296.4942  0.30  -1.6889  250.2540   
Ti  1 6296.5848  3.33  -1.3640   -7.5300   
Ti  1 6296.6459  0.00  -3.5820   -7.7700   
Ti  1 6296.8525  3.14  -1.1310   -7.5400   
Co  1 6296.9548  2.08  -3.9048   -6.6000   
CN    6297.0770  0.15  -2.9520             
CN    6297.0770  0.15  -2.9520             
CN    6297.1000  1.33  -1.6370             
CN    6297.1000  1.33  -1.6370             
Sc  1 6297.6455  2.30  -1.6850   -7.5600   
Fe  1 6297.8001  2.22  -2.6469  276.2640   
CN    6297.8220  0.33  -2.7060             
CN    6297.8220  0.33  -2.7060             
Si  1 6297.8890  5.87  -2.9190   -6.8700   
CN    6297.9192  0.14  -2.9630             
CN    6297.9192  0.14  -2.9630             
Fe  1 6297.9696  5.10  -3.0733   -9.6900   
Ti  1 6298.1045  1.73  -1.7779   -7.3342   
CN    6298.1223  1.40  -1.6140             
CN    6298.1223  1.40  -1.6140             
CN    6298.2505  1.25  -2.0230             
Nd  2 6298.4100  0.93  -1.4300           x 
CN    6298.4481  1.28  -1.9810           x 
V   2 6298.5303  2.56  -3.1250   -7.8600 x 
V   1 6298.7128  2.12  -1.7980   -7.6500 x 
Cr  2 6298.7525  3.86  -4.5370  181.2170 x 
Ni  1 6298.7545  5.29  -2.1228   -6.2900 x 
Ti  1 6299.1863  3.73  -1.8450   -7.5400 x 
CN    6299.1910  1.48  -1.7500           x 
CN    6299.1910  1.48  -1.7500           x 
CN    6299.2137  0.22  -2.5220             
CN    6299.2137  0.22  -2.5220             
CN    6299.3578  0.35  -2.7110             
CN    6299.3578  0.35  -2.7110             
MgH   6299.4471  1.22  -1.2740             
MgH   6299.4471  1.22  -1.2550             
Ce  2 6299.4820  1.90  -0.4300             
Si  1 6299.5911  5.98  -1.0670   -7.1822   
Zr  1 6299.6570  1.53  -0.8897   -9.2000   
CN    6299.6876  0.23  -2.5220             
CN    6299.6876  0.23  -2.5220             
Ni  1 6300.3454  4.27  -1.7239   -7.1499 x 
Fe  1 6300.4146  5.03  -3.4130   -7.2900 x 
Sc  2 6300.6875  1.51  -2.0904   -7.6098   
CN    6301.1028  1.44  -1.8420             
Sm  2 6301.1820  1.26  -1.9760             
MgH   6301.2378  1.32  -1.0020             
MgH   6301.2378  1.32  -1.0130             
V   1 6301.3132  2.58  -1.3500   -7.7700   
Fe  1 6301.5074  3.65  -0.7024   -7.5363   
Si  1 6301.6247  5.95  -2.6530   -6.8100   
Fe  1 6301.7669  5.46  -2.8890   -7.1000   
Fe  1 6301.8630  3.64  -4.9620   -7.8000 x 
CN    6301.8650  1.33  -1.6250             
CN    6301.8650  1.33  -1.6250             
MgH   6301.8654  1.16  -0.7910           x 
MgH   6301.8654  1.16  -0.8060           x 
V   1 6302.1037  1.86  -2.3010   -7.7900 x 
Ce  2 6302.1518  1.48  -1.6200           x 
CN    6302.3270  1.33  -2.1040             
Pr  2 6302.3540  1.31  -0.7280             
Sm  2 6302.4000  1.56  -1.0700             
Si  1 6302.4081  4.13  -5.7960   -7.5200   
Fe  2 6302.4101  7.73  -2.6520  217.2190   
Fe  1 6302.5005  3.69  -1.1693   -7.5627   
CN    6302.5702  1.28  -3.1580             
Sc  2 6302.6043  7.38   0.0300   -7.5900   
Mn  2 6302.6242 10.90  -8.7160   -7.6700   
Ni  1 6302.6318  5.30  -3.3370   -7.1900   
S   1 6302.6322 10.18  -2.6730   -6.4700   
S   1 6302.6322 10.18  -3.4240   -6.4600   
S   1 6302.6322 10.18  -3.6090   -6.4700   
S   1 6302.6322 10.18  -4.0230   -6.4600   
S   1 6302.6322 10.18  -4.7270   -6.4600   
Ce  2 6302.6568  1.41  -2.9500             
Cl  1 6302.6830 10.47  -2.2100           x 
Ni  2 6302.6997 13.18  -0.6900   -7.6000 x 
TiO   6302.7038  0.40   0.2230           x 
TiO   6302.7038  0.40   0.2230           x 
CN    6302.7041  1.28  -1.9750             
CN    6302.7041  1.28  -1.9750             
TiO   6302.7117  0.03  -1.7840           x 
TiO   6302.7117  0.11  -0.6570           x 
V   1 6302.7275  1.85  -4.4280   -7.7800 x 
OH    6302.7569  1.51 -10.7570           x 
TiO   6302.7673  0.05  -0.7550           x 
Fe  1 6302.7804  5.37  -4.9400   -7.1600 x 
MgH   6302.7855  0.81  -4.1890           x 
Ni  1 6302.7863  5.30  -2.2390   -7.1800 x 
Tm  2 6302.8030  4.10  -1.5400           x 
Mn  1 6302.8197  5.38  -9.9170   -7.7800 x 
Mn  1 6302.8197  5.38  -9.2790   -7.7800 x 
Ti  1 6302.8459  3.72  -1.6590   -7.4700 x 
TiO   6302.8746  0.48   0.1700           x 
OH    6302.8757  1.61 -14.3820           x 
TiO   6302.8826  0.75   0.6370           x 
TiO   6302.8826  0.56   0.2900           x 
Cl  1 6302.8910 10.63  -4.0200           x 
Co  2 6302.9067 12.15  -2.7920   -7.6200 x 
Ce  2 6302.9238  1.40  -2.7000           x 
Ni  2 6302.9580 14.24  -3.9420   -7.3500   
S   1 6302.9898 10.14  -9.5150   -6.5800   
S   1 6302.9898 10.14  -9.6270   -6.6200   
S   1 6302.9898 10.14  -9.6790   -6.6200   
Fe  2 6303.0271 13.49  -6.2760   -7.5400 x 
Dy  1 6303.0300  2.07  -1.6400           x 
TiO   6303.0773  0.75   0.6370           x 
Ca  1 6303.0919  5.58  -5.1140   -6.8400 x 
OH    6303.1070  0.54 -12.0710           x 
Mn  2 6303.1090 12.56  -8.1640   -7.1300 x 
Mn  2 6303.1090 12.56  -6.8230   -7.1300 x 
Mn  2 6303.1090 12.56  -6.1490   -7.1300 x 
Co  2 6303.1174 12.02  -1.8960   -7.5100 x 
Ni  2 6303.1368 14.73  -3.2270   -7.2200 x 
Sm  2 6303.1700  1.36  -1.2100             
Mn  3 6303.2044 26.83  -0.2360   -7.5200   
W   1 6303.2120  2.39  -1.6100             
CN    6303.2163  1.39  -2.3900             
Cr  2 6303.2322 11.08  -0.0700   -7.5900   
Cu  2 6303.2553 17.10  -2.2690   -7.2000   
Yb  2 6303.2600  4.60  -1.7000             
Ca  2 6303.3435  9.68  -4.2260   -7.3700   
Ca  2 6303.3435  9.68  -2.9250   -7.3700   
Ti  1 6303.3542  3.13  -1.6130   -7.5400   
TiO   6303.3833  0.05  -0.7300             
TiO   6303.3833  0.03  -1.6840             
TiO   6303.3913  0.12  -0.6470             
Eu  2 6303.4140  1.28  -1.3020             
Ca  2 6303.4269  9.68  -3.0800   -7.3700   
Ca  1 6303.4269  5.69  -3.7760   -6.6900   
Re  1 6303.4310  3.24  -1.2700             
Eu  2 6303.4330  1.28  -1.3400             
Cr  1 6303.4500  5.72  -4.9250   -7.8000   
Fe  2 6303.4587 11.67  -5.2890   -7.7200   
Fe  1 6303.4651  4.32  -2.5658  730.2790   
Ti  1 6303.4659  4.03  -4.8750   -7.3300   
OH    6303.4683  1.95 -11.6980             
Cu  2 6303.5068 17.21  -3.5290   -7.1100   
CN    6303.5549  0.53  -4.1910             
Ca  1 6303.5712  5.74  -6.5440   -6.6200   
Ca  1 6303.5939  5.56  -4.5310   -6.8800   
Si  1 6303.6005  6.08  -2.8203   -6.1540   
Mn  1 6303.6149  5.82  -9.7950   -7.7000   
Co  3 6303.6257 19.43  -5.9950   -7.7600   
TiO   6303.6417  0.59   0.5840             
TiO   6303.6417  0.59   0.5840             
Fe  2 6303.6428 12.22  -4.0680   -7.7200   
Cr  2 6303.6734 11.10  -1.4240   -7.5700   
CN    6303.7028  0.16  -2.9310             
CN    6303.7028  0.16  -2.9310             
CN    6303.7107  1.20  -3.7870             
MgH   6303.7330  0.81  -3.4350             
MgH   6303.7330  0.81  -4.4690             
Co  2 6303.7433 12.09  -2.6340   -7.6200   
Fe  1 6303.7457  5.39  -5.5070   -7.3200   
Ca  1 6303.7568  5.56  -3.3817   -6.8800   
Ca  1 6303.7568  5.56  -4.3810   -6.8800   
TiO   6303.7609  0.84   0.3340             
TiO   6303.7609  0.84   0.3340             
Ti  1 6303.7638  1.44  -1.4880  352.2360   
Ca  1 6303.8065  5.57  -4.7760   -6.8400   
Sc  1 6303.8204  5.03  -2.4980   -6.7500   
Ni  2 6303.8681 14.41  -3.1350   -7.6900   
Ce  2 6303.8924  1.09  -2.5200             
Yb  2 6303.9119  7.17  -1.5700             
N   1 6303.9150 12.00  -2.0540             
TiO   6303.9318  0.05  -0.7070             
CN    6303.9520  1.25  -2.8980             
Fe  3 6303.9635 26.48  -5.9840   -7.5600   
Ca  1 6303.9663  5.58  -5.6060   -6.8400   
Cr  2 6304.0073 12.41  -4.9810   -7.3700   
Pr  1 6304.0310  0.95  -0.2890             
CN    6304.0423  1.25  -2.0150             
CN    6304.0423  1.25  -2.0150             
CN    6304.0578  0.15  -3.6490             
Cr  2 6304.1106 11.35  -4.3160   -7.5000   
TiO   6304.1147  0.03  -1.6010             
TiO   6304.1147  0.12  -0.6370             
CN    6304.1305  0.15  -2.9420             
CN    6304.1305  0.15  -2.9420             
CN    6304.1444  0.35  -2.6950             
CN    6304.1444  0.35  -2.6950             
S   1 6304.1504 10.18  -2.9660   -6.4600   
S   1 6304.1504 10.18  -3.4490   -6.4600   
S   1 6304.1504 10.18  -3.1330   -6.4600   
MgH   6304.1818  0.80  -3.4280             
Fe  3 6304.1862  3.12 -14.2800   -7.9800   
Fe  3 6304.1862  3.12 -17.6630   -7.9800   
Ce  2 6304.1881  4.14  -2.3100             
Fe  1 6304.2072  5.37  -8.3460   -7.1200   
Ca  1 6304.2196  5.67  -4.3830   -6.7400   
Co  2 6304.2223 11.86  -0.5630   -7.6100   
Ca  1 6304.2374  5.74  -4.2200   -6.6200   
Th  2 6304.2430  1.07  -1.9340             
Ca  1 6304.2557  5.72  -6.1680   -6.5200   
Ni  5 6304.2617 38.06  -3.5820   -8.0500   
V   1 6304.2617  3.29   0.1990   -7.5300   
Ne  2 6304.2620 37.60  -0.3500             
Fe  1 6304.2908  5.45  -4.4551   -8.3300   
S   1 6304.3293 10.19  -6.3110   -6.6600   
S   1 6304.3293 10.19  -7.5060   -6.6600   
S   1 6304.3293 10.19  -6.8840   -6.6600   
S   1 6304.3293 10.19  -6.8050   -6.6600   
S   1 6304.3293 10.19  -6.4570   -6.6600   
Ca  1 6304.3297  5.72  -5.1330   -6.5200   
Fe  2 6304.3329 12.20  -6.8480   -7.7300   
MgH   6304.3408  0.80  -5.7950             
Zr  1 6304.3451  1.63   0.5181   -6.9780   
Zr  1 6304.3452  0.54  -0.4995   -6.9839   
Fe  1 6304.3869  5.03  -2.6227   -6.5952   
Cl  1 6304.3890 10.63  -2.8900             
Fe  2 6304.4903  4.84  -8.3470   -7.9100   
Ti  1 6304.5098  3.71  -4.0550   -7.3100   
Sc  1 6304.5360  4.93  -4.7770   -6.8900   
TiO   6304.5759  0.06  -0.6850             
Fe  2 6304.5961 11.31  -1.5410   -7.5900   
Fe  3 6304.6116 23.61  -5.6320   -7.6200   
TiO   6304.6832  0.41   0.2280             
TiO   6304.6832  0.41   0.2280             
Ni  2 6304.6911 15.01  -2.1000   -7.2300   
Ni  2 6304.6951 15.01  -2.1270   -7.3100   
V   2 6304.6990  1.79 -10.5770   -7.9500   
V   2 6304.6990  1.79 -10.8610   -7.9500   
Ni  2 6304.7110 15.01  -1.1560   -7.2300   
Ni  2 6304.7149 15.01  -1.2170   -7.3100   
MgH   6304.7153  0.84  -2.9550             
MgH   6304.7153  0.84  -5.5100             
Ni  2 6304.7507 14.84  -3.4310   -7.5000   
Fe  1 6304.7863  4.99  -2.8995   -8.5500   
Ne  1 6304.7893 16.67  -0.9060             
Mn  1 6304.8115  4.89  -1.1930   -6.8215   
MgH   6304.8621  1.07  -2.9950           x 
MgH   6304.8621  1.07  -3.0690           x 
MgH   6304.8680  0.80  -3.4100           x 
In  2 6304.8740 11.64  -1.1860           x 
TiO   6304.8741  0.04  -1.5290           x 
TiO   6304.8741  0.13  -0.6280           x 
Fe  1 6304.8752  5.34  -4.8970   -7.4400 x 
Fe  3 6304.8819 22.62  -2.3530   -7.7100 x 
Fe  2 6304.8819  8.63  -5.5270   -7.7300 x 
Fe  2 6304.8990 12.78  -8.5910   -7.3000 x 
Cl  1 6304.9220 10.43  -2.1700           x 
Ti  2 6304.9682  1.89  -7.2830   -7.8400 x 
Fe  1 6304.9702  5.46  -3.8480   -7.1200 x 
Co  1 6311.1385  4.57  -0.4270   -7.5100   
MgH   6311.1632  1.01  -1.5170             
MgH   6311.1632  1.01  -1.5570             
Si  1 6311.2409  5.95  -1.6681   -6.9505   
Ti  1 6311.2839  1.44  -4.4530   -7.7800   
MgH   6311.3580  0.94  -1.1800             
MgH   6311.3580  0.94  -1.1510             
V   1 6311.4792  3.31   0.1589   -8.7300   
Fe  1 6311.5065  2.83  -3.0843  343.2500   
MgH   6311.5576  1.05  -1.4160             
MgH   6311.5576  1.05  -1.3870             
CN    6311.7254  0.25  -2.4920             
CN    6311.7254  0.25  -2.4920             
Ti  1 6312.2502  1.46  -1.4854  342.2370   
Fe  1 6312.3471  5.03  -3.2830   -7.2900   
Ti  1 6312.3802  3.18  -0.9180   -7.5400   
CN    6312.5069  1.26  -2.0000             
Fe  1 6312.7642  4.43  -2.7354   -7.7064   
Nd  2 6312.8246  1.69  -1.2700             
CN    6312.8366  0.38  -2.6880             
CN    6312.8366  0.38  -2.6880             
CN    6312.9083  0.26  -2.4920             
CN    6312.9083  0.26  -2.4920             
Co  1 6313.0253  3.63  -1.6061   -7.1242   
Zr  1 6313.0255  1.58  -0.1734   -6.9424   
Cr  1 6313.2200  3.89  -1.7800             
Ti  1 6313.2316  2.25  -3.6480   -7.6300   
CN    6313.3413  1.50  -1.7430             
Cr  1 6313.4067  3.89  -2.3540   -7.7300 x 
Zr  2 6313.5740  2.49  -1.4000             
CN    6314.0243  1.36  -1.6130             
CN    6314.0243  1.36  -1.6130             
Ti  1 6314.1336  3.35  -2.2180   -7.5500 x 
CN    6314.4028  1.30  -1.9650             
Co  1 6314.5404  4.50  -0.6472   -6.9420   
Fe  1 6314.6129  5.07  -2.1023   -9.7400   
Ni  1 6314.6678  1.94  -2.2433  303.3240   
Ni  1 6314.6679  4.15  -0.4641   -7.6681   
Zr  1 6314.7100  1.00  -1.9300             
Fe  1 6314.9790  5.06  -3.1729   -8.5200 x 
MgH   6315.0222  0.94  -1.1370           x 
MgH   6315.0222  0.94  -1.1170           x 
Mn  1 6315.0434  4.25  -1.3420   -7.7700   
Ce  2 6315.1650  1.25  -2.2290   -6.8000   
Fe  1 6315.3093  4.14  -1.2630   -7.8495   
Fe  1 6315.4119  4.14  -1.9638   -7.7371   
Ce  2 6315.5101  1.15  -2.0400             
CN    6315.6669  1.28  -1.9940             
CN    6315.6669  1.28  -1.9940             
Co  1 6315.7092  2.54  -3.1655   -8.6201   
Cr  1 6315.7982  3.89  -1.0900   -8.7232   
Fe  1 6315.8175  4.08  -1.5708   -7.8446   
Ca  1 6315.8647  5.76  -1.0943   -7.6416   
Fe  2 6316.2958  2.86  -6.6180   -7.9100 x 
Ni  1 6316.5744  4.15  -1.9000  842.2800   
CN    6316.6139  1.36  -2.0960             
Ti  1 6316.6418  1.74  -3.0660   -7.6900   
Ti  1 6316.8653  2.43  -3.2950   -7.7900 x 
Cr  1 6316.9172  6.01  -0.9780   -6.7100 x 
Ca  1 6317.0541  5.76  -1.5520   -6.8900 x 
Cr  1 6317.1555  3.89  -1.7110   -7.7300   
CN    6317.1855  0.18  -2.9030             
CN    6317.1855  0.18  -2.9030             
Fe  1 6317.2014  5.07  -3.0080   -7.3100   
Dy  2 6317.2300  0.54  -2.9600             
Fe  2 6317.3807  6.22  -2.5579  158.2100 x 
Co  1 6317.4493  3.93  -2.8190   -7.5500 x 
CN    6317.4573  0.38  -2.6720             
CN    6317.4573  0.38  -2.6720             
Fe  1 6317.4645  5.09  -4.8315   -8.4900 x 
Si  1 6317.5376  5.95  -3.7730   -6.8000 x 
CN    6317.5691  0.19  -2.8930             
CN    6317.5691  0.19  -2.8930             
V   1 6317.6557  2.62  -1.7756   -8.9700 x 
Fe  2 6317.9887  5.51  -2.1550  229.1990   
CN    6318.0023  1.44  -1.6060             
CN    6318.0023  1.44  -1.6060             
Fe  1 6318.0208  2.45  -2.1456   -7.7282   
Ti  1 6318.0475  1.43  -0.1164   -8.2593   
Ca  1 6318.0958  4.43  -1.3483   -6.4507   
Pr  2 6318.1149  0.92  -0.1138   -6.8000   
CN    6318.2135  0.26  -3.9690             
V   1 6318.2826  2.58  -0.3044   -6.9682   
CN    6318.3098  0.26  -2.4780             
CN    6318.3098  0.26  -2.4780             
CN    6318.3573  1.48  -1.8230             
Pt  1 6318.3650  4.57   0.0800             
V   1 6318.4220  1.85  -0.7908   -6.6847   
Sc  1 6318.4783  3.63  -0.5370   -7.8100   
S   1 6318.4863  9.84  -2.0820   -7.0800   
Ce  2 6318.5426  0.00  -2.2239   -7.3937   
Mn  1 6318.5514  4.25  -2.8370   -7.7700   
Co  1 6318.5522  3.73  -2.7020   -7.5500   
Ce  2 6318.5530  0.64  -1.8300             
Eu  1 6318.5780  2.43  -0.4600             
Ca  1 6318.5881  5.57  -5.3620   -6.8400   
OH    6318.5945  0.25 -10.5040             
Ni  2 6318.5981 15.06  -0.9170   -7.4500   
TiO   6318.6261  0.21  -0.5090             
Cr  2 6318.6340 10.68  -5.4820   -7.7300   
Fe  2 6318.6468  2.81  -6.5380   -7.9100   
Ce  2 6318.6532  2.17  -1.6900             
OH    6318.6568  0.10 -11.0850             
CN    6318.6815  1.36  -3.2070             
Dy  1 6318.7000  2.08  -1.5300             
Cu  2 6318.7055 16.84  -2.3390   -7.2000   
Mg  1 6318.7130  5.11  -1.9189   -6.9068   
TiO   6318.7180  0.68   0.6110             
TiO   6318.7180  0.68   0.6110             
Fe  1 6318.7207  5.10  -6.8690   -7.3400   
S   1 6318.7259 10.18  -3.6530   -6.5100   
S   1 6318.7259 10.18  -3.3720   -6.4700   
S   1 6318.7259 10.18  -4.2690   -6.5100   
S   1 6318.7259 10.18  -4.5370   -6.5100   
S   1 6318.7259 10.18  -3.9960   -6.5100   
S   1 6318.7259 10.18  -3.8090   -6.5100   
Fe  3 6318.7379 23.11  -3.8690   -7.7300   
MgH   6318.7686  0.89  -3.0750             
Co  2 6318.7874 13.66  -2.1170   -7.1900   
Ca  1 6318.7886  5.45  -5.0780   -7.0100   
CN    6318.7918  1.36  -1.6010             
CN    6318.7918  1.36  -1.6010             
N   2 6318.8000 23.24  -2.0440             
V   1 6318.8417  2.06  -7.7040   -7.8100   
Fe  2 6318.8537 11.63  -5.1150   -7.6900   
Cr  3 6318.8577 13.10  -4.4030   -7.9100   
TiO   6318.8697  0.63   0.3130             
Cu  2 6318.9403 14.65  -2.6330   -7.7300   
Fe  2 6318.9427 12.20  -6.2550   -7.7300   
TiO   6318.9736  0.83   0.6540             
Ti  2 6318.9751  5.91  -6.7830   -7.6400   
Mn  3 6319.0614 15.00  -4.4700   -7.9400   
MgH   6319.0694  1.12  -2.7450             
MgH   6319.0694  1.12  -2.7090             
CN    6319.0809  1.60  -1.8500             
Cr  1 6319.0881  5.75  -6.0550   -7.5800   
TiO   6319.1134  0.83   0.6540             
Ti  1 6319.1181  2.41  -8.5219   -7.7800   
Fe  2 6319.1309 13.47  -3.3570   -7.4700   
Mn  1 6319.1373  5.41  -9.7120   -7.7800   
V   1 6319.1373  3.25  -2.0390   -7.5300   
Ca  1 6319.1648  5.73  -4.1140   -6.5200   
OH    6319.2227  1.43 -11.8040             
Mg  1 6319.2385  5.11  -2.1372   -6.9194   
Fe  1 6319.2385  5.33  -9.0343   -7.3300   
CN    6319.2539  1.60  -3.2420             
Ni  1 6319.2619  5.30  -6.8450   -7.4800   
Ni  2 6319.2811 15.09  -5.9610   -7.1600   
Ca  1 6319.2823  5.58  -6.3900   -6.8500   
Cr  2 6319.3130  8.29  -8.3910   -7.6600   
Cr  2 6319.3530 11.60  -2.4000   -7.4100   
Fe  2 6319.3578  9.70  -2.1690  496.2210   
Fe  2 6319.4029 10.40  -5.9880   -7.6900   
Fe  2 6319.4049 14.42  -4.7490   -7.5700   
TiO   6319.4210  0.49   0.2620             
TiO   6319.4210  0.49   0.2620             
V   1 6319.4568  3.27  -3.1660   -7.5300   
OH    6319.4580  1.69 -10.6340             
MgH   6319.4816  0.89  -3.0280             
MgH   6319.4816  0.89  -4.7950             
Cr  2 6319.4928 11.32  -6.7010   -7.5000   
Mg  1 6319.4944  5.11  -2.6495   -7.1151   
Rh  1 6319.5170  1.58  -1.6200             
Fe  2 6319.5259 13.20  -6.2850   -7.4800   
Ar  2 6319.5690 23.40  -3.3900             
V   3 6319.6046 19.62  -1.3330   -7.7100   
CN    6319.6078  1.42  -2.3840             
Cr  2 6319.6366 11.04  -2.9260  362.2750   
TiO   6319.6646  0.12  -0.4190             
TiO   6319.6926  0.07  -0.9940             
Cu  2 6319.7353 17.11  -4.5590   -7.1900   
Mn  3 6319.7405 22.21  -1.2580   -7.7000   
V   2 6319.7644  8.04  -5.7101   -7.6500 x 
Y   1 6319.7860  3.45  -3.4011   -7.2800 x 
Cr  1 6319.8076  3.70  -6.4950   -7.3100 x 
Ca  1 6319.8200  5.59  -6.3111   -6.8500 x 
Ni  2 6319.8283 13.08  -0.2391   -7.5000 x 
CN    6319.8363  0.28  -2.4780             
CN    6319.8363  0.28  -2.4780             
TiO   6319.8524  0.22  -0.5020           x 
Fe  2 6319.8547 11.68  -4.4181   -7.7200 x 
CN    6319.9007  0.40  -2.6760             
CN    6319.9007  0.40  -2.6760             
Al  2 6319.9040 15.31  -2.2651   -8.0000 x 
CN    6319.9358  0.28  -3.9820           x 
Fe  2 6319.9374 12.20  -3.8520   -7.3600 x 
Fe  2 6319.9462 11.29  -3.0740   -7.6300   
Cr  1 6319.9682  3.85  -3.0290   -7.7900   
CN    6319.9938  1.36  -3.4710             
Fe  2 6319.9960 11.68  -4.6820  409.2750   
Ni  1 6579.1740  4.42  -2.7250   -7.5000   
Ca  1 6579.2541  5.05  -1.6083   -6.1100   
CN    6579.3398  0.65  -2.2090             
CN    6579.3398  0.65  -2.2090             
Dy  1 6579.3700  0.00  -1.1200             
Co  1 6579.4789  4.57  -0.8295   -6.4462   
CN    6579.8283  0.69  -2.5760             
Si  1 6579.9294  5.87  -3.0113   -6.0504   
Si  1 6579.9581  5.62  -3.1531   -8.3300   
CN    6580.0227  0.85  -2.2160             
V   1 6580.0567  1.20  -2.0886   -6.5600   
Ni  1 6580.2214  4.42  -1.2519   -7.3909   
MgH   6580.3558  0.94  -0.8670             
MgH   6580.3558  0.94  -0.8400             
CN    6580.8080  0.62  -2.2520             
CN    6580.8080  0.62  -2.2520             
Cr  1 6580.9233  1.03  -4.3280   -7.7900   
Nd  2 6580.9300  1.44  -0.8500             
MgH   6580.9401  1.20  -1.2450             
MgH   6580.9401  1.20  -1.2250             
CN    6581.0403  0.77  -1.5683   -9.2000   
CN    6581.0576  0.77  -1.8300             
Fe  1 6581.2092  1.49  -4.6790  254.2450   
Fe  2 6581.2664  5.59  -2.9519  171.1900   
Ti  1 6581.4288  3.71  -0.6980   -7.5836 x 
Ni  1 6581.7014  5.28  -1.4111   -6.4841 x 
Ce  2 6581.8290  0.29  -5.0898  -10.0000 x 
C   1 6581.9679  9.17  -2.2527   -7.9500 x 
CN    6582.1291  0.79  -1.9730           x 
CN    6582.1291  0.79  -1.9730           x 
CN    6582.6518  0.70  -1.7970             
CN    6582.6518  0.70  -1.7970             
CN    6582.8828  0.69  -1.7970             
CN    6582.8828  0.69  -1.7970             
CN    6583.1711  0.81  -1.9780             
CN    6583.1711  0.81  -1.9780             
Ti  1 6583.3779  2.47  -1.3118   -6.6834   
CN    6583.6228  0.85  -2.2080             
CN    6583.6228  0.85  -2.2080             
Si  1 6583.7009  5.95  -1.5403   -6.9191   
Ni  1 6583.8114  5.45  -2.0210   -7.1700   
CN    6583.9116  0.69  -2.5700             
CN    6583.9116  0.69  -2.5700             
CN    6584.2845  0.94  -2.0570             
CN    6584.2845  0.94  -2.0570             
Ti  1 6584.3914  3.57  -0.8748   -6.3300   
CN    6584.4645  0.65  -2.2020             
CN    6584.4645  0.65  -2.2020             
Ca  1 6584.5452  5.05  -1.1068   -9.6544   
Fe  1 6584.5697  5.39  -1.8642   -8.5600   
Si  1 6584.6368  6.08  -2.4538   -7.0140   
Y   1 6584.8552  0.07  -2.6520   -7.7400   
Fe  1 6585.0556  5.46  -3.6040   -7.2500   
Sm  2 6585.1981  1.17  -2.6161   -6.8000   
Ti  1 6585.2486  3.57  -0.4460   -7.5200   
Ti  1 6585.3766  4.33   0.1685   -8.3695   
CN    6585.4408  1.05  -2.4580             
CN    6585.5288  0.77  -2.8916   -6.8000   
CN    6585.5289  0.77  -1.8210             
CN    6585.5561  0.64  -2.2157   -6.8000   
CN    6585.5562  0.64  -2.2160             
Nd  2 6585.6960  1.44  -1.0800             
Ni  2 6585.7571 14.73  -1.9700   -7.5000   
Co  1 6585.7610  1.74  -4.8400   -7.8100   
Mn  3 6585.7744 26.82  -3.5660   -7.5400   
Sc  1 6585.7961  3.81  -6.3040   -7.4200   
Cr  2 6585.8135 12.71  -6.3970   -7.2600   
TiO   6585.8136  0.99   0.4260             
TiO   6585.8179  0.16  -0.9160             
TiO   6585.8179  0.82   0.2210             
Cr  2 6585.8352 13.09  -6.0830   -7.1800   
Mn  1 6585.8495  5.97  -9.9790   -7.8300   
MgH   6585.8508  1.05  -3.6480             
Ce  2 6585.8543  1.93  -2.9200             
Cr  2 6585.8872 13.16  -5.2400   -7.2500   
Cr  2 6585.9176 11.46  -1.0820   -7.5800   
Fe  1 6585.9294  5.51  -4.7445   -7.1500   
Ca  1 6585.9384  5.88  -5.7060   -6.7800   
TiO   6585.9567  0.58   0.0620             
Fe  2 6585.9762 13.99  -4.7370   -7.3100   
Y   1 6585.9940  2.35  -1.2770   -7.7300   
Fe  1 6586.0035  3.64  -5.8890   -7.8200   
TiO   6586.0131  0.21  -0.4820             
Fe  1 6586.0183  5.54  -3.5810   -7.1600   
TiO   6586.0218  0.68   0.0710             
MgH   6586.0534  0.51  -6.0120             
MgH   6586.0842  0.51  -4.0460             
Cr  2 6586.0868 11.44  -1.4110   -7.5000   
TiO   6586.1520  0.55   0.3250             
TiO   6586.1867  0.72   0.4580             
TiO   6586.2127  1.12   0.3090             
OH    6586.2274  1.25 -11.4620             
TiO   6586.2344  0.88   0.4200             
Ni  2 6586.2560 14.74  -2.4140   -7.3100   
C   1 6586.2700  9.00  -1.3590   -7.0619   
TiO   6586.2735  0.21  -0.4710             
TiO   6586.2778  0.17  -0.9020             
Fe  1 6586.2990  5.64  -6.7426   -7.0600   
Ni  1 6586.3154  1.95  -2.7876  293.3180   
Cr  2 6586.3211 12.53  -5.7316   -7.3200   
S   1 6586.3211  9.93  -5.4910   -6.9500   
Mn  1 6586.3519  4.43  -0.7970   -7.3400   
Fe  2 6586.3788 13.59  -1.3720   -7.5900   
TiO   6586.3906  0.34  -0.5920             
Cu  1 6586.3992  7.45  -2.9320   -6.8400   
Fe  1 6586.4248  5.64  -9.6650   -7.0600   
Fe  1 6586.4248  5.64  -9.3980   -7.0600   
Cr  1 6586.4391  6.15  -3.4990   -7.5500   
Cs  1 6586.5100  1.46  -2.0862   -8.0000   
Fe  2 6586.5255 13.57  -9.9871   -7.5800   
Ce  2 6586.5884  1.64  -3.0427   -6.8000   
TiO   6586.6163  0.79   0.4880             
Fe  1 6586.6201  5.64  -9.3760   -7.0600   
TiO   6586.6250  0.89   0.2450             
Si  1 6586.6389  6.10  -2.2307   -6.5506   
Ca  1 6586.6696  5.76  -8.8481   -6.7500   
Fe  2 6586.7079  5.61  -2.7313  231.1920   
MgH   6586.7151  0.61  -3.7650             
V   3 6586.7420 18.24  -1.3230   -7.6800   
Fe  2 6586.7481 11.16  -2.8790  389.2760   
Cr  1 6586.7724  4.10  -2.9170   -7.5600   
TiO   6586.7725  0.82   0.0460             
Ni  2 6586.8028 14.26  -3.1650   -7.4600   
V   2 6586.8071  8.79  -4.4480   -7.6800   
MgH   6586.8206  1.01  -2.9600             
MgH   6586.8206  1.01  -2.9970             
TiO   6586.8550  0.84   0.4830             
Ce  3 6586.9113 11.12  -2.8500             
CN    6586.9287  0.57  -4.1940             
V   1 6586.9764  4.29  -4.6420   -7.2700   
MgH   6586.9890  1.07  -1.9840             
MgH   6586.9890  1.07  -1.9100             
TiO   6586.9895  0.47  -0.1250             
Ti  1 6586.9951  3.29  -5.2080   -7.7600   
OH    6586.9959  0.84 -11.1280             
TiO   6586.9982  0.17  -0.9020             
TiO   6586.9982  0.21  -0.4710             
Ni  2 6587.0068 15.06  -9.6750   -7.7200   
Ni  2 6587.0068 15.06  -8.8850   -7.7200   
TiO   6587.0069  1.46  -0.0050             
Cr  2 6587.0198 11.25  -0.4660   -7.5800   
CN    6587.0233  0.63  -2.8640             
Fe  2 6587.0241  5.26  -5.5440   -7.9000   
Cr  2 6587.0328 11.38  -5.5450   -7.4900   
Ni  2 6587.0849 15.06  -7.1030   -7.7200   
Ni  2 6587.0849 15.06  -9.7410   -7.7200   
CN    6587.0949  0.63  -2.2290             
CN    6587.0949  0.63  -2.2290             
Fe  2 6587.1127  0.08 -15.5500   -7.9400   
Fe  2 6587.1136 10.93  -3.1940  451.2850   
Ca  1 6587.1470  5.76  -5.8540   -6.7100   
Ni  2 6587.1544 14.38  -3.9520   -7.4600   
TiO   6587.1588  0.68   0.1630             
TiO   6587.1631  0.80   0.1410             
TiO   6587.1631  1.02   0.2640             
TiO   6587.1631  0.95   0.2850             
V   1 6587.1717  2.50  -5.8750   -7.8100   
Fe  3 6587.1978 16.38  -9.8360   -7.8500   
Hf  1 6587.2240  2.08  -1.5500             
Ca  1 6587.2338  5.76  -5.3640   -6.7000   
TiO   6587.2543  0.68   0.4200             
TiO   6587.2847  0.22  -0.4600             
Ni  2 6587.2976 14.09  -6.2280   -7.4600   
Ni  2 6587.3323 12.45  -4.7650   -7.7800   
V   1 6587.3584  2.68  -1.6240   -7.7900   
Ca  1 6587.3584  5.83  -7.7430   -6.4500   
Ca  1 6587.3584  5.83  -9.2080   -6.4500   
Ca  1 6587.3584  5.83  -8.0980   -6.4500   
V   1 6587.3584  2.68  -1.6240   -7.7900   
Cr  2 6587.4191 11.49  -5.6620   -7.7200   
TiO   6587.4322  0.94   0.5320             
MgH   6587.4452  0.61  -5.5610             
TiO   6587.4800  0.59  -0.0010             
P   2 6587.4886 12.79  -2.9370   -7.7300   
TiO   6587.4887  0.17  -0.8880             
V   1 6587.5016  3.37  -7.1250   -7.5300   
Sm  2 6587.5016  1.46  -1.8500             
MgH   6587.5320  1.28  -2.4340             
MgH   6587.5320  1.28  -2.4700             
MgH   6587.5489  1.20  -3.5520             
Ni  2 6587.5493 14.74  -2.6270   -7.3100   
Cr  1 6587.5567  5.66  -9.1660   -7.3100   
MgH   6587.5611  0.61  -3.7190             
CN    6587.5862  1.69  -3.8760             
Fe  2 6587.5932 11.08  -1.4370   -7.6400   
C   1 6587.6258  8.54  -0.9681   -7.2831   
Cr  2 6587.6265 11.68  -3.1731   -7.4100   
V   2 6587.6448  7.11  -7.0380   -7.7200   
TiO   6587.6666  0.55   0.3330             
TiO   6587.6710  1.05   0.1860             
TiO   6587.6840  0.35  -0.5750             
Ni  2 6587.7143 13.98  -3.6310   -7.6400   
Cr  2 6587.7317  8.21  -4.9940   -7.8600   
Cr  2 6587.7403 13.16  -1.4090   -7.2500   
Cr  1 6587.7469  4.45  -2.4090   -7.7700   
TiO   6587.7535  0.70   0.0940             
Ca  1 6587.7916  5.88  -3.9090   -6.7800   
U   2 6587.8420  0.69  -2.9260             
Fe  2 6587.8658 11.14  -3.3350   -7.5200   
Cr  2 6587.8706 12.43  -3.8500   -7.3700   
CN    6587.8754  0.94  -2.0460             
CN    6587.8754  0.94  -2.0460             
Cr  1 6587.9114  4.11  -3.2830   -7.8000   
Mn  1 6587.9301  5.56  -7.5840   -7.7200   
Mn  1 6587.9301  5.56  -9.4270   -7.7200   
Fe  1 6587.9973  5.33  -7.7350   -7.1700   
V   1 6588.0052  2.04  -8.8370   -7.7900   
Nd  2 6588.0200  1.77  -0.9000             
TiO   6588.0313  0.22  -0.4600             
TiO   6588.0400  0.83   0.2250             
Fe  2 6588.0733 13.57  -8.0910   -7.3000   
MgH   6588.0829  0.51  -5.9710             
Mn  2 6588.1007  6.87  -3.9560   -7.8600   
MgH   6588.1011  0.51  -4.2610             
Co  1 6588.1189  5.00  -1.4230   -7.5100   
TiO   6588.1268  1.20   0.2020             
Ni  2 6588.1441 15.06  -9.5040   -7.7200   
Fe  1 6588.1536  5.52  -2.8950   -7.1200   
Mn  1 6588.1588  5.85  -3.7130   -7.6100   
Si  1 6588.1843  5.62  -3.0820   -6.7592   
Ni  2 6588.1845 14.45  -0.2838   -7.3500   
Ni  2 6588.2092 14.38  -2.0160   -7.4600   
TiO   6588.2180  0.17  -0.8880             
S   1 6588.2266 10.15  -7.6240   -6.7000   
S   1 6588.2266 10.15  -7.5410   -6.7000   
S   1 6588.2266 10.15  -7.4700   -6.7000   
S   1 6588.2266 10.15  -7.2500   -6.7000   
S   1 6588.2266 10.15  -7.1020   -6.7000   
S   1 6588.2266 10.15  -7.0510   -6.7000   
S   1 6588.2266 10.15  -6.7350   -6.7000   
S   1 6588.2266 10.15  -6.5290   -6.7000   
Mn  1 6588.2496  5.82  -8.6350   -7.7600   
Fe  2 6588.2526 12.19  -7.7650   -7.4200   
CN    6588.2717  0.98  -3.4050             
MgH   6588.2748  1.20  -3.5290             
MgH   6588.2748  1.20  -5.7770             
Cr  1 6588.3360  5.46  -8.7440   -7.2600   
CN    6588.3373  0.59  -3.2020             
OH    6588.3499  1.65 -12.5440             
Ca  1 6588.3503  5.81  -5.4830   -6.6700   
TiO   6588.3569  0.23  -0.4490             
TiO   6588.3613  0.35  -0.5750             
OH    6588.3772  1.65 -12.5440             
Fe  2 6588.3881  5.24  -5.5050   -7.9000   
Fe  2 6588.3907 12.19  -4.4660   -7.4200   
Fe  2 6588.4111 12.18  -5.1930   -7.3400   
Fe  2 6588.4189 13.41  -2.1790   -7.5900   
Ti  1 6588.4220  3.46  -5.0380   -7.4600   
Ti  1 6588.4884  2.40  -5.4090   -7.7700   
TiO   6588.4915  0.59   0.0680             
Th  1 6588.5400  0.48  -2.0980             
CN    6588.5553  1.63  -3.3930             
OH    6588.5648  0.68 -11.4390             
Fe  2 6588.5666 13.23  -3.4040   -7.4800   
TiO   6588.5740  0.48  -0.1130             
Cu  1 6588.5831  6.87  -7.6170   -7.2600   
Cr  2 6588.5913  8.41  -6.0370   -7.6600   
CN    6588.6061  0.81  -1.9610             
CN    6588.6061  0.81  -1.9610             
TiO   6588.6174  0.69   0.0780             
C   1 6588.6438  9.17  -2.0090   -6.7500   
Cr  2 6588.6868 12.41  -2.7520   -7.3800   
MgH   6588.7046  1.29  -2.4340             
MgH   6588.7046  1.29  -2.4000             
Dy  3 6588.7052  6.53  -3.4290             
MgH   6588.7177  1.39  -4.2460             
Pr  3 6588.7384  4.70  -3.5860             
TiO   6588.7390  0.17  -0.8750             
TiO   6588.7564  1.04  -0.1550             
TiO   6588.7694  0.36  -0.5670             
TiO   6588.7781  0.72   0.0430           x 
TiO   6588.7781  0.73   0.4630           x 
Cr  1 6588.7915  5.79  -5.9150   -7.3200 x 
Li  1 6588.8090  3.37  -3.6690           x 
Li  1 6588.8090  3.37  -3.3690           x 
Co  2 6588.8371 12.23  -3.2420   -7.6300 x 
TiO   6588.8389  0.69   0.1690           x 
Ce  2 6588.8553  3.77  -2.1800           x 
Cr  2 6588.8736 12.59  -5.5100   -7.3200 x 
Fe  1 6588.8809  5.56  -4.2980   -7.1000 x 
Mn  1 6588.8914  5.85  -4.0580   -7.6600 x 
Sm  1 6588.9040  0.39  -1.1850           x 
CN    6588.9765  0.70  -3.1640           x 
TiO   6588.9822  0.92   0.0890           x 
Cr  2 6588.9995 10.75  -6.8090   -7.7300 x 
Cu  2 6589.0051 17.32  -1.5390   -7.0800 x 
CN    6589.0668  0.70  -1.7810             
CN    6589.0668  0.70  -1.7810             
CN    6589.3309  0.72  -1.7810             
CN    6589.3309  0.72  -1.7810             
Sm  2 6589.7118  1.27  -0.9100           x 
CN    6589.9433  0.67  -2.1970           x 
CN    6589.9433  0.67  -2.1970           x 
CN    6589.9741  0.82  -1.9660           x 
CN    6589.9741  0.82  -1.9660           x 
Cr  1 6590.1670  4.10  -2.2100   -7.6700 x 
Cr  1 6590.4960  4.13  -1.2038   -6.2373 x 
Ni  1 6590.7076  5.28  -1.5849   -6.0236 x 
Ti  1 6590.8043  2.48  -1.8339   -5.3800 x 
Si  1 6590.9604  5.87  -3.5760   -6.9800 x 
Fe  1 6591.3159  4.59  -1.9431  311.2620   
Nd  2 6591.4300  0.20  -2.7708   -9.0887   
C   1 6591.4600  8.85  -2.3896   -6.2689   
CN    6591.6053  0.80  -1.9947   -8.9007   
CN    6591.6053  0.80  -1.9988   -7.3306   
C   1 6591.6826  9.00  -2.1154   -6.2708   
MgH   6591.8848  1.13  -0.9990             
MgH   6591.8848  1.13  -1.0140             
Fe  1 6591.9573  4.37  -4.1630   -7.5500   
Co  1 6591.9865  4.57  -0.9766   -6.3100   
Zr  1 6591.9900  1.48  -1.1806   -6.8000   
Cr  1 6592.1343  3.85  -2.0470   -7.7900   
Ni  1 6592.5137  4.24  -1.0316   -7.2085   
CN    6592.5946  0.65  -2.1950             
CN    6592.5946  0.65  -2.1950             
Fe  1 6592.6023  4.96  -2.2510   -6.3130   
Ti  1 6592.9177  1.44  -7.4394   -7.7500   
Fe  1 6592.9192  2.73  -1.5637  312.2640   
Si  1 6593.0142  6.10  -1.3786   -6.7225   
CN    6593.2238  0.71  -2.5670             
CN    6593.2238  0.71  -2.5670             
CN    6593.3733  0.88  -2.2080             
CN    6593.3733  0.88  -2.2080             
CN    6593.6360  0.64  -2.2060             
CN    6593.6360  0.64  -2.2060             
Pr  2 6593.7713  1.00  -1.6000             
Fe  1 6593.8816  2.43  -2.2483  318.2470   
Ti  1 6593.8869  3.31   0.5398   -7.0466   
Dy  2 6594.1238  1.85  -0.0933   -6.8078   
Ce  2 6594.2597  0.54  -2.8900           x 
MgH   6594.4759  0.91  -0.9270           x 
MgH   6594.4759  0.91  -0.9610           x 
Ti  1 6594.5585  3.33  -1.0420   -7.5500 x 
Cr  1 6594.6916  4.39  -0.9380   -7.6400   
Ti  1 6594.9353  3.35  -0.8990   -7.5500   
CN    6595.0066  0.67  -2.1900             
CN    6595.0066  0.67  -2.1900             
CN    6595.0292  0.96  -2.0490             
CN    6595.0292  0.96  -2.0490             
Fe  2 6595.1419  5.25  -5.3280   -7.9000   
CN    6595.1854  0.72  -3.1730             
C   1 6595.2400  8.85  -2.6653   -5.8800   
Fe  1 6595.2620  5.51  -4.1315   -6.5147   
CN    6595.2790  0.72  -3.1334   -7.3089   
CN    6595.2790  0.72  -1.7650             
Co  1 6595.2975  4.57  -2.6393   -3.9119   
CN    6595.3081  0.82  -1.8970   -8.9138   
CN    6595.3081  0.82  -1.9490             
CN    6595.3146  0.60  -3.0982   -9.0668   
Ba  1 6595.3230  1.12   0.0275   -9.2000   
Ce  2 6595.4465  0.96  -2.7000             
Cr  1 6595.7071  4.10  -2.1550   -7.5600   
TiO   6595.7507  0.59   0.3700             
TiO   6595.7551  0.14  -1.3420             
TiO   6595.7551  0.26  -0.3880             
CN    6595.7563  1.00  -3.4120             
TiO   6595.7681  0.72   0.1900             
TiO   6595.7681  1.08   0.1950             
CN    6595.8429  0.80  -3.5850             
N   1 6595.8440 12.12  -2.6250             
TiO   6595.8595  1.24   0.2100             
TiO   6595.8639  0.19  -0.8140             
Co  1 6595.8666  3.71  -0.7346   -7.1911   
MgH   6595.8668  0.58  -5.4880             
Fe  2 6595.8686 10.99  -3.7371  331.2390   
Ti  1 6595.8768  0.00  -7.6593   -7.7606   
TiO   6595.8769  0.20  -1.0060             
TiO   6595.8769  0.20  -1.0060             
Fe  2 6595.9556 11.44  -2.3220   -7.6100   
Fe  1 6595.9691  5.54  -5.2050   -7.1300   
MgH   6595.9717  0.58  -3.8020             
CN    6595.9943  0.80  -1.8110             
Sc  1 6595.9943  3.87  -3.0960   -7.2500   
CN    6595.9943  0.80  -1.8110             
MgH   6596.0157  1.16  -2.9200             
MgH   6596.0157  1.16  -2.8070             
TiO   6596.0162  0.87   0.4960             
TiO   6596.0684  0.72   2.0000   -7.5977   
TiO   6596.0728  0.14   0.4198   -8.0000   
Cu  1 6596.0910  7.18  -2.4970   -7.0900   
Ar  1 6596.1140 13.08  -4.8100             
Ar  2 6596.1210 19.55  -3.7500             
TiO   6596.1424  0.41  -0.5200             
Fe  2 6596.1690 11.44  -3.6190  397.2710   
Fe  2 6596.1985  8.74  -6.6020   -7.7300   
TiO   6596.1990  0.26  -0.3790             
Cr  2 6596.2033 11.23   0.2918   -7.5700   
TiO   6596.2077  0.21  -0.9950             
TiO   6596.2077  0.21  -0.9950             
OH    6596.2228  1.53  -7.6350             
Cr  2 6596.2250 10.76  -7.6610   -7.7300   
Cr  2 6596.2294 10.88  -5.1810   -7.7200   
Ni  2 6596.2294 14.77  -6.1220   -7.2700   
CN    6596.2346  0.73  -1.7650             
CN    6596.2346  0.73  -1.7650             
Ca  3 6596.2468 42.62  -2.1920   -7.6100   
Fe  1 6596.2729  5.37  -7.3580   -7.4300   
Cr  1 6596.3208  5.81  -6.4760   -7.6700   
MgH   6596.3255  1.12  -5.1090             
CN    6596.3312  0.73  -3.1870             
F   1 6596.3350 14.68  -1.4000             
Fe  3 6596.3425 15.34  -5.1720   -7.9600   
Ca  1 6596.3460  5.55  -5.5010   -7.0100   
Cr  1 6596.3543  6.10  -5.1860   -6.7100   
Ni  1 6596.3630  5.30  -5.4570   -7.4900   
TiO   6596.3644  0.62   0.0860             
TiO   6596.3644  0.14  -1.5760             
Fe  2 6596.3726  3.94  -5.5330   -7.8800   
Fe  2 6596.3900  7.49  -4.7740  235.2160   
Mn  2 6596.3904  4.78  -8.9010   -7.8900   
TiO   6596.4253  0.62   0.0290             
TiO   6596.4253  0.92   0.4330             
Ce  2 6596.4270  3.22  -2.4500             
Fe  2 6596.4627  5.62  -3.8990  228.1900   
Fe  2 6596.5201 12.76  -4.8410   -7.5400   
TiO   6596.5211  0.20  -0.8020             
TiO   6596.5298  0.21  -0.9830             
TiO   6596.5298  0.21  -0.9830             
Ti  1 6596.5336  3.58  -0.8020   -8.8263   
Ca  1 6596.5488  5.72  -5.5115   -6.7400   
Tm  2 6596.5514  2.69  -3.2300             
OH    6596.6076  0.52  -8.4530             
Ca  1 6596.6102  5.72  -7.3080   -6.7400   
Ni  2 6596.6124 14.74  -2.2990   -7.3100   
TiO   6596.6212  1.50   0.0030             
Fe  1 6596.6237  4.96  -6.4560   -7.4200   
TiO   6596.6255  1.06   0.2740             
TiO   6596.6255  0.72   0.0980             
Fe  1 6596.6311  3.64  -4.9720   -7.7900   
Ti  1 6596.6350  3.32  -1.4190   -7.5500   
Ca  1 6596.6577  5.83  -4.7340   -6.4500   
Tm  2 6596.6646  4.86  -2.0000             
TiO   6596.6734  0.42  -0.5130             
OH    6596.6781  0.52  -8.4530             
Ni  2 6596.6864 15.10  -3.0940   -7.2100   
TiO   6596.6908  1.17   0.3200             
TiO   6596.6908  0.14  -1.7720             
Ca  1 6596.6912  5.72  -5.6310   -6.7400   
Ca  1 6596.6951  5.83  -4.8180   -6.4500   
TiO   6596.7082  0.76   0.4780             
Zr  1 6596.7100  1.48  -1.9800             
Ti  1 6596.7155  2.33  -4.3270   -7.6300   
Ni  2 6596.7212 12.57  -3.3020   -7.7800   
CN    6596.7351  0.88  -4.1690             
Ca  1 6596.7473  5.83  -5.4090   -6.4500   
Fe  2 6596.7486 11.59  -3.2490  380.2760   
Sc  1 6596.7778  5.02  -8.7550   -6.8200   
Fe  1 6596.8213  5.48  -7.2650   -7.1800   
Ni  2 6596.8213 14.77  -6.1890   -7.2700   
C   1 6596.8500  8.85  -2.5350   -7.0800   
Mn  2 6596.8518 10.32  -4.2660   -7.4600   
Mn  1 6596.8596  6.38  -9.8650   -7.8100   
Ce  2 6596.8805  3.69  -1.8200             
F   1 6596.8850 14.75  -1.8000             
TiO   6596.8911  0.22  -0.9710             
TiO   6596.8911  0.22  -0.9710             
TiO   6596.9215  0.51  -0.0620             
TiO   6596.9259  0.73   0.1100             
TiO   6596.9259  0.26  -0.3790             
CN    6596.9306  0.88  -2.2010             
CN    6596.9306  0.88  -2.2010             
Fe  1 6596.9463  5.37  -7.0720   -7.1600   
Fe  2 6596.9463  5.91  -6.5050   -7.8900   
S   1 6596.9954 10.21  -7.3360   -6.6200   
S   1 6596.9954 10.21  -6.0450   -6.6200   
S   1 6596.9954 10.21  -5.5620   -6.6200   
S   1 6596.9954 10.21  -5.0610   -6.6200   
S   1 6596.9954 10.21  -4.9120   -6.6200   
S   1 6596.9954 10.21  -4.3060   -6.6200   
MgH   6597.0133  0.52  -4.7940             
Ce  2 6597.0346  1.40  -1.8200             
TiO   6597.0434  0.95   0.0990             
TiO   6597.0434  1.03   0.4390             
TiO   6597.0434  0.14  -2.1110             
Cr  1 6597.0599  4.70  -7.6480   -7.5200   
CN    6597.0777  0.84  -1.9540             
CN    6597.0777  0.84  -1.9540             
MgH   6597.0821  0.51  -4.8630             
Cr  1 6597.0882  5.47  -4.7370   -7.2600   
CN    6597.0956  0.71  -3.8810             
MgH   6597.1130  0.51  -4.5860             
Ni  2 6597.1304 13.14  -2.6490   -7.5900   
Si  1 6597.1870  6.12  -4.0510   -6.6900   
CN    6597.1957  0.84  -2.9960             
V   3 6597.2001 18.30   0.6730   -7.6800   
TiO   6597.2176  0.84   0.5080             
Ni  2 6597.2218 12.61  -4.4510   -7.7700   
Sc  2 6597.2218  7.50  -0.0200   -7.5800   
Ni  3 6597.2262 25.72  -5.5710   -7.7100   
V   1 6597.2305  2.26  -4.4500   -7.7900   
TiO   6597.2306  0.20  -0.8020             
Mn  1 6597.2462  5.20  -4.0300   -7.8400   
TiO   6597.2567  0.22  -0.9590             
TiO   6597.2567  0.22  -0.9590             
TiO   6597.2611  0.87   0.2420             
CN    6597.2719  0.71  -2.5610             
CN    6597.2719  0.71  -2.5610             
TiO   6597.2829  0.42  -0.5130             
Cr  1 6597.3067  4.40  -1.4530   -7.6400   
Fe  1 6597.3324  5.48  -8.0970   -7.1800   
Fe  1 6597.3337  5.48  -7.5060   -7.1800   
Fe  1 6597.3577  5.36  -3.7250   -7.2900   
Ce  2 6597.3677  1.58  -1.8800             
MgH   6597.3960  1.16  -2.8070             
MgH   6597.3960  1.16  -2.7180             
TiO   6597.4004  0.27  -0.3690             
Fe  2 6597.4073 10.91  -3.3130   -7.4800   
Fe  2 6597.4208 11.17  -3.0510   -7.6300   
Fe  2 6597.4691  7.97  -3.0520  511.2230   
OH    6597.4861  1.95 -11.6980             
TiO   6597.4918  0.60   0.3770             
Mn  1 6597.4922  5.99  -3.0210   -7.5000   
V   1 6597.4961  3.80  -7.7820   -7.3000   
TiO   6597.5049  1.13   0.4800             
Fe  2 6597.5074 12.20  -5.7980   -7.4200   
Ni  2 6597.5179 12.96  -1.1450   -7.5000   
Cr  2 6597.5353 12.41  -4.6960   -7.4000   
Cr  1 6597.5501  4.17  -0.7890   -7.3400   
Fe  1 6597.5647  4.80  -0.8374  864.2760   
Ce  2 6597.5675  1.83  -1.3600             
Ca  1 6597.5923  5.83  -3.3710   -6.4400   
Fe  2 6597.6006 13.57  -8.0730   -7.5900   
TiO   6597.6268  0.73   0.1950             
TiO   6597.6312  0.23  -0.9480             
TiO   6597.6312  0.23  -0.9480             
Ca  1 6597.6367  5.80  -5.5210   -6.7300   
TiO   6597.6399  0.95   0.2610             
TiO   6597.6399  0.98   0.5450             
Fe  2 6597.6820 12.20  -4.0990   -7.4200   
S   1 6597.6833 10.21  -8.6520   -6.6200   
S   1 6597.6833 10.21  -4.1760   -6.6200   
S   1 6597.6833 10.21  -5.0360   -6.6200   
S   1 6597.6833 10.21  -5.4660   -6.6200   
S   1 6597.6833 10.21  -5.7060   -6.6200   
Sc  1 6597.6877  4.83  -2.1290   -6.7600   
Ce  2 6597.6877  2.92  -1.6400             
Cr  2 6597.7835 11.30  -4.0710   -7.4800   
Pr  3 6597.7927  3.07  -4.1000             
Ni  2 6597.8009 14.33  -4.1719   -7.3500   
V   1 6597.8140  1.20  -3.8050   -7.7600   
TiO   6597.8881  0.20  -0.7910             
Mn  1 6597.8893  5.92  -6.1008   -7.3500   
TiO   6597.8968  0.43  -0.5050             
TiO   6597.8968  0.86   0.0610             
TiO   6597.8968  1.07  -0.1450             
TiO   6597.8968  0.89  -0.1780             
CN    6597.9267  1.79  -4.9130             
F   3 6597.9320 54.84  -2.4000             
MgH   6597.9328  0.57  -3.9170             
Ca  1 6597.9664  5.83  -7.9030   -6.4500   
Ni  2 6597.9881 15.03  -3.2690   -7.3900   
S   1 6598.0099 10.21  -7.8180   -6.6300   
S   1 6598.0099 10.21  -9.5230   -6.6300   
S   1 6598.0099 10.21  -9.4150   -6.6300   
Ca  1 6598.0439  5.55  -5.8110   -7.0100   
Ca  1 6598.0439  5.55  -5.8680   -7.0100   
Fe  2 6598.0443 12.90  -5.5400   -7.3000   
Cu  2 6598.0491 17.33  -2.7010   -7.0800   
S   1 6598.0752 10.21  -4.6810   -6.6200   
S   1 6598.0752 10.21  -5.1840   -6.6200   
S   1 6598.0752 10.21  -5.8390   -6.6200   
CN    6598.0761  0.96  -2.0390             
CN    6598.0761  0.96  -2.0390             
Ni  2 6598.0796 14.70  -2.2310   -7.1800   
Tm  2 6598.0796  4.36  -2.1200             
TiO   6598.0884  0.23  -0.9360             
TiO   6598.0884  0.23  -0.9360             
Fe  1 6598.1005  5.48  -6.5780   -7.1800   
Fe  1 6598.1009  5.48  -7.2520   -7.1800   
TiO   6598.1058  0.27  -0.3690             
TiO   6598.1145  1.00   0.3000             
Fe  2 6598.1275 12.79  -5.8030   -7.5200   
Ni  2 6598.1493 14.67  -2.7420   -7.4900   
TiO   6598.1537  1.19   0.1970             
Ni  1 6598.1889  5.05  -3.4980   -7.4900   
Fe  1 6598.1919  5.54  -3.6080   -7.4200   
Ni  2 6598.2189 14.24  -5.7969   -7.6200   
Mn  2 6598.2886 12.12  -9.0500   -7.4700   
Fe  2 6598.3324  5.62  -2.7870  265.1900   
TiO   6598.3497  0.73   0.4480             
Fe  1 6598.3644  5.69  -8.3473   -7.0100   
TiO   6598.3671  1.32  -0.0320             
Fe  1 6598.3753  4.55  -3.6677   -6.3472   
Fe  1 6598.4428  5.69  -7.9770   -7.0100   
Tm  2 6598.4585  4.74  -1.6700             
Fe  2 6598.4615 11.00  -4.0929   -7.6600   
Sc  1 6598.4715  4.83  -4.5000   -6.7600   
Ni  2 6598.4890 15.01  -0.9430   -7.4800   
TiO   6598.5021  0.24  -0.9240             
TiO   6598.5021  0.24  -0.9240             
Cr  2 6598.5064  6.48  -4.5163  219.2080   
Cr  1 6598.5138  6.05  -3.1243   -6.7500   
TiO   6598.5152  0.43  -0.5050             
TiO   6598.5152  0.99  -0.1800             
TiO   6598.5152  0.14  -1.0370             
Fe  1 6598.5299  5.69  -8.0480   -7.0100   
Fe  1 6598.5299  5.69  -7.9150   -7.0100   
Cr  1 6598.5556  5.77  -6.2380   -7.5500   
V   1 6598.5848  3.93  -1.7590   -7.4800   
Cr  2 6598.5891 10.80  -5.3700   -7.6600   
Tm  2 6598.5978  4.78  -1.5400             
Ni  1 6598.5981  4.24  -1.1555  976.2790   
Ni  1 6598.6137  4.24  -1.2584  889.2790   
Fe  1 6598.6257  5.69  -7.8550   -7.0100   
TiO   6598.6415  0.20  -0.7910             
TiO   6598.6415  0.28  -0.3600             
TiO   6598.6458  0.14  -0.9420             
Ar  1 6598.6650 13.28  -2.9000             
Fe  2 6598.6714 11.40  -4.3302   -7.5900   
Ar  1 6598.6780 13.30  -2.9000             
Ni  3 6598.7067 25.72  -7.1460   -7.7100   
TiO   6598.7199  0.62   0.0360             
TiO   6598.7199  0.51  -0.0520             
Cu  2 6598.7202 16.23  -4.7370   -7.4200   
Cu  2 6598.7298 17.32  -4.5170   -7.0900   
OH    6598.7398  0.69 -10.9230             
Ca  1 6598.7477  5.83  -5.8830   -6.4400   
Ca  1 6598.7851  5.83  -5.4720   -6.4400   
Co  3 6598.7938 19.33  -5.9780   -7.7900   
MgH   6598.8269  0.57  -5.4440             
Ti  1 6598.8322  3.29  -3.6320   -7.5500   
TiO   6598.8375  0.14  -0.8690             
Zr  1 6598.8400  0.07  -3.4400             
TiO   6598.8723  0.76   0.0580           x 
Cu  1 6598.8810  5.57  -6.4320   -6.8500 x 
MgH   6598.9249  0.57  -3.8500           x 
Ne  1 6598.9528 16.85  -0.3420           x 
TiO   6598.9594  1.27   0.2340           x 
TiO   6598.9594  0.24  -0.9130           x 
TiO   6598.9594  0.14  -0.8110           x 
TiO   6598.9594  0.24  -0.9130           x 
Fe  3 6598.9768 22.75  -8.1870   -7.5300 x 
Ni  2 6598.9855 14.77  -5.4270   -7.2800 x 
Fe  1 6598.9977  5.48  -7.0610   -7.1800 x 
Zr  1 6688.1800  0.54  -2.5100           x 
CN    6688.4634  0.84  -2.1090             
CN    6688.4634  0.84  -2.1090             
Ca  1 6688.4688  4.88  -1.4190   -6.3280 x 
CN    6688.7655  0.83  -1.8750             
CN    6688.7655  0.83  -1.8750             
C   1 6688.7900  8.85  -2.1290   -7.0800   
CN    6688.9938  0.92  -1.9760             
CN    6688.9938  0.92  -1.9760             
CN    6689.2010  0.99  -1.7420             
CN    6689.2010  0.99  -1.7420             
Ti  1 6689.2797  2.25  -1.4973   -6.8848   
V   1 6690.1643  1.87  -2.5830   -7.8000 x 
Cr  1 6690.2615  3.89  -2.5730   -7.7300 x 
CN    6690.2897  0.79  -2.4100           x 
MgH   6690.5941  1.02  -0.7450             
MgH   6690.5941  1.02  -0.7670             
Ni  1 6690.7679  3.63  -2.5485   -7.0275   
CN    6690.8288  1.18  -1.9890             
CN    6690.8349  0.81  -2.0648   -6.8617   
CN    6690.8530  0.91  -1.9670             
CN    6690.8530  0.91  -1.9670             
CN    6690.8782  0.81  -2.0408   -6.8000   
CN    6690.9363  1.06  -1.8390             
CN    6690.9363  1.06  -1.8390             
Y   1 6691.8300  3.07   0.2600             
Fe  1 6692.0237  5.49  -3.1420   -7.1600 x 
Fe  1 6692.2747  4.08  -3.0169   -7.7756   
Si  1 6692.4559  6.12  -2.5427   -6.6658   
Fe  1 6692.4677  4.56  -3.3110   -7.5000   
CN    6692.7078  0.81  -2.3010             
CN    6692.7078  0.81  -2.3010             
CN    6692.8248  0.85  -1.9034   -7.8837   
CN    6692.8248  0.85  -1.9042   -8.0028   
CN    6692.8254  0.92  -1.8213   -9.0760   
CN    6692.8254  0.92  -1.8229   -9.0774   
CN    6692.8875  0.84  -1.8480             
CN    6692.8875  0.84  -1.8480             
Co  1 6692.9265  5.00  -1.4240   -7.5300   
Co  1 6692.9345  3.41  -2.1148   -6.8770   
Fe  2 6693.2316  7.13  -2.5550  175.2210 x 
Fe  1 6693.2482  4.43  -4.8100   -7.5400 x 
CN    6693.4696  0.93  -1.9590           x 
CN    6693.4696  0.93  -1.9590           x 
Sm  2 6693.5550  1.69  -1.0890           x 
CN    6693.5579  0.94  -2.7710           x 
V   1 6693.6135  2.68  -1.5390   -7.7700 x 
Ba  1 6693.8400  1.19  -0.0200           x 
C2    6694.3584  1.03  -2.1510             
Ti  1 6694.3884  3.56  -1.0530   -7.5400   
OH    6694.5081  1.67  -8.9370             
Ni  2 6694.5099 14.41  -2.4000   -7.4600   
TiO   6694.5279  0.06   0.0510             
Fe  1 6694.5323  5.61  -3.7602   -6.2200   
TiO   6694.5324  0.41  -0.5150             
TiO   6694.5324  0.41  -0.5150             
Fe  2 6694.5350 11.20  -1.4780             
He  1 6694.5490 22.72  -4.1780             
Sc  2 6694.5637  7.50  -2.2860   -7.5900   
CN    6694.5655  0.80  -2.6760             
Fe  2 6694.5677 12.57  -5.6400   -7.7400   
CN    6694.6108  0.80  -2.3670             
CN    6694.6108  0.80  -2.3670             
TiO   6694.6131  1.05   0.2510             
CN    6694.6193  1.08  -2.1600             
CN    6694.6193  1.08  -2.1600             
Ni  1 6694.6363  5.41  -2.5410   -7.4800   
Cr  1 6694.6363  4.20  -4.2350   -7.7900   
CN    6694.6471  1.18  -1.9800             
CN    6694.6471  1.18  -1.9800             
Cr  1 6694.6839  6.12  -4.5910   -6.6400   
CN    6694.7108  0.90  -2.5120             
CN    6694.7108  0.90  -2.5120             
TiO   6694.7207  0.03  -0.6480             
TiO   6694.7207  0.95   0.2150             
Sm  2 6694.7210  1.37  -2.2060             
Ca  1 6694.7690  5.39  -3.4110   -7.1500   
Ni  1 6694.7928  5.47  -2.7680   -6.9900   
CN    6694.8121  0.82  -1.9980             
CN    6694.8121  0.82  -1.9980             
TiO   6694.8193  0.59  -0.1080             
TiO   6694.8193  0.59  -0.1080             
Y   1 6694.8305  2.29  -1.3110   -7.6800   
CN    6694.8444  1.08  -4.2080             
V   2 6694.8462  6.32  -6.4370   -7.8500   
Ni  1 6694.8475  5.30  -2.8370   -7.5000   
Ti  2 6694.8686  8.36  -1.8210   -7.5600   
TiO   6694.8731  0.20   0.3370             
Gd  2 6694.8870  2.60  -1.0810             
Ni  2 6694.9269 15.01  -1.9260   -7.2200   
Ce  2 6694.9506  2.25  -2.5300             
Ni  2 6694.9986 15.10  -1.3800   -7.2700   
Ti  1 6695.0017  4.17  -6.1480   -7.2600   
Cr  1 6695.0264  5.24  -6.5410   -7.5300   
Fe  2 6695.0264 13.45  -3.1540   -7.5900   
C   1 6695.0658  8.85  -4.9600   -7.1000   
TiO   6695.0794  0.34   0.2020             
Y   2 6695.0892  7.75  -1.4910   -7.3800   
S   1 6695.1824 10.24  -2.7690   -6.6800   
S   1 6695.1824 10.24  -2.3950   -6.6800   
S   1 6695.1824 10.24  -2.5730   -6.6800   
S   1 6695.1824 10.24  -2.7960   -6.6800   
S   1 6695.1824 10.24  -3.3460   -6.6800   
S   1 6695.1824 10.24  -3.9610   -6.6700   
TiO   6695.2049  0.16   0.0450             
TiO   6695.2139  1.06  -0.2190             
TiO   6695.2139  1.06  -0.2190             
Mn  1 6695.2143  6.25  -9.5230   -7.8200   
Ti  1 6695.2757  3.58  -5.9380   -7.4400   
Fe  1 6695.2905  5.49  -4.8250   -7.1200   
MgH   6695.2905  0.95  -5.3080             
TiO   6695.2946  0.06   0.0670             
CN    6695.3241  0.92  -1.9510             
CN    6695.3241  0.92  -1.9510             
Fe  2 6695.3560 12.22  -5.3150   -7.3500   
C2    6695.3654  1.17  -4.9470             
V   2 6695.4111  1.48 -13.0640   -8.0400   
V   2 6695.4111  1.48 -12.6740   -8.0400   
Mn  2 6695.4335  9.01  -4.0630   -7.8600   
C2    6695.4380  1.17  -5.1510             
Cr  2 6695.4649 12.68  -4.0010   -7.3200   
Fe  1 6695.5681  5.31  -5.2760   -7.3200   
CN    6695.5766  1.06  -1.8270             
CN    6695.5766  1.06  -1.8270             
Fe  2 6695.5780 11.26  -3.1940             
Fe  2 6695.5909 11.40  -4.1050   -7.6600   
OH    6695.6124  2.16 -10.7520             
TiO   6695.6130  1.21   0.6240             
TiO   6695.6264  0.03  -0.6100             
Cr  2 6695.6308  6.82  -5.2310   -7.8500   
OH    6695.6326  1.69  -8.2550             
Fe  3 6695.6488 13.13  -5.9790   -7.9600   
Fe  2 6695.7021 12.57  -6.0280   -7.7400   
Ar  2 6695.7190 23.51  -1.8700             
C2    6695.7264  1.17  -5.0470             
TiO   6695.7296  0.79   0.0030             
Fe  2 6695.7367  9.06  -4.7610  442.2800   
V   1 6695.7519  0.29 -12.7650   -7.8200   
Fe  2 6695.7610 11.40  -4.8380  472.2670   
Fe  1 6695.7716  3.63  -7.4510   -7.8200   
TiO   6695.7789  0.86  -0.2980             
TiO   6695.7789  0.86  -0.2980             
Cr  1 6695.7887  5.24  -7.1120   -7.5200   
Ca  1 6695.8138  5.88  -2.9270   -6.6200   
TiO   6695.8776  0.51  -0.5340             
TiO   6695.8821  0.13  -0.1600             
P   1 6695.9110  8.12  -2.0000             
Ti  1 6695.9519  3.33  -3.9390   -7.5500   
Ca  1 6696.0165  5.85  -3.7360   -6.4500   
Ti  2 6696.0192  8.28  -3.3870   -7.5700   
Al  1 6696.0249  3.14  -1.4412   -7.3460   
Ce  2 6696.0273  3.26  -4.8093   -8.0000   
P   1 6696.0610  8.29  -3.6239   -8.0000   
Tm  2 6696.0703  4.84  -1.6000             
OH    6696.0780  1.74  -7.7030             
Ni  3 6696.0883 26.27  -1.0140   -7.7300   
Mn  3 6696.0928 26.85  -1.7320   -7.5400   
TiO   6696.0929  0.79   0.0030             
TiO   6696.0973  0.07   0.0820             
TiO   6696.1108  0.17   0.0530             
TiO   6696.1242  1.41   0.3820             
TiO   6696.1242  0.86   0.2110             
OH    6696.1264  1.74  -7.7030             
Ce  2 6696.1485  0.33  -3.9649   -8.4635   
Al  1 6696.1851  4.02  -1.7868   -6.6290   
Fe  1 6696.2049  5.48  -6.1483   -7.1300   
TiO   6696.2409  0.41  -0.5080             
TiO   6696.2409  0.41  -0.5080             
Fe  1 6696.2490  4.91  -3.8314   -7.5000   
Fe  2 6696.2569 11.30  -5.6240   -7.6800   
Ar  2 6696.2940 22.31  -1.8500             
TiO   6696.2947  0.51  -0.5340             
Fe  1 6696.3182  5.79  -3.7862   -8.2948   
Fe  1 6696.3226  4.83  -1.5050  911.2780   
Co  2 6696.3314 12.09  -0.1050   -7.5200   
Mn  2 6696.3978 10.63  -5.2280   -7.5000   
Al  2 6696.4300 14.89  -1.8700             
TiO   6696.4606  0.21  -0.0535   -8.0000   
Fe  2 6696.5377 11.79  -2.4134   -7.7200   
TiO   6696.5548  0.60  -0.1020             
TiO   6696.5548  0.03  -0.5740             
TiO   6696.5548  0.60  -0.1020             
Mn  3 6696.5772 15.49  -2.4550   -7.9400   
TiO   6696.5773  0.60   0.5996   -8.0000   
Fe  1 6696.6196  3.64  -3.6904   -6.9892   
Fe  2 6696.6499 12.21  -2.2660   -7.4000   
TiO   6696.6580  0.99   0.2400             
OH    6696.6651  0.73  -9.7440             
Fe  2 6696.6760 11.79  -3.9920  386.2760   
TiO   6696.7253  0.34   0.2070             
Fe  2 6696.7490 13.57  -9.1170   -7.5700   
Fe  2 6696.7885 13.48  -7.3220   -7.5100   
Al  1 6696.7912  4.02  -1.8816   -6.6439   
Al  1 6696.7912  4.02  -2.1933   -6.8027   
Al  1 6696.7914  4.02  -5.7382   -8.0000   
OH    6696.8033  1.69  -8.2730             
Cr  1 6696.8100  5.24  -7.9760   -7.5200   
Ca  1 6696.8208  5.80  -7.0680   -6.7000   
Fe  1 6696.8575  5.72  -9.9050   -7.0100   
CN    6696.8783  0.78  -1.9036   -7.1389   
Cr  2 6696.8867 12.63  -5.6890   -7.3200   
Cr  1 6696.8934  6.02  -4.2560   -6.7500   
Fe  1 6696.8988  5.72  -9.9480   -7.0100   
TiO   6696.9227  0.07   0.0970             
CN    6696.9630  0.86  -1.4287   -6.8000   
CN    6696.9630  0.86  -2.1060             
Fe  2 6697.0262 13.57  -8.2890   -7.4300 x 
Ni  3 6697.0303 25.84  -5.1610   -7.7100 x 
OH    6697.0379  1.66  -8.8286   -8.0000 x 
V   2 6697.0841  2.76  -7.4923   -7.8700 x 
TiO   6697.1111  0.60  -0.3770           x 
TiO   6697.1111  0.17   0.0600           x 
OH    6697.1317  1.66  -8.2330           x 
Ti  2 6697.1572  6.64  -1.6440   -7.6900 x 
Y   1 6697.1626  3.04  -3.4560   -7.4700 x 
Mn  2 6697.1873 11.41  -5.9800   -7.6700 x 
CN    6697.1904  0.85  -2.9410           x 
Ti  1 6697.2007  0.83  -4.9488   -7.7900 x 
Fe  1 6697.2025  5.72  -6.5870   -7.0100 x 
CN    6697.2541  0.85  -1.8230             
CN    6697.2541  0.85  -1.8230             
Fe  1 6697.2833  5.72  -6.9590   -7.0100 x 
Fe  1 6697.2833  5.72  -7.1480   -7.0100 x 
Fe  1 6697.2963  5.31  -5.9310   -7.3200 x 
Cr  2 6697.3398 12.66  -4.0100   -7.3100   
TiO   6697.3579  1.01   0.5840             
Fe  1 6697.3699  5.51  -6.3820   -7.1800   
Fe  1 6697.3730  5.72  -7.0340   -7.0100   
Fe  1 6697.3730  5.72  -6.7070   -7.0100   
Sc  5 6697.3757 54.24  -5.4650   -7.9500   
Fe  1 6697.3766  5.51  -7.4440   -7.1800   
Fe  1 6697.3857  4.99  -2.0253   -6.8732   
Cu  2 6697.4085 17.10  -2.7760   -7.2000   
Mn  1 6697.4255  5.85  -9.0280   -7.5900   
OH    6697.4592  1.94  -8.0340             
Fe  1 6697.4717  5.72  -6.2120   -7.0100   
OH    6697.4794  1.73  -7.6560             
CN    6697.5135  0.94  -1.6100             
CN    6697.5135  0.94  -1.6100             
C   1 6697.5148 10.99  -8.4160   -6.8400   
Fe  1 6697.5202  5.54  -4.2830   -7.1500   
TiO   6697.5329  0.03  -0.5420             
TiO   6697.5329  0.13  -0.1470             
Ca  1 6697.5655  5.74  -3.4410   -6.7800   
Cl  1 6697.5780 10.57  -1.9400             
V   1 6697.6090  3.37  -6.4250   -7.5300   
Fe  2 6697.6351 11.17  -2.4260   -7.6300   
CN    6697.6517  0.94  -3.2830             
OH    6697.6840  1.73  -7.6550             
S   1 6697.6898 10.26  -3.4910   -6.5000   
S   1 6697.6898 10.26  -3.5120   -6.5000   
S   1 6697.6898 10.26  -4.1900   -6.5000   
S   1 6697.6898 10.26  -4.7260   -6.5000   
S   1 6697.6898 10.26  -3.4880   -6.5000   
S   1 6697.6898 10.26  -2.6410   -6.5000   
Fe  2 6697.7082 11.22  -5.0110   -7.6400   
Cr  2 6697.7392 10.73  -6.0220   -7.6600   
CN    6697.7589  1.08  -4.2060             
TiO   6697.7662  0.88  -0.2930             
TiO   6697.7662  0.07   0.1110             
TiO   6697.7662  0.88  -0.2930             
Ca  1 6697.7764  5.88  -4.8970   -6.7500   
Cr  2 6697.8065 12.63  -8.8810   -7.3200   
CN    6697.8141  0.74  -3.2940             
Sc  1 6697.8379  0.00 -12.6770   -7.7800   
Sc  1 6697.8379  0.00  -6.8090   -7.7800   
OH    6697.8500  1.75 -11.0230             
Ca  1 6697.8603  5.84  -4.7280   -6.5200   
Fe  2 6697.8787 13.31  -4.0910   -7.4600   
Fe  1 6697.9034  5.51  -6.9760   -7.1800   
Fe  1 6697.9048  5.51  -6.4380   -7.1800   
Ni  2 6697.9052 14.73  -2.4920   -7.4800   
Ti  1 6697.9263  3.33  -2.9010   -7.5500   
P   1 6697.9350  8.11  -2.6000             
TiO   6697.9502  0.42  -0.5010             
TiO   6697.9502  0.42  -0.5010             
TiO   6697.9547  1.12   0.5890             
Ni  2 6697.9635 14.36  -2.8080   -7.3500   
Cr  2 6697.9770 11.22  -1.8620   -7.5700   
CN    6697.9828  0.86  -1.7990             
CN    6697.9828  0.86  -1.7990             
CN    6697.9842  1.08  -2.1530             
CN    6697.9842  1.08  -2.1530             
CN    6698.1386  1.01  -1.7420             
CN    6698.1386  1.01  -1.7420             
CN    6698.2297  0.82  -2.2670             
Ni  1 6698.3701  5.41  -1.8060   -7.5200   
CN    6698.5142  0.95  -1.9430             
CN    6698.5142  0.95  -1.9430             
Nd  2 6698.6440  1.64  -1.3600             
Al  1 6698.6760  3.14  -1.7698   -7.3794   
Fe  1 6699.1413  4.59  -2.1010  297.2730   
CN    6699.1758  0.81  -2.3280             
Fe  1 6699.3186  4.42  -4.0970   -7.5500   
V   1 6699.9656  1.38  -3.3450   -7.7800 x 
CN    6700.1219  0.94  -1.9350             
CN    6700.1219  0.94  -1.9350             
CN    6700.5880  0.82  -1.9900             
CN    6700.5880  0.82  -1.9900             
Y   1 6700.7030  2.29   0.0560   -7.6800 x 
Ni  1 6700.9096  4.27  -2.4576   -7.9869   
CN    6700.9563  1.08  -1.8300             
CN    6700.9563  1.08  -1.8300             
CN    6701.3340  0.86  -2.1000             
CN    6701.3340  0.86  -2.1000             
Si  1 6701.3808  5.96  -2.4194   -6.9207   
Fe  1 6701.4962  5.27  -2.8080   -7.3100   
Cr  1 6701.6030  3.85  -1.9325   -7.7417   
CN    6701.8664  0.85  -1.7990             
CN    6701.8664  0.85  -1.7990             
CN    6703.3597  0.88  -1.8844   -6.2063   
CN    6703.3597  0.88  -2.1195   -8.5156   
Fe  1 6703.4199  3.64  -3.7648   -4.9301   
Fe  1 6703.5741  2.76  -2.9986  318.2640   
Co  1 6703.8766  4.92  -0.8117   -5.8406   
CN    6703.9319  0.96  -2.1127   -7.3731   
CN    6703.9319  0.96  -2.3937   -8.5618   
CN    6703.9355  0.83  -2.7737   -7.3751   
CN    6703.9984  0.81  -2.2910             
CN    6704.0092  1.21  -1.9820             
Fe  1 6704.3662  5.80  -2.3582   -5.9200   
Fe  1 6704.4795  4.22  -2.6485   -7.7180   
Ce  2 6704.5236  2.47   0.5189   -6.8000   
Ti  1 6704.6117  3.32  -2.3070   -7.5500   
Ti  1 6704.7704  3.57  -1.2680   -7.5400   
CN    6704.9040  0.84  -2.2491   -6.8000   
CN    6704.9040  0.84  -1.9850             
Fe  1 6705.1025  4.61  -1.1109   -8.0657   
Fe  1 6705.1302  4.96  -1.5630   -7.2128   
CN    6705.1859  0.95  -1.9190             
CN    6705.1859  0.95  -1.9190             
CN    6705.5201  1.08  -2.8317   -7.7884   
CN    6705.5201  1.08  -1.6751   -6.9669   
Fe  1 6705.8952  2.76  -5.9100   -7.7700 x 
Ce  2 6706.0510  1.84  -0.8900           x 
Ti  1 6706.2875  1.50  -3.1757   -7.7500 x 
CN    6706.7181  0.86  -1.7770             
CN    6706.7181  0.86  -3.7431   -6.8000   
Si  1 6707.1326  5.95  -2.5985   -6.4932 x 
Fe  1 6707.4271  4.61  -2.3206   -8.7632   
Sm  2 6707.4717  0.93  -0.8319   -8.0663   
CN    6707.5447  0.96  -3.1583   -6.7329   
CN    6707.5471  0.96  -1.6923   -8.5595   
Cr  1 6707.5970  4.21  -1.6822   -6.6879   
Li  1 6707.7540  0.00  -0.4037   -7.8473   
CN    6707.7937  1.21  -1.8703   -9.1919   
CN    6707.7968  1.21  -1.8520   -9.2000   
Li  1 6707.9280  0.00  -0.5952   -7.1435   
Li  1 6707.9383  0.00  -0.6601   -9.1968   
MgH   6708.0531  1.46  -1.2629   -8.0000   
MgH   6708.0668  1.46   0.4927   -9.1995   
Li  1 6708.0722  0.00  -3.1644   -8.0288   
V   1 6708.0938  1.22  -2.4430   -7.7800   
Ce  2 6708.0987  0.70  -2.1200             
Fe  1 6708.2816  4.99  -2.7313   -7.1383   
Fe  1 6708.3467  5.49  -2.5060   -7.1400   
Fe  1 6708.5772  5.45  -2.7280   -7.4000 x 
CN    6708.9599  0.89  -1.7550           x 
CN    6708.9599  0.89  -1.7550           x 
CN    6708.9820  0.82  -2.6830           x 
CN    6709.0360  0.89  -2.9860           x 
CN    6709.0364  0.82  -2.2570           x 
CN    6709.0364  0.82  -2.2570           x 
Fe  1 6709.0948  5.01  -2.6917   -6.1100 x 
Ce  2 6709.1409  1.71  -2.0800           x 
CN    6709.3678  0.76  -3.3020             
Fe  1 6709.4642  4.47  -5.3450   -7.5500   
La  1 6709.4800  0.37  -1.0000             
O   3 6709.4900 47.02  -2.2040             
TiO   6709.5030  0.65  -0.3480             
OH    6709.5398  0.73 -12.4700             
S   1 6709.5569  9.97  -9.0910   -6.9400   
S   1 6709.5569  9.97  -8.3350   -6.9400   
S   1 6709.5569  9.97  -9.7390   -6.9400   
S   1 6709.5569  9.97  -9.5410   -6.9400   
Fe  1 6709.5637  5.38  -5.7555   -7.3000   
Ca  1 6709.5975  5.84  -4.1448   -6.5200   
Zr  1 6709.6151  0.52  -4.9746   -7.5079   
CN    6709.6155  0.97  -2.7080   -7.3662   
CN    6709.6155  0.97  -1.9861   -7.2635   
TiO   6709.6876  0.25   0.1330             
CN    6709.7137  0.97  -2.7960             
TiO   6709.7192  0.68  -0.0600             
TiO   6709.7192  0.68  -0.0600             
Fe  1 6709.7254  5.59  -7.0500   -7.3200   
Cr  2 6709.7506 12.64  -9.1690   -7.3200   
OH    6709.7569  1.71  -9.4510             
Fe  2 6709.7641 12.22  -4.2740   -7.4200   
Y   1 6709.7727  4.20  -0.9090   -6.7800   
Cr  1 6709.7817  6.18  -7.1130   -7.4900   
Mn  2 6709.7911  6.64  -3.6440   -7.8700   
Fe  4 6709.7956 24.95  -4.3250   -8.0100   
Fe  2 6709.8461 12.22  -4.9390   -7.4200   
CN    6709.8767  0.84  -2.2060             
CN    6709.8767  0.84  -2.2060             
Ca  1 6709.8929  2.93  -2.8634   -7.2667   
Ca  1 6709.9172  5.83  -9.4460   -6.5300   
Fe  2 6709.9195 13.35  -4.1550   -7.4700   
TiO   6709.9263  0.57  -0.4900             
Fe  2 6709.9402 12.22  -2.5710   -7.4200   
Sc  1 6709.9442  3.81  -2.8440   -7.3100   
TiO   6709.9939  0.65  -0.3480             
TiO   6709.9939  0.07  -0.2880             
OH    6710.0406  1.63  -7.5390             
Ca  3 6710.0478 42.68  -1.1260   -7.6100   
TiO   6710.0479  0.17  -0.0670             
Ni  2 6710.0748 14.14  -2.9940   -7.6800   
Fe  1 6710.0852  5.62  -7.9110   -7.1800   
Ce  1 6710.0870  0.38  -1.9110             
Fe  1 6710.0870  5.62  -9.6420   -7.1800   
Ni  2 6710.0974 14.14  -2.8190   -7.6800   
V   3 6710.1424 19.72  -0.4978   -7.6900   
CN    6710.1564  0.89  -2.7149   -7.2992   
CN    6710.1564  0.89  -2.7227   -7.6565   
OH    6710.1992  2.06 -11.5810             
Ca  1 6710.2118  4.13  -6.5005   -6.5900   
Cr  2 6710.2190 11.23  -0.4902   -7.5800   
CN    6710.2338  1.11  -2.1530             
CN    6710.2338  1.11  -2.1530             
TiO   6710.2371  1.10   0.2670             
Sc  1 6710.2865  4.05  -2.3250   -7.3900   
Fe  1 6710.3247  1.49  -4.8471  105.2460   
CN    6710.3433  0.93  -2.5050             
CN    6710.3433  0.93  -2.5050             
Ni  1 6710.3491  5.28  -1.7560   -7.3100   
TiO   6710.3677  0.96  -0.2640             
TiO   6710.3677  0.96  -0.2640             
TiO   6710.3722  1.06   0.5980             
Pt  1 6710.3950  4.68   0.3100             
Ce  2 6710.4171  2.25  -3.7000             
CN    6710.4257  0.84  -2.9900             
Eu  1 6710.4350  2.70  -0.0800             
CN    6710.4626  1.11  -4.2130             
Fe  2 6710.4852 12.19  -5.8323   -7.3100   
Tm  2 6710.5072  4.83  -3.1100             
CN    6710.5113  0.96  -2.3836   -7.8161   
CN    6710.5113  0.96  -2.3983   -8.0113   
V   2 6710.5117  8.17  -3.5064   -7.6500   
Fe  2 6710.5302 12.95  -6.8663   -7.3000   
Fe  2 6710.5311 13.46  -2.0587   -7.5900   
Ca  3 6710.5388 43.01  -1.5678   -7.5900   
CN    6710.5478  0.84  -2.1656   -7.5733   
CN    6710.5478  0.84  -2.5993   -7.2553   
Mn  2 6710.5523 10.27  -6.6803   -7.4700   
Cr  2 6710.5613 11.25  -1.0263   -7.5700   
TiO   6710.5614  1.26   0.3550             
Fe  2 6710.5631 12.95  -8.1790   -7.3000   
Mn  1 6710.5919  4.35  -5.9700   -7.5700   
Ce  2 6710.6054  2.15  -3.0100             
Fe  3 6710.6108 23.09  -3.8070   -7.7100   
Fe  2 6710.6275 13.46  -2.1360   -7.5900   
He  1 6710.6560 22.72  -4.0300             
OH    6710.7126  1.67  -8.2560             
Ca  1 6710.7338  5.88  -5.6730   -6.7500   
Ti  1 6710.7446  4.43  -5.8960   -7.1800   
Yb  2 6710.7460  6.95  -1.8500             
Cr  2 6710.7685  4.07  -5.1800   -7.8800   
Ca  1 6710.7811  5.88  -4.7720   -6.5400   
OH    6710.7852  1.67  -8.2570             
Ce  2 6710.7888  2.01  -3.1600             
TiO   6710.7911  1.22   0.6150             
Si  1 6710.7942  6.10  -4.1110   -6.7300   
Ni  2 6710.8045 12.29  -3.2360   -7.7800   
TiO   6710.8407  0.49  -0.4520             
TiO   6710.8407  0.49  -0.4520             
Cr  1 6710.8613  5.93  -3.3380   -7.2200   
Fe  1 6710.8924  1.01 -13.4910   -7.8500   
Fe  3 6710.8946 13.13  -7.3050   -7.9600   
Ni  2 6710.8991 10.93  -8.2490   -7.7300   
Ni  2 6710.9262 14.90  -5.1730   -7.1800   
Cr  2 6710.9397 10.88  -5.3990   -7.7200 x 
Yb  2 6710.9577  8.28  -1.4500           x 
Fe  2 6710.9676  2.89 -14.4950   -7.9100 x 
Fe  2 6710.9676  2.89 -15.4490   -7.9100 x 
V   1 6710.9712  0.28 -11.7600   -7.8200 x 
V   1 6710.9712  0.28 -11.5130   -7.8200 x 
Fe  2 6710.9735  6.23  -5.8450   -7.8900 x 
Ca  1 6710.9892  5.84  -6.9910   -6.5300 x 
Ni  2 6710.9982 15.09  -5.0020   -7.4700 x 
Ti  1 6711.0244  0.85  -4.6300   -7.7800 x 
Fe  1 6711.1694  5.61  -2.7880   -7.0800   
CN    6711.2199  1.11  -1.8210             
CN    6711.2199  1.11  -1.8210             
MgH   6711.2415  0.98  -0.8400             
MgH   6711.2415  0.98  -0.8140             
CN    6711.3082  1.04  -1.7350             
CN    6711.3082  1.04  -1.7350             
C   1 6711.3338  8.54  -1.8311   -6.0300   
Ni  1 6711.5808  1.99  -4.4128   -6.5664   
Fe  1 6711.8187  4.96  -2.1207   -6.7055   
CN    6711.8282  0.88  -1.7550             
CN    6711.8282  0.88  -1.7550             
Fe  1 6712.4399  4.99  -2.2611 1052.3010   
CN    6712.4794  0.96  -1.5890             
CN    6712.4794  0.96  -1.5890             
Co  1 6712.4956  5.06  -0.9283   -8.6900   
Fe  1 6712.5055  5.48  -3.5875   -8.6800   
Fe  1 6712.6753  2.59  -4.8209   -5.7669   
Fe  1 6713.0493  4.61  -1.4315   -7.5013   
Y   1 6713.1451  2.67  -0.1870   -7.5100   
Fe  1 6713.1971  4.14  -2.3926   -7.3970   
Fe  1 6713.5207  5.59  -2.9980   -7.2500   
CN    6713.5734  1.11  -2.1470             
Fe  1 6713.7467  4.80  -1.3515  880.2720   
Nd  2 6714.1320  1.97  -1.0300           x 
CN    6714.3408  0.83  -2.2250           x 
CN    6714.3408  0.83  -2.2250           x 
CN    6714.4585  0.89  -2.0910             
CN    6714.4585  0.89  -2.0910             
CN    6714.7769  0.90  -1.7350             
CN    6714.7769  0.90  -1.7350             
MgH   6714.9064  1.13  -1.0300             
MgH   6714.9064  1.13  -1.0140             
CN    6715.1919  1.04  -2.1150   -7.8225   
CN    6715.1957  1.04  -2.1904   -7.0008   
CN    6715.2086  0.86  -1.9720             
CN    6715.2088  0.86  -1.9411   -6.8000   
Fe  1 6715.3857  4.61  -1.4362  777.2080   
Cr  1 6715.4729  4.17  -0.8700   -7.3100   
Fe  1 6715.4932  5.51  -3.1870   -7.3200   
CN    6715.5496  0.99  -1.8970             
Ti  1 6715.5496  3.41  -1.5750   -7.5500   
CN    6715.5496  0.99  -1.8970             
CN    6715.7170  1.11  -1.8100             
CN    6715.7170  1.11  -1.8100             
MgH   6715.8627  1.36  -0.7250             
MgH   6715.8627  1.36  -0.7380             
Fe  1 6715.8699  5.59  -3.2440   -7.2800   
Ti  1 6715.9656  3.58  -1.7450   -7.5400   
CN    6716.0517  0.85  -2.1780             
CN    6716.0517  0.85  -2.1780             
CN    6716.0639  0.97  -1.8900             
CN    6716.0639  0.97  -1.8900             
Ni  1 6716.1320  1.95  -4.4829   -7.6811   
Fe  1 6716.2424  4.58  -1.7766  279.2600   
Ce  2 6716.3965  1.89  -1.5700             
Ti  1 6716.6663  2.49  -1.1780   -7.7300   
Fe  1 6716.8103  5.46  -3.8350   -7.2700   
CN    6717.0874  0.89  -2.9770             
CN    6717.1636  0.89  -1.9337   -7.7069   
CN    6717.1636  0.89  -2.3452   -7.4758   
Ce  2 6717.2512  1.34  -2.8900             
Fe  1 6717.3049  5.07  -2.6985   -8.9300   
Ti  1 6717.3767  3.69  -1.7340   -7.6600   
P   1 6717.4020  7.96  -1.8500 1240.3080   
Mo  1 6717.4380  3.67  -1.5980             
U   2 6717.4510  0.94  -2.6310             
CN    6717.4733  1.24  -1.9750             
CN    6717.4733  1.24  -1.9750             
Fe  2 6717.4818 13.44  -1.6360   -7.5900   
Ti  1 6717.5090  1.88  -2.7973   -9.6410   
Ti  1 6717.5132  3.46  -3.3694   -7.5300   
Fe  1 6717.5213  4.61  -1.7780   -8.7700   
V   1 6717.5436  3.37   0.1617   -9.9300   
Co  1 6717.5663  4.24  -3.8767   -7.5500   
Fe  2 6717.5708 13.63  -2.2950   -7.5900   
Ni  2 6717.5956 14.48  -1.6770   -7.3500   
TiO   6717.6002  0.16  -0.8589   -8.0000   
TiO   6717.6002  0.16  -0.1710             
TiO   6717.6002  0.16  -0.1890             
TiO   6717.6002  0.17  -0.1550             
TiO   6717.6047  1.29   0.3600             
OH    6717.6258  0.93 -11.1290             
CN    6717.6841  1.24  -3.3452   -8.0054   
Ca  1 6717.6842  2.71  -0.4679  988.2550   
Cu  2 6717.6920 13.68  -2.9450   -8.0000   
Fe  3 6717.7039 22.75  -2.1160   -7.7100   
Fe  2 6717.7057 13.41  -2.3450   -7.5900   
TiO   6717.7175  0.16  -0.5860   -8.0000   
TiO   6717.7175  0.17  -0.1390             
V   2 6717.7310  9.34  -2.7890   -7.5700   
O   2 6717.7510 28.96  -0.7450             
CN    6717.7554  1.60  -4.3750             
Ni  2 6717.8032 15.03  -4.4950   -7.5000   
Ti  2 6717.8066  3.12  -1.8950   -7.8262   
TiO   6717.8078  0.17  -0.1230             
TiO   6717.8078  0.00  -0.8850             
TiO   6717.8078  0.07  -0.0980             
TiO   6717.8078  0.16  -0.2450             
CN    6717.8208  0.98  -1.5890             
CN    6717.8208  0.98  -1.5890             
Fe  2 6717.8321 11.41  -4.7760   -7.7200   
Fe  2 6717.8348 12.20  -4.7820   -7.3100   
Zr  1 6717.8800  1.37  -1.6100             
TiO   6717.8891  0.30   0.4320             
TiO   6717.8891  0.20  -0.0270             
TiO   6717.8891  0.72  -0.0380             
TiO   6717.8891  0.72  -0.0380             
Fe  3 6717.9116 22.75  -2.8720   -7.7100   
Fe  2 6717.9188 13.43  -1.7490   -7.5900   
Fe  2 6717.9188 11.63  -4.8120  494.2210   
Fe  2 6717.9233 13.44  -4.6330   -7.5900   
TiO   6717.9523  0.17  -0.1080             
TiO   6717.9523  0.16  -0.2650             
Fe  2 6717.9621 11.05  -0.9680   -7.5100   
CN    6717.9662  0.98  -3.2980             
Fe  1 6717.9879  5.63  -9.3680   -7.1800   
Fe  1 6717.9924  5.63  -8.0090   -7.1800   
Yb  2 6717.9973  5.72  -2.2700           x 
CN    7440.1418  0.79  -1.5475   -6.8000   
CN    7440.1418  0.79  -1.5498   -6.8000   
CN    7440.1695  0.77  -2.4060             
Fe  1 7440.2551  5.38  -1.4313   -7.3700   
Ti  1 7440.4996  1.73  -3.0170   -7.7800   
Ti  1 7440.5844  2.26  -0.7848  318.2380   
Si  1 7440.7194  6.21  -3.1660   -6.8600   
Fe  1 7440.9224  4.91  -0.5813   -7.5956   
CN    7440.9592  0.77  -2.0470             
CN    7440.9592  0.77  -2.0470             
MgH   7441.0301  1.29  -0.4460             
MgH   7441.0301  1.29  -0.4690             
CN    7441.5142  0.78  -2.3520             
CN    7441.5541  0.78  -2.5660           x 
Y   2 7441.6139  1.75  -2.5060   -7.8100 x 
Fe  1 7441.7967  5.02  -2.1160   -7.5200   
CN    7441.8532  0.70  -2.6810             
CN    7441.9507  1.18  -1.9350             
CN    7441.9684  0.70  -1.8700             
CN    7441.9684  0.70  -1.8700             
Cr  1 7442.2028  4.86  -1.7900   -7.7900   
CN    7442.2776  1.07  -1.6530             
CN    7442.2776  1.07  -1.6530             
N   1 7442.2980 10.33  -0.4010  528.2270   
CN    7442.4576  0.81  -1.4530             
CN    7442.4576  0.81  -1.4530             
CN    7442.6455  0.73  -1.9104   -6.8000   
CN    7442.6455  0.73  -1.7930             
Fe  1 7442.7048  5.72  -1.9190   -7.1200   
CN    7442.9192  0.72  -1.8610             
CN    7442.9192  0.72  -1.8610             
CN    7442.9619  0.78  -2.3040             
CN    7442.9619  0.78  -2.3040             
CN    7443.0062  0.78  -2.5610             
Fe  1 7443.0327  4.19  -1.6297  -10.0000   
Fe  1 7443.2399  5.09  -2.1325  793.2940   
S   1 7443.2982  8.42  -0.5950   -6.8600   
S   1 7443.2982  8.42  -0.5950   -6.8600   
Co  1 7443.4168  5.06  -0.7440   -7.5500   
CN    7443.7616  0.75  -2.7260           x 
CN    7444.4715  0.94  -2.1464   -9.2000   
CN    7444.4717  0.94  -2.2280   -9.1997   
CN    7444.5132  0.96  -1.6890             
CN    7444.5132  0.96  -1.6890             
Fe  1 7444.6601  4.73  -3.9650   -7.5000   
Fe  1 7444.6790  5.87  -2.8530   -7.1000   
Ni  1 7444.7244  5.49  -2.2290   -7.5300   
CN    7444.7372  0.79  -2.2600             
CN    7444.7372  0.79  -2.2600             
CN    7444.7854  0.79  -2.5590             
CN    7444.7854  0.79  -2.5590             
Fe  1 7445.0443  5.65  -2.7540   -7.4600   
Si  1 7445.1935  5.95  -3.0230   -7.0600   
CN    7445.3105  0.91  -3.0020             
Sm  1 7445.4080  2.27   0.3910             
He  1 7445.4490 22.92  -4.9560             
Mn  1 7445.4685  6.39  -9.1600   -7.6900   
CN    7445.5034  0.89  -1.4200             
CN    7445.5034  0.89  -1.4200             
CN    7445.5195  0.75  -2.5840             
CN    7445.5195  0.75  -2.5840             
CN    7445.5367  0.75  -3.0130             
Fe  2 7445.5461 13.64  -2.6120   -7.5900   
TiO   7445.5518  1.19   0.6180             
TiO   7445.5518  1.83   0.6870             
Ce  2 7445.5872  1.53  -3.9055   -8.0257   
Ni  2 7445.6515 14.49  -2.8780   -7.6800   
Fe  2 7445.6648 13.64  -3.7490   -7.5900   
Fe  1 7445.6962  2.28  -6.5287   -6.6100   
Cr  1 7445.7069  5.18  -0.3620   -7.5000   
CN    7445.7125  0.89  -3.2560             
Ca  1 7445.7125  6.00  -2.5880   -6.5500   
Pr  3 7445.7130  3.42  -2.8370             
He  1 7445.7210 22.92  -4.9390             
Ni  2 7445.7236 15.03  -6.4560   -7.2100   
Cr  2 7445.7347 11.65  -4.9020   -7.6200   
Fe  1 7445.7645  4.26  -0.1510   -7.5435   
F   3 7445.7680 53.03  -3.4900   -8.0000   
V   1 7445.7790  2.26  -6.4070   -7.7900   
Fe  2 7445.7899  8.19  -1.9160  508.2240   
Ca  1 7445.8400  6.03  -5.2380   -6.5200   
Fe  2 7445.8639 13.51  -7.9620   -7.5700   
C2    7445.8678  0.68  -6.5040             
O   3 7445.9180 38.91  -3.7500             
C2    7445.9249  0.68  -4.1310   -8.0000   
Ti  1 7445.9667  3.57  -3.2390   -6.3600   
Ni  2 7445.9953 15.14  -4.8610   -7.5500   
He  1 7446.0040 22.92  -4.9220             
Ca  3 7446.0064 40.66  -1.0180   -7.6700   
TiO   7446.0065  1.34   0.9660             
Co  1 7446.0131  5.36  -7.4040   -7.2700   
Ti  1 7446.0236  4.67  -4.1760   -7.1800   
Mn  1 7446.0242  5.99  -9.3440   -7.7500   
Sm  1 7446.0290  0.18  -3.0700             
CN    7446.0291  1.18  -1.9270             
CN    7446.0291  1.18  -1.9270             
Ca  1 7446.0436  5.94  -5.0490   -6.7000   
Fe  1 7446.0500  5.43  -2.9620   -6.6944   
Ca  1 7446.0674  6.00  -5.6830   -6.4400   
Cr  1 7446.0796  5.70  -5.5380   -7.2600   
C2    7446.0807  0.68  -4.1430             
Mn  1 7446.1306  4.73  -2.6020   -7.7700   
C2    7446.1378  0.68  -6.5020             
Fe  2 7446.1451 13.51  -6.9670   -7.5400   
Ca  1 7446.1506  5.99  -5.7440   -6.5400   
Fe  2 7446.1717 12.39  -3.4300   -7.4000   
OH    7446.2643  1.45  -8.6180             
MgH   7446.2832  1.10  -0.9630             
MgH   7446.2832  1.10  -0.9630             
MgH   7446.2832  1.10  -0.9150             
MgH   7446.2832  1.10  -0.9150             
Ca  1 7446.2948  6.02  -2.8000   -6.5200   
He  1 7446.2980 22.92  -4.9040             
Ca  1 7446.3170  6.00  -5.2850   -6.4400   
TiO   7446.3171  1.04   0.1150             
Cr  2 7446.3281 11.72  -1.2530   -7.5400   
Fe  1 7446.3358  5.70  -6.1000   -7.2600   
Ca  1 7446.3503  6.03  -6.4870   -6.5200   
Ti  1 7446.3663  4.67  -3.8890   -7.1800   
Cr  1 7446.4085  6.02  -4.3180   -7.1000   
MgH   7446.4224  1.31  -0.4460             
MgH   7446.4224  1.31  -0.4460             
MgH   7446.4224  1.31  -0.4250             
MgH   7446.4224  1.31  -0.4250             
OH    7446.4667  2.29  -9.3200             
Ni  1 7446.4812  5.30  -5.4050   -7.3300   
Cr  1 7446.5211  6.36  -5.5950   -7.5500   
S   1 7446.5943  9.65  -4.8420   -7.1700   
Fe  1 7446.5993  5.98  -9.6560   -7.0100   
He  1 7446.6040 22.92  -4.8860             
Fe  1 7446.6043  5.98  -9.9270   -7.0100   
Ca  1 7446.6098  5.88  -7.8310   -6.7800   
Sc  1 7446.6609  4.99  -4.5920   -6.7800 x 
Cr  1 7446.6797  5.24  -9.5410   -7.5200 x 
V   1 7446.6997  3.25  -0.6510   -7.5200 x 
TiO   7446.6998  1.17   0.4510           x 
CN    7446.7108  0.79  -2.2190             
CN    7446.7108  0.79  -2.2190             
Ni  2 7446.7274 12.74  -4.2310   -7.7700 x 
Cr  1 7446.7407  6.33  -4.5700   -6.6200 x 
CN    7446.7629  0.79  -2.5590           x 
CN    7446.7629  0.79  -2.5590           x 
Rh  1 7446.7830  3.97   0.1100           x 
Ti  1 7446.8156  3.72  -1.4460   -7.5800 x 
Mn  2 7446.8495 11.75  -3.3660   -7.6700 x 
Cu  2 7446.8550 16.75  -3.0720   -7.3300 x 
OH    7446.8889  1.33  -7.6060           x 
Fe  1 7446.8900  5.11  -2.7490   -7.4400 x 
Cu  2 7446.8927 16.71  -3.5390   -7.4200 x 
Cu  2 7446.9088 16.71  -5.7940   -7.4200 x 
S   1 7446.9149  8.42  -1.4910   -6.8600 x 
He  1 7446.9240 22.92  -4.8680           x 
Y   2 7446.9637  8.65  -2.8920   -7.2900 x 
CN    7446.9737  1.07  -1.6440             
CN    7446.9737  1.07  -1.6440             
Ti  1 7447.0026  3.59  -3.6600   -7.4900 x 
C2    7447.0148  0.68  -6.5170           x 
Co  1 7447.0237  5.21  -2.9730   -7.5300 x 
Ni  2 7447.0492 14.90  -2.1160   -7.4900 x 
Ni  2 7447.0603 13.22  -1.8560   -7.5000 x 
Tb  3 7447.0766  0.59  -2.6840           x 
Ni  1 7447.0880  5.30  -5.0520   -7.3300 x 
V   1 7447.0936  3.92  -2.7140   -7.6900 x 
Mn  3 7447.1102 22.21  -2.1490   -7.7000 x 
Cu  2 7447.1230 17.11  -3.7750   -7.2500 x 
Ni  2 7447.1435 14.99  -6.2760   -7.3700   
Fe  2 7447.1618 11.05  -0.5460   -7.4800   
Ni  2 7447.1768 14.99  -3.6590   -7.3700   
Fe  3 7447.2101 20.61  -8.7260   -7.7100   
Sc  1 7447.2211  4.94  -8.4520   -7.1200   
He  1 7447.2570 22.92  -4.8500             
S   1 7447.2738  8.42  -4.3660   -6.8600   
Fe  1 7447.2794  5.38  -4.6150   -7.5800   
TiO   7447.2934  1.64   0.6820             
Cr  1 7447.2972  4.45  -9.0340   -7.1300   
MgH   7447.3371  1.21  -0.7160             
MgH   7447.3371  1.21  -0.6760             
MgH   7447.3371  1.21  -0.6760             
MgH   7447.3371  1.21  -0.7160             
MgH   7447.3376  1.42  -0.5320             
MgH   7447.3376  1.42  -0.5190             
MgH   7447.3376  1.42  -0.5190             
MgH   7447.3376  1.42  -0.5320             
Mo  1 7447.3610  3.91  -0.5810             
Yb  2 7447.3765  7.17  -0.7200             
Fe  1 7447.4054  4.96  -0.9472   -7.4135   
Fe  1 7447.4309  5.62  -3.4070   -7.3000   
CN    7447.4919  0.76  -2.4700             
CN    7447.4919  0.76  -2.4700             
CN    7447.5130  0.76  -2.9540             
CN    7447.5130  0.76  -2.9540             
MgH   7447.5168  0.96  -5.2570             
Fe  1 7447.5224  5.69  -8.0500   -7.1800   
Sc  1 7447.5485  4.99  -5.3440   -6.7800   
TiO   7447.5541  0.94   0.1410             
Fe  2 7447.5629 13.76  -2.8490   -7.3300   
Ca  1 7447.5929  6.02  -6.2310   -6.5300   
He  1 7447.6040 22.92  -4.8320             
OH    7447.6261  2.43  -8.8040             
S   1 7447.6789  8.42  -1.5050   -6.8600   
S   1 7447.6789  8.42  -1.2040   -6.8600   
CN    7447.7049  0.63  -3.2680             
Fe  2 7447.7232 13.62  -2.3490   -7.4800   
Sc  1 7447.7371  6.07  -5.2690   -6.9200   
Sc  1 7447.7371  6.07  -4.5600   -6.9000   
OH    7447.7843  1.56  -9.9430             
N   1 7447.8100 10.34  -3.3050             
Ni  5 7447.8481 34.06  -7.0260   -8.0500   
Th  1 7447.8490  1.39  -2.0270             
Ti  2 7447.8597  8.47   0.0560   -7.5700   
Sc  1 7447.8980  4.93  -6.4000   -6.8400   
Fe  1 7447.9202  5.52  -0.8067   -7.2177   
Ti  1 7447.9247  4.34  -7.5038   -7.2600   
Yb  2 7447.9369  8.21  -2.2100             
C   1 7447.9469 11.17  -8.5830   -7.1500   
He  1 7447.9660 22.92  -4.8130             
Fe  2 7447.9707 13.51  -7.1100   -7.5700   
S   1 7447.9779  9.65  -3.0880   -7.1800   
Sc  1 7447.9979  3.60  -9.3070   -7.6400   
Ca  1 7448.0367  6.04  -5.8080   -6.4500   
Ar  2 7448.0790 21.50  -2.3900             
Cr  1 7448.1210  5.18  -2.0979   -6.3400   
Fe  2 7448.1494 13.51  -7.4430   -7.5600   
Ca  1 7448.1533  5.93  -4.9740   -6.6900   
Mn  1 7448.1566  6.54  -7.1040   -7.3900   
Fe  2 7448.1688 12.45  -6.6970   -7.4600   
Cr  2 7448.1755  9.23  -6.7810   -7.7200   
TiO   7448.1867  1.67   0.1170             
TiO   7448.1867  1.75   0.6670             
TiO   7448.1867  1.28   0.4240             
Ca  1 7448.2027  6.02  -6.6260   -6.5300   
V   1 7448.2032  3.88  -2.7130   -7.5000   
CN    7448.2305  0.96  -2.3071   -9.1953   
CN    7448.2305  0.96  -2.3037   -6.8000   
Mn  2 7448.2310  4.33  -9.1785   -7.9300   
Mn  2 7448.2310  4.33  -7.7026   -7.9300   
OH    7448.2376  1.72 -15.6210             
Sc  1 7448.2532  3.87  -6.0200   -7.5300   
Cr  1 7448.2570  4.61  -4.0700   -7.6800   
N   1 7448.2620 12.01  -2.2720 1859.3120   
Ca  1 7448.2699  3.91  -1.8651   -7.1846   
Yb  1 7448.2800  3.07  -0.8830             
CN    7448.2948  0.75  -3.1730             
He  1 7448.3450 22.92  -4.7940             
Cr  2 7448.3475 12.66  -4.9050   -7.3800   
Cr  2 7448.3475  6.80  -5.0590   -7.8600   
CN    7448.4052  0.96  -2.8090           x 
CN    7448.4052  0.96  -2.8090           x 
Yb  2 7448.4196  7.86  -2.0200           x 
C   1 7448.4474 11.17  -7.6700   -7.1400 x 
Fe  1 7448.5012  5.69  -7.3380   -7.1800 x 
Fe  1 7448.5018  5.69  -7.4610   -7.1800 x 
Mn  2 7448.5251  3.71 -12.0720   -7.9300 x 
S   1 7448.5334  8.42  -4.5880   -6.8600 x 
S   1 7448.5334  8.42  -3.7360   -6.8600 x 
OH    7448.5789  2.42  -8.7910           x 
Ni  2 7448.5861 12.85  -2.9040   -7.4900 x 
CN    7448.6266  0.96  -3.6940           x 
Fe  2 7448.6599 11.31  -1.7040   -7.5100 x 
Ca  1 7448.6805  6.00  -7.6150   -6.6000 x 
Nd  2 7448.7080  1.60  -1.2700           x 
Fe  2 7448.7210 12.35  -5.5920   -7.4200 x 
Ca  1 7448.7254  6.00  -7.2670   -6.6000 x 
Ca  1 7448.7365  6.00  -5.9660   -6.6000 x 
He  1 7448.7410 22.92  -4.7750           x 
Mn  2 7448.7693 10.45  -6.5830   -7.4700 x 
Cr  2 7448.7859 11.67  -1.5170   -7.5000 x 
Fe  2 7448.7892 12.35  -5.7120   -7.4200 x 
Ti  1 7448.8392  3.57  -3.9110   -7.5100 x 
Fe  1 7448.8453  5.81  -6.4710   -7.1800 x 
MgH   7448.8769  0.96  -5.2170           x 
CN    7448.8886  0.96  -1.6820             
CN    7448.8886  0.96  -1.6820             
Ca  1 7448.9025  6.02  -6.2040   -6.5300 x 
S   1 7448.9058  9.65  -2.4980   -7.3100 x 
CN    7448.9130  0.80  -2.1820           x 
CN    7448.9130  0.80  -2.1820           x 
Ce  2 7448.9225  0.29  -3.5500           x 
S   1 7448.9385  8.42  -0.9980   -6.8600 x 
S   1 7448.9385  8.42  -2.3780   -6.8600 x 
CN    7448.9691  0.80  -2.5600           x 
CN    7448.9691  0.80  -2.5600           x 
Ca  1 7448.9746  5.98  -8.1370   -6.5700 x 
Ni  2 7448.9857 12.44  -3.4560   -7.7800 x 
V   3 7448.9913 18.30  -2.4270   -7.7100 x 
CN    7448.9957  0.92  -3.0110           x 
CN    7448.9957  0.92  -3.0110           x 
Fe  2 7448.9990 13.12  -9.3950   -7.3000 x 
TiO   7449.0191  1.45   0.9500           x 
TiO   7449.0191  1.39   0.4350           x 
TiO   7449.0191  1.46   0.1350           x 
Fe  2 7449.0385 11.74  -4.4570  454.2640 x 
Fe  2 7449.0396 12.35  -1.9280   -7.4000 x 
Co  1 7449.0529  5.20  -3.8230   -7.4400 x 
OH    7449.0623  2.76 -15.6350           x 
O   3 7449.0700 47.20  -2.1630           x 
Fe  1 7449.0884  5.97  -6.8360   -7.0100   
Cr  1 7449.0940  5.91  -9.8480   -7.2800   
Fe  2 7449.1101 14.21  -4.1700   -7.3700   
Sc  3 7449.1411 14.24   0.2800   -7.6800   
Ca  1 7449.1467  6.02  -5.3690   -6.5800   
He  1 7449.1550 22.92  -4.7550             
MgH   7449.1905  1.32  -0.4250             
MgH   7449.1905  1.32  -0.4040             
MgH   7449.1905  1.32  -0.4250             
MgH   7449.1905  1.32  -0.4040             
Fe  1 7449.2016  5.81  -8.1000   -7.1800   
Fe  1 7449.2072  5.81  -6.8160   -7.1800   
Ni  2 7449.2077 14.99  -4.0850   -7.3700   
Fe  1 7449.2338  5.72  -6.7810   -7.1400   
C2    7449.2577 22.04  -6.0420   -6.9400   
C2    7449.2577 22.04  -5.2640   -6.9400   
TiO   7449.3022  1.29   0.6390             
Fe  2 7449.3110 11.65  -5.9800   -7.6800   
CN    7449.3138  0.81  -2.9910             
CN    7449.3138  0.81  -2.9910             
Cr  2 7449.3188 11.30  -3.7280   -7.6700   
Tm  2 7449.3299  4.43  -2.3800             
Fe  2 7449.3409  3.89  -3.3392  222.3010   
Fe  1 7449.3781  5.67  -3.5630   -7.1400   
Ce  2 7449.3798  1.25  -3.3000             
Y   2 7449.4009  8.09  -2.8990   -7.3800   
OH    7449.4026  3.46 -12.0750             
Ca  1 7449.4037  5.88  -4.3480   -6.7500   
Ca  1 7449.4237  6.00  -5.0000   -6.6000   
Ca  1 7449.4237  6.00  -6.5830   -6.6000   
F   3 7449.4460 56.14  -0.6100             
Al  2 7449.4520 15.61  -0.3100             
Ti  1 7449.4564  4.39  -3.4450   -7.4000   
CN    7449.4570  0.81  -1.4410             
CN    7449.4570  0.81  -1.4410             
Fe  2 7449.4631  1.04 -10.0000   -6.7939   
Ni  2 7449.4631 14.49  -3.8020   -7.6800   
Ni  2 7449.4631 14.49  -3.3640   -7.6800   
Fe  2 7449.4631  1.04 -10.5970   -7.9400   
OH    7449.4670  2.17  -6.9840             
Mn  2 7449.5186  3.71 -10.9690   -7.9300   
Mn  2 7449.5186  3.71  -8.4630   -7.9300   
C   1 7449.5186 11.17  -7.8040   -7.1900   
Fe  1 7449.5291  5.59  -1.9033   -6.8056   
CN    7449.5458  0.65  -3.0050             
CN    7449.5458  0.65  -3.0050             
Ca  1 7449.5769  5.92  -3.4190   -6.6600   
C   1 7449.5874 11.17  -7.6260   -7.1900   
He  1 7449.5880 22.92  -4.7350             
V   1 7449.5908  4.66  -4.5020   -7.3000   
Co  1 7449.6096  5.20  -4.1790   -7.4400   
TiO   7449.6242  1.55   0.9700             
C2    7449.6391  0.50  -6.6960             
Cr  2 7449.6407 11.65  -0.3450   -7.5000   
Cr  1 7449.6418  5.78  -3.3350   -7.2600   
Cr  1 7449.6418  5.78  -3.5860   -7.2700   
Fe  1 7449.6446  5.69  -6.8650   -7.1800   
Fe  1 7449.6457  5.69  -7.4100   -7.1800   
Fe  1 7449.6490  5.97  -7.4390   -7.0100   
Fe  1 7449.6490  5.97  -8.0310   -7.0100   
Y   2 7449.6546  8.80  -2.9270   -7.2800   
Fe  2 7449.6629 12.36  -6.5350   -7.4200   
Ti  1 7449.6724  3.68  -4.6070   -7.4600   
CN    7449.6746  0.76  -2.3750             
CN    7449.6746  0.76  -2.3750             
Ca  3 7449.6851 44.66  -1.9230   -7.6000   
CN    7449.6996  0.76  -2.9110             
CN    7449.6996  0.76  -2.9110             
TiO   7449.7130  1.16   0.1280             
Fe  2 7449.7145 11.65  -5.4880   -7.6800   
Mn  1 7449.7168  5.70  -7.8960   -7.7700   
Mn  1 7449.7168  5.70  -9.8820   -7.7700   
F   3 7449.7240 56.14   0.7800             
Co  3 7449.7351 19.28  -7.1770   -7.8600   
Cr  1 7449.7462  6.01  -5.0290   -7.1000   
S   1 7449.7606  8.42  -3.2100   -6.8600   
S   1 7449.7606  8.42  -4.1750   -6.8600   
S   1 7449.7606  9.65  -6.7720   -7.1600   
S   1 7449.7606  8.42  -5.6840   -6.8600   
Co  2 7449.7617 12.19  -2.0890   -7.6200   
Ca  1 7449.9016  6.00  -5.3170   -6.6000   
Co  1 7449.9699  5.15  -3.7120   -7.5300   
Ti  1 7449.9982  4.30  -5.6170   -7.2900   
S   1 7450.1659  8.42  -1.4310   -6.8600   
S   1 7450.1689  8.42  -0.9730   -7.1066   
Y   2 7450.2623  1.75  -1.4866   -7.4649   
CN    7450.3641  0.75  -1.7900             
CN    7450.3641  0.75  -1.7900             
CN    7450.4535  0.89  -1.4110             
CN    7450.4535  0.89  -1.4110             
Ca  1 7450.5346  3.91  -2.1380   -7.0700   
MgH   7451.1782  1.14  -0.7300             
MgH   7451.1782  1.14  -0.7620             
Ti  1 7451.3087  3.20  -1.4590   -7.5200   
CN    7451.3609  0.81  -2.1470             
CN    7451.3609  0.81  -2.1470             
CN    7451.4209  0.81  -3.2997   -6.8000   
CN    7451.4598  0.72  -1.8530             
CN    7451.4598  0.72  -1.8530             
Ca  1 7451.6369  3.91  -2.6150   -7.0700   
CN    7452.0780  0.76  -2.2930             
CN    7452.0780  0.76  -2.2930             
Fe  1 7452.1002  5.06  -1.6750   -7.6503   
CN    7452.1963  0.82  -1.4400             
CN    7452.1963  0.82  -1.4400             
Fe  2 7452.5607  0.30  -8.3990   -8.0000   
CN    7452.7907  0.79  -2.0440             
CN    7452.7907  0.79  -2.0440             
Fe  1 7452.9178  5.65  -1.9741   -6.2700   
CN    7452.9180  0.73  -1.8450             
CN    7452.9180  0.73  -1.8450             
MgH   7452.9724  1.36  -0.3650             
MgH   7452.9724  1.36  -0.3500             
Si  1 7453.0730  6.12  -2.6170   -6.9200   
Fe  1 7454.0029  4.19  -2.4207   -8.9356   
Cr  1 7454.0146  5.08   0.0475   -9.8900   
CN    7454.0627  0.81  -2.1150             
CN    7454.0627  0.81  -2.1150             
Cr  1 7454.1138  5.16  -0.7365   -6.3100   
CN    7454.1261  0.81  -2.5680             
CN    7454.1261  0.81  -2.5680             
CN    7454.1894  0.96  -1.6340             
CN    7454.1894  0.96  -1.6340             
Ni  1 7454.3606  5.47  -2.7670   -7.1500   
CN    7454.7236  0.77  -2.2210             
CN    7454.7236  0.77  -2.2210             
CN    7454.7564  0.77  -2.8560             
Fe  1 7454.8149  5.43  -2.3578   -7.4843   
Cr  1 7455.3335  5.13  -1.5900   -7.5200   
Si  1 7455.4059  5.96  -1.9359   -7.2949   
TiO   7455.4687  1.08   0.1150             
Fe  3 7455.5130 15.55  -4.1120   -7.9500   
Tm  2 7455.5297  2.69  -3.7100             
Fe  2 7455.5481 12.35  -5.3040   -7.4200   
Ca  1 7455.5581  5.94  -4.2180   -6.7000   
Ca  1 7455.5870  5.94  -5.4140   -6.7000   
Fe  1 7455.6042  5.01  -3.6060   -7.5100   
Fe  1 7455.6048  5.33  -7.2360   -7.2900   
Fe  3 7455.6076 20.88  -4.1300   -7.7000   
Fe  1 7455.6098  5.86  -7.0100   -7.0100   
Cr  1 7455.6721  4.42  -3.8720   -7.6300 x 
Mn  3 7455.6743 24.26  -5.7770   -7.7200 x 
CN    7455.6821  0.76  -2.8630           x 
Ca  1 7455.7354  6.00  -5.9360   -6.6000 x 
Cr  2 7455.7688 11.68  -2.2450   -7.4900 x 
Fe  3 7455.7688 20.61  -7.1210   -7.7100 x 
Ca  1 7455.7805  6.00  -5.0040   -6.6000 x 
Mn  2 7455.8244  9.01  -5.9120   -7.6200 x 
OH    7455.8439  2.43  -8.7910           x 
Fe  3 7455.8467 20.61  -7.0050   -7.8500 x 
Cr  2 7455.8856 11.19  -2.6020  504.2080 x 
Mn  2 7455.9023 11.22  -5.9190   -7.6700   
Ni  2 7455.9189 15.14  -4.2140   -7.5000   
TiO   7455.9635  1.22   0.6210             
TiO   7455.9635  0.97   0.1410             
TiO   7456.0025  1.38   0.9670             
Cr  2 7456.0135 10.87  -5.7810   -7.7200   
Ar  2 7456.0180 23.89  -1.3600             
Cr  1 7456.0524  5.82  -4.9870   -7.3300   
Mn  2 7456.0580 12.48  -2.7400   -7.5000   
OH    7456.0585  1.49  -9.3590             
He  1 7456.0610 22.92  -4.4940             
OH    7456.1453  2.16  -6.9570             
CN    7456.1475  0.75  -2.9600             
Mn  3 7456.1803 26.90  -6.9870   -7.5600   
Sc  1 7456.1914  4.93  -6.4970   -6.8600   
Cu  2 7456.1953 17.12  -3.7650   -7.2500   
Cr  1 7456.2003  3.45  -5.3350   -7.6800   
Yb  2 7456.2025  6.57  -1.9200             
Cu  2 7456.2053 17.12  -5.9060   -7.2500   
Fe  2 7456.2064 11.42  -3.7390   -7.7400   
Co  3 7456.2359 19.80  -5.4090   -7.8500   
Ni  2 7456.2359 15.09  -3.8540   -7.1800   
CN    7456.2565  1.09  -1.6460             
CN    7456.2565  1.09  -1.6460             
Sc  1 7456.3026  4.93  -6.3750   -6.8600   
Fe  2 7456.3030 11.93  -5.3880             
V   1 7456.3305  4.01  -3.9560   -7.6000   
CN    7456.3327  0.75  -1.7830             
CN    7456.3327  0.75  -1.7830             
Fe  2 7456.3580 11.42  -4.5220  404.2800   
Fe  3 7456.3638 20.88  -4.5190   -7.7000   
Ca  1 7456.3861  5.93  -4.6610   -6.6700   
Ca  1 7456.3972  5.97  -7.4830   -6.7200   
Ca  1 7456.3972  5.97  -7.2110   -6.7100   
Ca  1 7456.3972  5.97  -7.1170   -6.7500   
Cr  1 7456.4072  5.91  -7.4550   -7.2800   
OH    7456.4283  1.69 -10.1220             
Mn  1 7456.4417  6.36  -9.9030   -7.6700   
Mn  1 7456.4417  6.36  -9.7770   -7.6700   
Fe  2 7456.4606 11.93  -6.0520   -7.7200   
Ca  1 7456.4639  6.01  -4.7470   -6.4400   
Fe  1 7456.4678  5.67  -3.2780   -7.1400   
Ca  1 7456.4801  6.00  -5.4170   -6.6000   
CN    7456.4984  1.09  -3.0540             
Ni  2 7456.5029 14.49  -5.3630   -7.6800   
Ti  1 7456.5129  3.93  -2.0060   -7.5200   
Fe  1 7456.5696  5.34  -4.0880   -7.3400   
Ti  1 7456.5850  0.82  -3.4600   -7.7900   
V   3 7456.5863 18.25  -1.3550   -7.6900   
Tm  2 7456.6530  4.85  -2.0900             
Mo  1 7456.6570  3.91  -1.1600             
Ti  2 7456.6647  8.47  -0.4620   -7.5700   
Mn  2 7456.6808  4.33  -9.3520   -7.9300   
Mn  2 7456.6808  4.33  -9.1400   -7.9300   
Ti  1 7456.6936  3.19  -2.5540   -7.5200   
Co  1 7456.7120  5.21  -3.7620   -7.4400   
Mn  1 7456.7198  5.40  -8.4230   -7.0800   
Cr  1 7456.7203  5.91  -6.6600   -7.2800   
Ti  2 7456.7314  8.48  -1.3920   -7.5700   
Fe  2 7456.7381 12.45  -4.5040   -7.4200   
Si  1 7456.7476  6.12  -3.2020   -6.9200   
Fe  2 7456.7787 10.12  -3.3980   -7.8900   
He  1 7456.8580 22.92  -4.4690             
Cu  2 7456.8733 17.14  -2.7430   -7.2000   
Ca  1 7456.9089  5.98  -5.2250   -6.5900   
CN    7456.9673  0.82  -2.0840             
CN    7456.9673  0.82  -2.0840             
Lu  2 7456.9979  4.53  -1.0200             
CN    7457.0346  0.82  -2.5730             
CN    7457.0346  0.82  -2.5730             
Ca  1 7457.0424  5.99  -7.7630   -6.5800   
Ti  1 7457.0463  4.30  -6.6110   -7.2900   
Dy  2 7457.0500  1.84  -1.2200             
Ca  1 7457.1091  5.94  -6.6020   -6.7000   
Pr  3 7457.1261  2.88  -2.7740             
CN    7457.1664  0.95  -3.0280             
Ca  1 7457.1814  6.02  -5.3080   -6.5300   
Ca  1 7457.2076  5.94  -5.5840   -6.7000   
Ca  1 7457.2148  5.98  -5.5920   -6.5900   
Ce  2 7457.2231  0.45  -3.3400             
OH    7457.2237  1.57  -9.9440             
Cr  2 7457.2537 11.07  -3.9880   -7.7000   
TiO   7457.2928  1.88   0.6860             
Ca  1 7457.2982  6.02  -5.8050   -6.5300   
Fe  2 7457.3127 11.19  -2.3130  364.2790   
Co  1 7457.3544  3.93  -0.5566   -6.8458   
Ni  2 7457.3761 14.52  -0.2400   -7.3000   
Cu  2 7457.3889 17.12  -2.9970   -7.2500   
CN    7457.3973  0.77  -2.3550             
CN    7457.3973  0.77  -2.3550             
Cu  2 7457.3978 17.12  -6.1770   -7.2500   
Fe  2 7457.4273  8.04  -7.9310   -7.6900   
Ni  3 7457.4540 26.04  -5.7650   -7.7100   
Cr  3 7457.4596  6.17 -15.2360   -7.9700   
CN    7457.5080  0.79  -3.4080             
CN    7457.5580  0.76  -2.4060             
Fe  2 7457.5580 11.74  -4.4680   -7.6700   
CN    7457.5580  0.76  -2.4060             
Cr  1 7457.5636  5.91  -6.3170   -7.2800   
CN    7457.5719  0.77  -2.3090             
CN    7457.5719  0.77  -2.3090             
CN    7457.5797  0.77  -2.1570             
CN    7457.5797  0.77  -2.1570             
TiO   7457.5932  1.32   0.4210             
CN    7457.6164  0.77  -2.8390             
CN    7457.6164  0.77  -2.8390             
Mn  1 7457.6253  6.24  -8.7580   -7.7100   
Mn  1 7457.6253  6.24  -9.9330   -7.7100   
Ti  1 7457.6476  4.40  -4.2360   -7.2300   
V   1 7457.6765  1.08  -4.5500   -7.8000   
Fe  1 7457.6804  5.72  -7.1290   -7.1200   
Sc  1 7457.6932  4.93  -6.2460   -6.8700   
He  1 7457.7010 22.92  -4.4440             
OH    7457.7283  2.77  -9.4670             
Fe  2 7457.7294 11.44  -2.0570   -7.5000   
Co  1 7457.7422  5.55  -5.5520   -7.5200   
CN    7457.7455  0.79  -2.0390             
CN    7457.7455  0.79  -2.0390             
Fe  1 7457.7511  5.75  -4.1830   -7.4200   
Cr  2 7457.7600 10.90  -4.7360   -7.6600   
V   2 7457.7822  0.01 -12.4760   -7.9300 x 
V   2 7457.7822  0.01  -8.4440   -7.9300 x 
Fe  1 7457.8123  5.74  -7.0430   -7.1800 x 
Ti  3 7457.8490 20.86   0.7310   -7.5200 x 
TiO   7457.8546  1.68   0.6820           x 
Cr  3 7457.9046  4.59 -20.0010   -7.9700 x 
Ar  1 7457.9250 13.85  -4.0300           x 
Y   2 7457.9547  7.94  -3.8690   -7.4200 x 
Ni  1 7457.9552  5.47  -4.2500   -7.4700 x 
Ar  2 7457.9560 23.68  -1.2700           x 
Ca  1 7458.0159  6.02  -5.6300   -6.5300 x 
CN    7458.0242  0.78  -2.2660           x 
CN    7458.0242  0.78  -2.2660           x 
Y   1 7458.0304  3.56  -2.8400   -7.4000 x 
CN    7458.0426  0.76  -2.4620           x 
CN    7458.0426  0.76  -2.4620           x 
OH    7458.0715  1.33 -10.5000           x 
Fe  1 7458.0738  5.74  -6.5560   -7.1800 x 
Fe  1 7458.0738  5.74  -8.1150   -7.1800 x 
Ca  1 7458.1327  6.02  -6.6790   -6.5300 x 
TiO   7458.1328  1.49   0.1300           x 
Cr  1 7458.1333  6.03  -3.9380   -7.1000 x 
Cr  1 7458.1333  6.03  -3.5310   -7.1200 x 
P   2 7458.1494 15.86  -0.5140   -7.3800 x 
Mn  3 7458.1606 24.23  -8.1320   -7.7200 x 
Ti  1 7458.2501  3.56  -2.9230   -7.5500 x 
Fe  1 7458.2774  5.74  -6.5120   -7.1800 x 
Fe  1 7458.2802  5.74  -8.2890   -7.1800 x 
Co  1 7458.3024  5.09  -5.5290   -7.5300 x 
Y   1 7458.3113  2.36  -2.2810   -7.7300 x 
CN    7458.3342  0.98  -1.6370           x 
CN    7458.3342  0.98  -1.6370           x 
OH    7458.3575  1.31  -9.6700           x 
OH    7458.4098  1.31  -9.6700           x 
V   1 7458.4165  3.08  -3.4040   -7.5200 x 
Ce  2 7458.4193  1.97  -1.3100           x 
Fe  2 7458.4376 14.19  -2.3700   -7.4400 x 
Sc  1 7458.4443  1.44  -3.8400   -7.7300 x 
Mn  1 7458.4599  3.13 -11.4670   -7.7700 x 
Ca  1 7458.4610  6.03  -1.5990   -6.5400 x 
Fe  2 7458.4783 11.24  -0.2780   -7.5900 x 
Ca  1 7458.5133  5.83  -8.1510   -6.8700 x 
CN    7458.5133  0.98  -2.8160           x 
CN    7458.5133  0.98  -2.8160           x 
Fe  1 7458.5261  5.74  -6.9540   -7.1800 x 
OH    7458.5334  1.69 -10.1220           x 
OH    7458.5411  2.29 -10.3450           x 
OH    7458.5601  1.34 -10.5000           x 
Ca  1 7458.5612  5.83  -7.3070   -6.8700 x 
Ni  3 7458.5723 25.94  -3.1210   -7.7100 x 
Sc  1 7458.5834  4.10  -1.0390   -7.5100 x 
He  1 7458.5940 22.92  -4.4190             
Fe  2 7458.6335 12.36  -6.4880   -7.4200   
Mn  1 7458.6753  6.58  -8.6580   -7.5400   
Fe  2 7458.7020 12.36  -5.7760   -7.4200   
Ni  1 7458.7604  1.94  -5.6270   -7.8100   
CN    7458.7637  0.76  -2.5240             
CN    7458.7637  0.76  -2.5240             
CN    7458.7710  0.78  -2.2260             
CN    7458.7710  0.78  -2.2260             
Ca  1 7458.8138  5.88  -4.9110   -6.7500   
Fe  2 7458.8366 10.60  -8.6830   -7.7400   
Cr  2 7458.8394  8.61  -5.2960   -7.6600   
OH    7458.8583  1.49  -9.3580             
Cr  1 7458.8873  4.70  -4.6000   -7.5200   
CN    7458.9001  0.82  -3.0000             
CN    7458.9001  0.82  -3.0000             
Ca  1 7458.9062  5.95  -7.5130   -6.7400   
Ni  1 7458.9240  5.59  -1.7055   -7.5485   
Yb  2 7458.9285  8.46  -1.2900             
Cu  2 7459.0030 16.71  -2.7390   -7.4200   
CN    7459.0476  0.82  -1.4280             
CN    7459.0476  0.82  -1.4280             
CN    7459.0559  1.21  -1.9290             
CN    7459.0559  1.21  -1.9290             
Fe  1 7459.0581  5.63  -3.9879   -6.1000   
TiO   7459.0955  1.43   0.4310             
Cr  2 7459.1065  9.23  -8.5420   -7.7200   
Sc  1 7459.1511  4.10  -5.1330   -7.2500   
Ti  1 7459.2791  3.57  -4.5300   -7.5100   
V   2 7459.2958  0.04 -14.3700   -7.9300   
V   2 7459.2958  0.04  -7.9880   -7.9300   
Si  2 7459.3013 14.79  -0.6770   -7.2300   
CN    7459.3509  1.21  -3.4850             
Ce  2 7459.3514  2.15  -1.5701   -6.8000   
Fe  1 7459.3514  5.65  -4.0560   -7.4400   
CN    7459.3537  0.91  -1.4110             
CN    7459.3537  0.91  -1.4110             
Fe  1 7459.3737  5.68  -3.9925   -5.9400   
Cl  1 7459.3740 10.54  -1.5800             
Mn  1 7459.4015  5.40  -9.2280   -7.0800   
Ca  1 7459.4238  6.02  -1.2730   -6.6100   
TiO   7459.4239  1.79   0.6660             
TiO   7459.4239  1.61   0.1010             
Ce  2 7459.4394  2.42  -3.5300             
Y   1 7459.4884  1.37  -2.9910   -7.6800   
V   1 7459.4906  4.02  -5.7650   -7.3000   
Ca  1 7459.5312  5.80  -5.1730   -6.8700   
Fe  1 7459.5351  5.61  -7.0950   -7.1600   
Er  1 7459.5380  2.33   0.4220             
He  1 7459.5420 22.92  -4.3930             
V   1 7459.5518  4.05  -6.3750   -7.3000   
CN    7459.5674  0.91  -3.2620             
Ti  1 7459.5852  0.83 -14.2140   -7.8200   
Cr  2 7459.6019 12.79  -5.3140   -7.3200   
Ni  2 7459.6130 15.02  -8.4220   -7.2100   
Fe  2 7459.6130 11.40  -4.1260   -7.7100   
Ce  2 7459.6180  4.33  -3.9500             
TiO   7459.6465  1.22   0.4480             
TiO   7459.6465  1.19   0.1260             
Fe  1 7459.6470  5.39  -7.9750   -7.3000   
OH    7459.6576  2.43 -12.1060             
Mn  1 7459.7088  6.58  -8.4050   -7.5400   
CN    7459.7149  0.76  -2.7550             
CN    7459.7149  0.76  -2.7550             
CN    7459.7427  0.66  -3.0130             
CN    7459.7427  0.66  -3.0130             
Cr  2 7459.7522 13.31  -6.7180   -7.1800   
TiO   7459.7690  1.49   0.9510             
Ba  1 7459.7730  2.85   0.2500             
Fe  1 7459.7806  5.79  -4.8610   -7.1100   
CN    7459.7934  0.75  -2.5920             
CN    7459.7934  0.75  -2.5920             
Fe  1 7459.7989  5.72  -2.2930   -7.1300   
P   1 7459.8040  8.23  -1.9300 1380.3070   
CN    7459.8156  0.79  -2.1890             
CN    7459.8156  0.79  -2.1890             
Cu  2 7459.8513 17.14  -4.6860   -7.2000   
P   2 7459.8580 15.86  -0.7710   -7.3800   
Tm  2 7459.8747  2.73  -2.9500             
Fe  2 7459.8980 12.45  -5.2280   -7.4200   
Fe  2 7459.9136 11.30  -1.1460   -7.6800   
Fe  2 7459.9236 11.58  -5.0840  552.3020   
Co  1 7459.9348  5.36  -3.8640   -7.2700   
TiO   7459.9583  1.13   0.6410             
Fe  2 7459.9687 12.45  -7.4090   -7.4200   
Dy  1 7459.9920  2.23  -1.0790             
Fe  2 7459.9977 13.59  -1.9080   -7.5900   
Ti  3 7460.0083 20.95  -0.4400   -7.5100   
Fe  1 7460.1675  3.25  -4.6470   -7.7100   
CN    7460.1864  0.83  -2.0560             
CN    7460.1864  0.83  -2.0560             
CN    7460.6824  0.78  -2.1000             
CN    7460.6824  0.78  -2.1000             
Fe  1 7460.8272  5.07  -2.9090   -7.5000   
CN    7460.9057  1.09  -1.6370             
CN    7460.9057  1.09  -1.6370             
Cr  1 7460.9742  5.16  -1.4570   -7.5300   
CN    7461.1368  0.79  -2.1550             
CN    7461.1368  0.79  -2.1550             
CN    7461.2426  0.73  -1.8360             
CN    7461.2426  0.73  -1.8360             
Fe  1 7461.2626  5.51  -3.0590   -7.3300   
MgH   7461.3835  1.22  -0.6400             
MgH   7461.3835  1.22  -0.6760             
CN    7461.4492  0.99  -1.6820             
CN    7461.4492  0.99  -1.6820             
Fe  1 7461.5336  2.56  -3.4221  260.2490   
CN    7462.2122  0.84  -1.4280             
CN    7462.2122  0.84  -1.4280             
Cr  1 7462.3439  2.91   0.3004   -7.5145 x 
Fe  2 7462.4624  3.89  -3.5780  100.3010 x 
V   1 7462.5364  3.57  -0.9820   -7.5300 x 
Fe  1 7462.5537  3.96  -4.7650   -7.5400 x 
Ti  1 7462.7236  3.57  -2.1040   -7.5500 x 
CN    7462.7681  0.80  -2.1230             
CN    7462.7681  0.80  -2.1230             
Fe  1 7463.0010  5.72  -2.9240   -7.1700   
Cr  1 7463.0701  5.13  -1.3390   -7.5200   
CN    7463.0734  1.21  -1.9210             
CN    7463.0734  1.21  -1.9210             
CN    7463.1893  0.74  -1.8290             
CN    7463.1893  0.74  -1.8290             
Fe  1 7463.4001  5.06  -1.5376 1168.2900   
CN    7463.6312  0.84  -2.0290             
CN    7463.6312  0.84  -2.0290             
CN    7463.7064  0.84  -2.5860             
CN    7463.7064  0.84  -2.5860             
CN    7463.8297  0.91  -1.3862   -5.6000   
CN    7463.8297  0.91  -1.3349   -6.8000   
MgH   7463.9349  1.27  -0.4280             
MgH   7463.9349  1.27  -0.4450             
CN    7463.9677  0.78  -2.0490             
CN    7463.9677  0.78  -2.0490             
CN    7464.0001  0.76  -2.6640             
CN    7464.0001  0.76  -2.6640             
CN    7464.1923  0.98  -1.6240             
CN    7464.1923  0.98  -1.6240             
Fe  1 7464.2868  5.41  -1.1418   -7.4197   
CN    7464.4470  0.77  -1.7800             
CN    7464.4470  0.77  -1.7800             
CN    7464.6315  0.81  -2.0930             
CN    7464.6315  0.81  -2.0930             
CN    7464.7781  0.75  -2.8500             
MgH   7464.8316  1.11  -0.9150             
MgH   7464.8316  1.11  -0.8710             
Fe  1 7465.2367  5.35  -2.4845   -6.4978 x 
C   1 7465.4526  9.33  -2.3640   -6.9300 x 
C   1 7465.4526  9.33  -2.6100   -6.9300 x 
Fe  2 7465.4788 12.36  -5.5180   -7.4200 x 
O   2 7465.4790 31.32  -3.3600           x 
O   2 7465.4790 31.32  -3.2500           x 
Co  1 7465.4827  5.55  -4.5820   -7.2300 x 
CN    7465.4933  0.99  -3.7000           x 
Fe  2 7465.5234 12.36  -5.4830   -7.4200 x 
Cu  2 7465.5318 17.12  -7.7120   -7.2500 x 
Cu  2 7465.5373 17.12  -4.9620   -7.2500 x 
Ne  2 7465.5790 36.03  -2.6900           x 
Ni  2 7465.5903 14.91  -2.9360   -7.4900 x 
Fe  2 7465.6249 11.12  -6.6660   -7.4800 x 
OH    7465.6260  2.10 -10.9420           x 
Fe  2 7465.6276 13.50   0.0180   -7.4800 x 
Fe  1 7465.6377  5.43  -4.3650   -7.3200 x 
Fe  2 7465.6399 14.15  -5.2890   -7.4200 x 
Si  3 7465.6520 25.00  -0.3900           x 
Ce  2 7465.6661  3.85  -2.1900           x 
Co  1 7465.7029  4.23  -4.9350   -7.5500 x 
Cu  2 7465.7057 16.71  -4.9930   -7.4200 x 
Mn  3 7465.7185 20.21  -6.4560   -7.7500 x 
Fe  2 7465.7403 14.15  -5.9550   -7.4200 x 
CN    7465.7603  0.99  -1.6750           x 
CN    7465.7603  0.99  -1.6750           x 
Fe  2 7465.7720 12.76  -9.5370   -7.7300 x 
Fe  2 7465.7793 11.39  -0.0670   -7.5100 x 
Fe  2 7465.7949 11.55  -6.2220   -7.8900 x 
Fe  2 7465.8178 13.03  -6.1910   -7.3000 x 
Fe  2 7465.8183 13.03  -8.7280   -7.3000 x 
Fe  2 7465.8278 14.15  -3.5410   -7.4200 x 
Fe  2 7465.8750 11.39  -1.9510           x 
Ca  1 7465.8797  5.59  -5.8500   -7.0900 x 
Fe  2 7465.9010  9.74  -3.8820  494.2040 x 
OH    7465.9226  1.88 -11.0760           x 
Fe  2 7465.9282 14.15  -5.7940   -7.4200 x 
Ce  2 7465.9889  3.91  -2.5000           x 
Cr  1 7465.9906  5.07  -1.1000   -7.4900 x 
TiO   7466.0197  1.35   0.6420           x 
Fe  1 7466.0430  5.43  -5.8020   -7.3200 x 
Si  2 7466.0754 12.53  -3.6660   -7.5700 x 
Sc  1 7466.0809  5.33  -4.7310   -6.7000 x 
Fe  2 7466.1228  9.69  -7.7380   -7.6800 x 
Fe  2 7466.1322  9.74  -0.6780   -7.6900 x 
Fe  2 7466.1456 12.77  -5.1880   -7.5900 x 
O   2 7466.1480 31.32  -2.6600           x 
O   2 7466.1480 31.32  -0.7100           x 
Sc  1 7466.1590  2.61  -3.0820   -7.5600 x 
C   1 7466.1735  9.33  -3.7840   -6.9300 x 
C   1 7466.1735  9.33  -2.8390   -6.9300 x 
Si  1 7466.1936  5.98  -5.1900   -7.1800 x 
Si  1 7466.1936  5.98  -6.4330   -7.1800 x 
Cr  1 7466.2019  5.09  -0.8110   -7.4900 x 
Fe  4 7466.2148 22.71  -7.3020   -8.0000 x 
V   1 7466.2315  4.63  -6.3050   -7.3600 x 
TiO   7466.2316  1.41   0.9680           x 
Cr  1 7466.2359  5.70  -7.5730   -7.3000 x 
Co  1 7466.3129  5.81  -4.3150   -7.5100   
Si  3 7466.3210 25.00   0.3600             
V   1 7466.3486  3.93  -6.8890   -7.4600   
Co  2 7466.3586 12.07  -1.9800   -7.6300   
Ar  2 7466.3650 23.40  -3.7000             
Ca  1 7466.3876  5.95  -4.7280   -6.6600   
CN    7466.3977  0.97  -3.0450             
Mn  3 7466.4155 15.49  -5.1130   -7.9400   
Ti  1 7466.4314  1.74  -4.0616   -8.9090   
Fe  1 7466.5259  4.80  -2.1024   -7.4808   
Fe  1 7466.5309  5.62  -6.7080   -7.3300   
Ti  1 7466.5627  1.43  -3.7580   -7.8100   
TiO   7466.5662  1.25   0.6230             
OH    7466.5694  0.03  -8.4100             
Fe  2 7466.6204  6.21  -3.0376  202.2110   
OH    7466.6519  0.03  -8.4100             
Ni  2 7466.6553 14.49  -3.1080   -7.4600   
He  1 7466.6600 22.92  -4.2270             
C   1 7466.6642  9.33  -2.3342   -8.1300   
OH    7466.7378  1.20  -9.9050             
TiO   7466.7502  1.61   0.9710             
Ce  3 7466.7836 11.19  -1.4500             
Fe  2 7466.7875 11.31  -2.5140   -7.5200   
Ca  1 7466.7875  5.94  -7.6530   -6.7000   
Fe  2 7466.8237 13.93  -1.0590   -7.5000   
CN    7466.8315  0.81  -2.0650             
CN    7466.8315  0.81  -2.0650             
Fe  2 7466.8644 11.19  -1.7500  363.2790   
Ca  1 7466.9509  6.02  -5.4930   -6.5800   
Ca  1 7466.9698  5.59  -2.4300   -7.0900   
Mn  1 7466.9743  3.13 -10.4580   -7.7700   
Mn  1 7466.9743  3.13 -10.7400   -7.7700   
Co  2 7466.9972  0.61 -12.4100   -7.9500   
Co  2 7466.9972  0.61  -9.2640   -7.9500   
Tm  2 7467.0011  4.47  -2.5700             
Mn  1 7467.0122  6.22  -7.1740   -7.3600   
Cr  1 7467.0234  3.55  -5.8520   -7.7900   
MgH   7467.0323  1.23  -4.7390             
CN    7467.0362  0.75  -2.9520             
CN    7467.0362  0.75  -2.9520             
Cr  2 7467.0457  6.49  -3.9010  214.2270   
Ni  2 7467.0457 15.23  -0.6390   -7.4800   
Fe  1 7467.0769  5.43  -5.3680   -7.3200   
V   1 7467.0791  4.01  -2.2420   -7.6000   
Fe  1 7467.0925  5.69  -6.0370   -7.3200   
Fe  1 7467.1594  5.43  -5.7070   -7.3200 x 
Mn  3 7467.1740 20.51  -5.3180   -7.7600 x 
TiO   7467.1852  1.35   0.4180           x 
Ni  1 7467.2303  5.47  -2.6620   -7.1600 x 
Cr  2 7467.2409 13.06  -3.1310  643.2610 x 
Ni  5 7467.2632 34.07  -7.4780   -8.0500 x 
Ne  2 7467.2750 37.75  -2.2600           x 
Co  2 7467.2799 12.09  -0.8600   -7.6200 x 
Fe  1 7467.2838  5.72  -7.7390   -7.4500 x 
Fe  2 7467.2849 14.15  -3.2960   -7.4200 x 
Fe  2 7467.3022 13.03  -7.0740   -7.3000 x 
Mn  2 7467.3190  3.71 -11.6520   -7.9300 x 
Mn  2 7467.3190  3.71  -9.3040   -7.9300 x 
Dy  1 7467.3200  1.86  -2.3400           x 
CN    7467.3307  0.85  -2.0040           x 
CN    7467.3307  0.85  -2.0040           x 
Ni  2 7467.3357 15.13  -5.5600   -7.5000 x 
Ca  1 7467.3971  6.02  -6.4470   -6.5900 x 
Ca  1 7467.3971  6.02  -5.3040   -6.5900 x 
CN    7467.4099  0.85  -2.5940           x 
CN    7467.4099  0.85  -2.5940           x 
Mn  1 7467.4790  6.81  -3.9110   -7.2600 x 
TiO   7467.4920  1.53   0.1240           x 
CN    7467.5131  0.79  -2.0010           x 
CN    7467.5131  0.79  -2.0010           x 
Ni  2 7467.5365 14.48  -3.6940   -7.4900 x 
CN    7467.5616  0.79  -2.8160           x 
CN    7467.5616  0.79  -2.8160           x 
Ca  1 7467.5638  6.02  -6.7170   -6.5800 x 
Zr  1 7467.5700  1.53  -1.6300           x 
Yb  2 7467.5755  5.91  -1.4100           x 
Mn  2 7467.6202 12.12  -5.4570   -7.4700 x 
Ti  1 7467.6302  4.37  -5.7650   -7.2300 x 
Fe  2 7467.6363 12.36  -5.0560   -7.4200 x 
Fe  2 7467.6380 14.19  -3.7200   -7.4000 x 
Ca  1 7467.6536  6.02  -4.0880   -6.5200 x 
Ti  1 7467.6765  3.58  -3.5530   -7.4900 x 
Ca  1 7467.6815  5.90  -6.3100   -6.7400 x 
Fe  4 7467.7094  4.81 -10.3850   -9.9900 x 
Fe  4 7467.7094  4.81 -10.8030   -9.9900 x 
Ti  1 7467.7178  4.41  -1.5850   -7.4000 x 
Ta  1 7467.7210  1.24  -2.1800           x 
Tm  2 7467.7875  4.43  -3.4700           x 
Fe  1 7467.8266  4.59  -6.3450   -7.4900   
Ca  3 7467.8321 40.66  -1.6800   -7.6700   
V   1 7467.8600  2.97  -4.9720   -7.5300 x 
Yb  2 7467.8656  7.71  -1.7000           x 
Fe  3 7467.8768 22.93  -5.0770   -7.7100 x 
Ca  1 7467.9158  6.00  -3.0820   -6.5500 x 
MgH   7467.9192  1.23  -4.7060           x 
Fe  2 7467.9770 11.39  -3.3260           x 
Fe  2 7467.9850 11.39  -2.1690   -7.5100 x 
Ca  1 7468.0101  6.02  -7.0280   -6.5900   
Fe  2 7468.0213 14.19  -2.4230   -7.4000   
Fe  1 7468.0291  5.09  -2.6690   -7.3400   
MgH   7468.0698  1.04  -5.0560             
Yb  2 7468.0943  6.95  -1.1800             
Ca  1 7468.1278  6.00  -3.5580   -6.5500   
V   2 7468.1334  9.65  -2.8380   -7.4500   
He  1 7468.1460 22.92  -4.1970             
F   3 7468.1670 55.17  -3.0900             
Fe  2 7468.1674 12.77  -6.4400   -7.5900   
OH    7468.1976  0.13  -8.1780             
OH    7468.2003  0.13  -8.1780             
Cu  2 7468.2087 16.75  -3.8720   -7.3300   
Ca  1 7468.2506  5.90  -7.1470   -6.7400   
V   1 7468.2640  1.71  -1.1564   -7.4349   
Mn  3 7468.2784 20.22  -3.9050   -7.8300   
Fe  1 7468.2863  5.07  -3.1350   -7.4600   
OH    7468.2913  0.13  -8.2230             
N   1 7468.3120 10.34  -0.1830  528.2270   
Mn  1 7468.3437  5.71  -7.8710   -7.7100   
Ni  1 7468.3605  5.28  -3.2180   -7.1500   
Cu  2 7468.3733 17.12  -4.0120   -7.2500   
OH    7468.3739  0.13  -8.2230             
CN    7468.4224  0.77  -2.5860             
CN    7468.4224  0.77  -2.5860             
Fe  2 7468.4350 11.93  -4.4920  415.2790   
Mn  3 7468.4458 27.03  -1.2620   -7.5300   
Fe  2 7468.4548 13.03  -5.9520   -7.3000   
Si  1 7468.4564  6.22  -3.3440   -6.8100   
V   1 7468.4737  1.22  -5.9270   -7.7800   
Y   2 7468.4843  8.75  -3.7160   -7.2900   
Y   2 7468.4877  9.13  -4.1270   -7.2100   
TiO   7468.5073  1.25   0.4450             
V   2 7468.5239  0.03 -12.1100   -7.9300   
V   2 7468.5239  0.03 -14.2260   -7.9300   
P   1 7468.5400  8.29  -2.5500             
Fe  2 7468.5463 11.93  -4.7080   -7.7200   
P   2 7468.5574 15.86  -1.4800   -7.3800   
Ca  1 7468.5630  5.99  -4.3270   -6.5200   
Ca  1 7468.5686  6.02  -5.5710   -6.5800   
Ca  1 7468.5686  6.02  -6.4510   -6.5800   
Ce  2 7468.5781  4.22  -2.8000             
MgH   7468.5792  1.04  -5.0350             
S   1 7468.5868  7.87  -2.7842   -7.8486   
Fe  2 7468.5954 10.27  -7.2680   -7.7500   
Fe  2 7468.6115 13.65  -4.8550   -7.6400   
Ti  1 7468.6272  4.40  -3.3940   -7.3000   
Fe  2 7468.6489 13.15  -7.7140   -7.3000   
Fe  1 7468.6489  5.72  -3.0900   -7.3100   
Fe  2 7468.6584 13.15  -9.3440   -7.3000   
TiO   7468.6635  1.73   0.6820             
Cr  1 7468.6874  3.42  -8.2020   -7.5300   
Cr  2 7468.6969 11.61  -3.5610   -7.4900   
Tm  2 7468.6969  3.28  -2.4900             
OH    7468.7002  1.45 -11.1410             
CN    7468.7281  1.00  -1.6270             
CN    7468.7281  1.00  -1.6270             
S   1 7468.7315  9.66  -2.7330   -7.1900   
Fe  3 7468.7471 22.93  -5.6850   -7.7100   
CN    7468.7544  0.84  -3.0080             
CN    7468.7544  0.84  -3.0080             
S   1 7468.7694 10.04  -6.5030   -7.0200   
S   1 7468.7694 10.04  -6.1280   -7.0200   
S   1 7468.7694 10.04  -5.5840   -6.8500   
S   1 7468.7694 10.04  -6.1820   -7.0200   
Ti  2 7468.8264  8.49  -4.2360   -7.5700   
TiO   7468.8365  1.01   0.1410             
CN    7468.8453  0.75  -2.9500   -6.8000   
CN    7468.8453  0.75  -2.9500   -6.8000   
CN    7468.8548  0.75  -2.7690   -6.8000   
CN    7468.8548  0.75  -2.7690   -6.8000   
Mn  1 7468.8649  6.21  -8.8640   -7.7400   
Mn  1 7468.8649  6.21  -9.8760   -7.7400   
MgH   7468.8805  0.97  -4.9370             
Fe  1 7468.9011  5.62  -4.3703   -7.3200   
Mn  2 7468.9034  3.91 -12.2780   -7.9300   
Mn  2 7468.9034  3.91 -10.3230   -7.9300   
CN    7468.9056  0.84  -1.4160             
CN    7468.9056  0.84  -1.4160             
CN    7468.9117  1.00  -2.8230             
CN    7468.9117  1.00  -2.8230             
V   1 7468.9145  2.62  -4.0630   -7.8000   
Ru  1 7468.9310  3.84  -0.0600             
MgH   7468.9368  1.16  -0.7300             
MgH   7468.9368  1.16  -0.7300             
MgH   7468.9368  1.16  -0.7010             
Fe  4 7468.9368 22.71  -6.8180   -8.0000   
MgH   7468.9368  1.16  -0.7010             
Fe  2 7468.9380 11.24  -3.5130   -7.6200   
CN    7468.9463  0.75  -2.9040             
CN    7468.9463  0.75  -2.9040             
CN    7468.9597  0.75  -2.6070             
CN    7468.9597  0.75  -2.6070             
Ni  3 7468.9871 25.92  -4.7010   -7.7100   
S   1 7469.0094 10.04  -6.7240   -6.9400   
S   1 7469.0094 10.04  -6.8030   -6.9400   
Fe  2 7469.0328 13.03  -6.6700   -7.3000   
Fe  2 7469.0356 13.03  -8.6730   -7.3000   
V   1 7469.0373  1.06  -4.7390   -7.8000   
Fe  2 7469.0423 10.93  -2.5900  453.2750   
Ni  2 7469.0429 14.33  -5.0190   -7.6800   
Ca  1 7469.0540  5.93  -5.1510   -6.6700   
OH    7469.0585  2.65 -10.7880             
Ni  2 7469.0708 14.33  -3.4650   -7.6800   
Si  2 7469.0819 13.49  -4.7000   -7.1200   
Fe  2 7469.0992 11.21  -1.4880   -7.6200   
Si  2 7469.1154 13.49  -3.8200   -7.1200   
CN    7469.1411  0.75  -3.0020             
CN    7469.1411  0.75  -3.0020             
Fe  2 7469.1422 13.03  -9.6430   -7.3000   
CN    7469.1467  0.75  -3.0240             
CN    7469.1467  0.75  -3.0240             
Ca  1 7469.1818  6.02  -5.8060   -6.5800   
Fe  1 7469.1874  5.45  -4.7010   -7.2900   
Cu  1 7469.1935  7.56  -3.3650   -6.6700   
Ni  2 7469.2103 15.14  -3.5480   -7.1800   
Ca  1 7469.2159  6.00  -8.3990   -6.6000   
Cr  2 7469.2493 12.68  -4.3690   -7.3700   
Ca  1 7469.2611  6.00  -6.0820   -6.6000   
Ce  2 7469.2711  1.68  -3.8700             
CN    7469.2733  0.67  -3.7290             
CN    7469.2817  1.36  -3.4560             
CN    7469.3007  0.82  -2.0380             
CN    7469.3007  0.82  -2.0380             
CN    7469.3018  0.75  -2.8670             
CN    7469.3018  0.75  -2.8670             
CN    7469.3191  0.75  -2.4840             
CN    7469.3191  0.75  -2.4840             
Fe  1 7469.3537  5.39  -4.8950   -7.3000   
TiO   7469.3666  1.75   0.1030             
TiO   7469.3722  1.46   0.4270             
C   1 7469.3738  9.33  -2.7520   -6.8700   
V   2 7469.4056  0.01  -9.8890   -8.0700   
V   2 7469.4056  0.01 -13.0740   -8.0700   
Mn  1 7469.4301  3.13 -10.2260   -7.7700   
Mn  1 7469.4301  3.13  -9.1190   -7.7700   
Ca  1 7469.4391  6.00  -6.2480   -6.6100   
Er  1 7469.4570  2.27   0.7020           x 
Mn  1 7469.4720  4.67  -5.3410   -7.7700 x 
Ca  1 7469.4843  6.00  -5.2020   -6.6100 x 
Ca  1 7469.4954  6.00  -4.9020   -6.6100 x 
TiO   7469.5396  1.12   0.1130           x 
Cr  1 7469.5468  4.62  -6.4620   -7.6800 x 
Fe  1 7469.5619  5.68  -4.9880   -7.1200 x 
Fe  2 7469.6238 13.03  -5.1060   -7.3000 x 
Fe  2 7469.6294 13.03  -8.3300   -7.3000 x 
Ni  2 7469.6344 14.90  -4.3430   -7.6100 x 
TiO   7469.7350  1.22   0.1250             
He  1 7469.7400 22.92  -4.1660           x 
Fe  1 7469.7672  5.63  -4.5980   -7.3300 x 
Fe  1 7469.7684  5.80  -4.2410   -7.1100 x 
Fe  2 7469.7957 12.77  -4.8050   -7.5900 x 
OH    7469.8041  0.01 -10.3050           x 
OH    7469.8136  0.01 -10.3050           x 
Ti  1 7469.8353  4.42  -1.4980   -7.4000 x 
Fe  2 7469.8610 12.76  -9.9040   -7.7300 x 
Ca  1 7469.8744  5.83  -5.8720   -6.8700 x 
O   2 7469.9140 30.49  -4.7700           x 
V   1 7469.9246  4.07  -6.5900   -7.3000 x 
Y   2 7469.9392  8.71  -1.4590   -7.2900 x 
Ca  1 7469.9414  5.83  -5.7430   -6.8700 x 
TiO   7469.9415  1.16   0.6430           x 
Ti  1 7469.9430  0.84  -3.1500   -7.7900 x 
CN    7469.9453  0.82  -2.0370           x 
CN    7469.9453  0.82  -2.0370           x 
Ca  1 7469.9632  6.00  -8.4430   -6.6000 x 
Ce  2 7469.9760  2.42  -3.6300           x 
Fe  1 7469.9939  5.72  -2.9700   -7.1400 x 
CN    7697.0236  1.05  -1.7590             
CN    7697.0236  1.05  -1.7590             
Si  1 7697.1943  6.26  -2.4910   -6.8600   
CN    7697.4675  1.42  -1.4790             
CN    7697.4675  1.42  -1.4790             
Sc  1 7697.7703  2.57  -0.4100   -7.7100   
CN    7698.0792  1.18  -1.9250             
V   1 7698.3098  3.65  -0.7320   -7.5300 x 
CN    7698.8006  1.08  -1.6140             
CN    7698.8006  1.08  -1.6140             
K   1 7698.9819  0.00   0.1048  485.2320   
CN    7699.0052  1.23  -1.2420             
CN    7699.0052  1.23  -1.2420             
CN    7699.4612  1.30  -1.5750             
CN    7699.4612  1.30  -1.5750             
Yb  1 7699.4870  2.44  -0.0340             
Mg  1 7699.6700  5.93  -2.5100             
Ti  1 7699.9030  3.31  -1.7550   -7.5200   
Ti  1 7700.3366  3.16  -1.6057   -8.9700   
CN    7700.4456  1.03  -2.3760             
CN    7700.5850  1.12  -1.6530             
CN    7700.5850  1.12  -1.6530             
Ti  1 7700.6473  3.16  -1.9140   -7.7700   
MgH   7700.8709  1.23  -1.3770           x 
CN    7700.8804  1.10  -1.7890             
CN    7700.8804  1.10  -1.7890             
CN    7701.1148  1.16  -1.9170           x 
CN    7701.1148  1.16  -1.9170           x 
V   1 7701.3758  2.33  -2.6590   -7.8100 x 
Ce  2 7701.4921  0.32  -3.2400           x 
Fe  1 7701.5004  5.80  -3.3670   -7.1200 x 
CN    7701.8184  1.08  -1.8140             
CN    7701.8184  1.08  -1.8140             
Co  1 7701.8700  2.63  -3.3610   -7.7900   
CN    7769.1076  1.19  -1.6110           x 
CN    7769.1076  1.19  -1.6110           x 
CN    7769.5490  1.42  -1.2730             
CN    7769.5490  1.42  -1.2730             
Ti  1 7769.5936  1.07  -4.9370   -7.7700 x 
CN    7769.6498  1.28  -1.9330           x 
CN    7770.0634  1.66  -1.5240             
Fe  1 7770.2778  2.56  -5.3620   -7.7900   
CN    7770.7520  1.18  -1.5720           x 
CN    7770.7520  1.18  -1.5720           x 
Sc  1 7771.0159  3.61  -0.1080   -7.4800 x 
Fe  1 7771.2298  5.54  -3.3020   -7.3200   
CN    7771.3458  1.44  -1.5360             
CN    7771.3458  1.44  -1.5360             
Cr  1 7771.6454  4.78  -0.6760   -7.7900   
O   1 7771.9648  9.15   0.5887  453.2340   
Ti  1 7772.1680  3.71  -1.8440   -7.5300   
CN    7772.8587  1.28  -1.3070             
CN    7772.8587  1.28  -1.3070             
CN    7772.9337  1.31  -1.7790             
CN    7772.9337  1.31  -1.7790             
Fe  1 7772.9953  3.42  -5.5011   -8.9100   
Fe  1 7773.0311  5.83  -2.9109   -9.5200 x 
Nd  2 7773.0516  0.00  -3.3031  -10.0000   
Ti  1 7773.8844  2.33  -2.3910   -7.7700   
CN    7774.0180  1.28  -1.9290             
CN    7774.0180  1.28  -1.9290             
Fe  1 7774.0547  5.01  -2.6429   -7.5920   
CN    7774.0851  1.24  -1.3562   -9.1725   
O   1 7774.1843  9.15   0.3827  451.2340   
Ca  1 7774.2490  6.02  -0.7111   -7.6807   
Cr  1 7774.2514  5.24  -8.8930   -7.5200   
TiO   7774.2733  0.90   0.1400             
TiO   7774.2733  0.73   0.0680             
Y   2 7774.3016  8.75  -3.2920   -7.2900   
Fe  2 7774.3282 10.31  -5.0010  384.2840   
Fe  2 7774.3397 10.60  -5.7960   -7.7400   
P   1 7774.3470  8.23  -3.1200             
CN    7774.3475  1.33  -1.7840             
CN    7774.3475  1.33  -1.7840             
TiO   7774.3821  0.54  -0.1430             
TiO   7774.3821  0.83   0.0430             
Ca  1 7774.3941  6.03  -5.9330   -6.6800   
Ca  1 7774.4243  6.02  -2.3110   -6.7500   
Fe  2 7774.4835 13.66  -2.1230   -7.4800   
CN    7774.5059  1.33  -2.8200             
TiO   7774.5635  0.66  -0.0810           x 
Ni  2 7774.5694 15.03  -3.6150   -7.3100 x 
TiO   7774.5695  0.51  -0.0350           x 
TiO   7774.5756  0.33   0.0110           x 
Ca  1 7774.5936  5.95  -4.5040   -6.6600 x 
Fe  2 7774.6160 13.21  -5.7280   -7.3000 x 
Fe  2 7774.6601 13.21  -6.7550   -7.3000 x 
Cr  2 7774.6661  6.48  -5.4710   -7.8800 x 
V   1 7774.7145  3.31  -1.9460   -7.5200 x 
OH    7774.8306  2.98  -9.7330             
Fe  2 7774.8366 11.65  -2.8810  476.2660   
Cr  1 7774.8669  6.18  -6.0350   -7.1900   
TiO   7774.8718  0.49   0.0290             
TiO   7774.8718  0.64  -0.0440             
TiO   7774.8779  0.44  -0.5910             
TiO   7774.8779  0.73   0.2710             
CN    7774.9328  1.14  -2.0260             
CN    7774.9328  1.14  -2.0260             
V   1 7774.9503  0.28 -12.5900   -7.8200   
Cr  1 7774.9787  4.62  -4.3580   -7.2800   
OH    7775.0489  2.51 -10.3440             
Ni  2 7775.0713 15.23  -4.9870   -7.7100   
Ca  1 7775.0834  6.04  -7.7950   -6.7200   
Ca  1 7775.0834  6.04  -4.9100   -6.7500   
Ca  1 7775.0834  6.04  -7.5830   -6.7100   
Mn  2 7775.1317  8.27  -6.7070   -7.7400   
Ti  1 7775.1890  3.71  -1.8853   -6.3300   
MgH   7775.2007  0.83  -5.5920             
Fe  1 7775.2353  5.85  -1.6421   -7.2019   
V   2 7775.2648  9.63  -4.0690   -7.7000   
Ni  2 7775.2708 14.62  -2.6090   -7.3500   
Ni  2 7775.2769 15.02  -6.7110   -7.5000   
Ca  1 7775.2829  5.94  -5.6070   -6.7000   
Ti  1 7775.2998  4.37  -3.7410   -7.3300   
TiO   7775.3012  1.14   0.1210             
V   1 7775.3071  2.29  -3.9732   -7.7800   
Mn  2 7775.3192  3.80 -12.4220   -7.9300   
Mn  2 7775.3192  3.80 -12.0890   -7.9300   
TiO   7775.3253  0.28  -0.5900             
Sc  1 7775.3373  3.87  -7.9000   -7.6600   
Ce  2 7775.3573  0.64  -2.8300             
TiO   7775.3798  0.53   0.2330             
Ti  1 7775.3924  4.37  -2.8384   -7.3200   
O   1 7775.4056  9.15   0.1559  453.2340   
CN    7775.4412  1.16  -2.7909   -8.9031   
CN    7775.4412  1.16  -2.4878   -6.8000   
Mn  1 7775.5883  2.18 -11.3500   -7.7800   
Mn  1 7775.5883  2.18 -12.1600   -7.7800   
TiO   7775.6217  1.00   0.0710             
TiO   7775.6217  0.34   0.0230             
TiO   7775.6217  0.54  -0.1130             
OH    7775.6869  2.68  -8.7260             
Ti  1 7775.6990  4.42  -2.7840   -7.2600   
Fe  1 7775.7328  5.88  -8.5060   -7.1800   
Fe  1 7775.7389  5.88  -7.1770   -7.1800   
TiO   7775.7971  0.52  -0.0290             
Cr  2 7775.8393 11.71  -0.9090   -7.5000   
Fe  2 7775.8599 11.46  -7.2610   -7.7400   
TiO   7775.9362  0.69   0.3280           x 
Ti  3 7775.9723 19.62  -0.7200   -7.5700 x 
Fe  1 7775.9808  5.86  -3.3200   -7.1100 x 
Sc  1 7776.0207  3.79  -2.5930   -7.5100 x 
TiO   7776.0208  0.41  -0.2320           x 
Fe  2 7776.1744 10.62  -4.8580   -7.7300 x 
V   2 7776.1780  7.91  -5.6910   -7.6700 x 
TiO   7776.2083  0.40  -0.1970           x 
TiO   7776.2083  0.50   0.0390           x 
TiO   7776.2144  0.44  -0.5690           x 
Ni  2 7776.2324 15.05  -0.9050   -7.4900 x 
Th  3 7776.2451  0.39  -3.0900           x 
OH    7776.2494  2.07 -10.8600           x 
Ti  1 7776.2826  4.37  -4.0830   -7.3300 x 
Cl  1 7776.3230 10.57  -2.1800           x 
Fe  2 7776.3383 11.30  -3.7710   -7.6800 x 
Cr  2 7776.3534 12.74  -7.6650   -7.3100 x 
Fe  1 7776.3752  5.59  -3.0050   -7.4600 x 
CN    7776.4060  1.57  -1.4540             
CN    7776.4060  1.57  -1.4540             
TiO   7776.4201  0.57   0.2320           x 
Ti  1 7776.4224  4.37  -3.9850   -7.3300 x 
Ni  2 7776.4260 15.23  -3.2470   -7.6700 x 
Ni  2 7776.4260 15.23  -5.5170   -7.7100 x 
TiO   7776.4261  0.65  -0.0380           x 
Ca  1 7776.4320  5.95  -4.5340   -6.6600 x 
Ca  1 7776.4351  5.97  -8.5420   -6.7500 x 
Ca  1 7776.4611  5.97  -6.3250   -6.7500 x 
CN    7776.4720  1.13  -2.6970           x 
CN    7776.4720  1.13  -2.6970           x 
TiO   7776.4805  0.74   0.0720           x 
Sc  1 7776.5228  4.05  -4.4470   -7.4800   
TiO   7776.5289  0.28  -0.5670             
CN    7776.5724  1.13  -2.0370             
CN    7776.5724  1.13  -2.0370             
MgH   7776.6262  0.83  -5.5200             
OH    7776.6311  2.68  -8.7140             
Fe  1 7776.6317  5.50  -3.2320   -7.3300   
Ti  1 7776.6722  3.71  -2.5890   -7.5300   
TiO   7776.6741  0.34   0.0340             
CN    7776.6849  1.36  -1.2110             
CN    7776.6849  1.36  -1.2110             
CN    7776.7000  1.57  -2.9520             
Ti  1 7776.7176  4.49  -4.8740   -7.3200   
Cr  1 7776.7635  6.15  -1.9030   -7.7700   
V   1 7776.7648  3.06  -3.2630   -7.7700   
Ca  1 7776.7648  5.55  -9.7740   -7.1400   
Yb  2 7776.7769  6.95  -1.9000             
OH    7776.8180  1.88  -9.9110             
Ca  1 7776.8313  5.95  -5.0590   -6.6600   
V   1 7776.8313  3.06  -4.0690   -7.5600   
Ti  2 7776.8948  6.50  -3.0110   -7.7200   
CN    7776.9493  1.36  -3.1670             
Ca  1 7776.9825  6.01  -2.6140   -6.4400   
Mn  3 7777.0007 27.09  -2.7150   -7.5300   
Y   2 7777.0049  8.78  -3.5080   -7.2800   
CN    7777.0128  1.50  -3.2420             
CN    7777.0243  1.45  -1.5250             
CN    7777.0243  1.45  -1.5250             
Fe  2 7777.0406 11.44  -3.4570  504.2910   
Ca  1 7777.0733  5.90  -5.5250   -6.7700   
TiO   7777.0976  0.52  -0.0240             
Fe  2 7777.0993  3.20  -5.3300   -7.9100   
Ca  3 7777.1035 41.09  -0.3640   -7.6700   
TiO   7777.1097  0.92   0.1440             
TiO   7777.1097  0.84   0.0470             
Ni  2 7777.1217 15.22  -4.7910   -7.3500   
CN    7777.1919  1.22  -1.5950             
CN    7777.1919  1.22  -1.5950             
Fe  2 7777.1955 11.68  -3.4570   -7.5900   
Fe  2 7777.2336 11.41  -2.9250   -7.5100   
Mn  1 7777.2675  3.13  -9.7430   -7.7700   
Mn  1 7777.2675  3.13 -10.8080   -7.7700   
Tm  2 7777.2850  3.35  -1.8700             
CN    7777.3207  1.22  -3.0110             
Cl  1 7777.3560 10.54  -2.8500             
V   2 7777.3697  7.88  -6.0510   -7.6700   
CN    7777.3952  1.20  -2.9970             
Fe  2 7777.4327 13.99  -5.5730   -7.3900   
TiO   7777.4364  0.54   0.2390             
Fe  2 7777.4420 11.68  -5.1870  563.2870   
TiO   7777.4425  0.88   0.3310             
TiO   7777.4425  0.55  -0.1380             
Fe  2 7777.4514 11.88  -3.7130   -7.6800   
Ca  1 7777.4787  5.95  -5.7260   -6.7400   
Yb  2 7777.4847  5.63  -2.3700             
CN    7777.5198  1.20  -1.5960             
CN    7777.5198  1.20  -1.5960             
Cr  1 7777.5616  4.39  -3.1770   -7.5700   
Ca  1 7777.5936  5.97  -5.9030   -6.7500   
TiO   7777.6179  0.51   0.0490             
K   1 7777.6720  2.67  -2.2300             
Ni  2 7777.7086 14.68  -4.9950   -7.6600   
Mn  2 7777.7328 11.41  -4.7570   -7.6700   
OH    7777.7449  0.35  -9.5800             
Fe  2 7777.7509 11.44  -2.5080   -7.5100   
TiO   7777.7632  0.35   0.0440             
TiO   7777.7632  0.28  -0.5450             
TiO   7777.7692  0.44  -0.5480             
Fe  2 7777.7703 12.46  -3.9240   -7.3900   
Cl  1 7777.7950 10.47  -1.8400             
Ca  1 7777.8417  6.03  -1.6350   -6.6800   
Co  2 7777.8502 11.90  -2.3140   -7.6300   
F   2 7777.8720 31.56  -3.7300             
V   1 7777.8962  4.07  -0.5990   -7.3900   
Cr  1 7777.9089  4.17  -3.8645   -7.5500   
Si  1 7777.9285  6.08  -2.5331   -7.1326   
TiO   7777.9447  0.74   0.2750             
TiO   7777.9507  0.66  -0.0330             
Yb  2 7777.9567  4.35  -2.8493   -8.0000   
Mn  2 7777.9627 10.18  -4.0170   -7.7000   
Cr  1 7777.9730  3.89  -7.5380   -7.7300   
Ca  1 7778.0051  5.82  -6.6510   -6.8500   
Co  4 7778.0838 25.27  -4.6270   -8.0200 x 
TiO   7778.1504  0.42  -0.2220           x 
TiO   7778.1565  0.68  -0.0760           x 
Ca  1 7778.2593  5.95  -4.2770   -6.6400 x 
Ti  1 7778.2659  1.98  -5.2420   -7.8100 x 
Ni  2 7778.2714 14.74  -3.1970   -7.3500 x 
Tm  1 7778.2730  3.33  -0.4400           x 
Mn  1 7778.3434  6.58  -8.8900   -7.5100 x 
V   1 7778.3803  4.08  -1.9660   -7.4000 x 
TiO   7778.3925  0.55  -0.1060           x 
TiO   7778.3925  0.55  -0.1060           x 
Ca  3 7778.4045 45.91   0.3550   -7.5900 x 
Fe  2 7778.4106 12.46  -4.1780   -7.4000 x 
TiO   7778.4288  0.53  -0.0180           x 
TiO   7778.4288  0.53  -0.0180           x 
Fe  1 7778.4414  5.07  -4.1700   -7.5100 x 
Fe  1 7778.4487  4.08  -4.6780   -7.8100 x 
Ni  2 7778.4832 15.23  -3.8940   -7.7100 x 
Ni  2 7778.4832 15.23  -6.8090   -7.7100 x 
Ca  1 7778.5074  6.00  -7.0440   -6.6800 x 
Ca  1 7778.5074  6.00  -8.3360   -6.6800 x 
Ni  2 7778.5437 15.01  -0.9590   -7.4300 x 
OH    7778.5443  0.07 -10.4890           x 
CN    7778.5558  1.24  -3.0770           x 
Cr  2 7778.5558  6.82  -3.4450  198.2190 x 
CN    7778.5558  1.24  -3.0770           x 
Ca  1 7778.5564  6.00  -6.4280   -6.6800 x 
Ca  1 7778.5564  6.00  -6.9610   -6.6800 x 
Ca  1 7778.5685  6.00  -6.1120   -6.6800 x 
V   1 7778.5861  2.64  -4.1490   -7.7900 x 
Cr  1 7778.5903  6.15  -4.4940   -7.7700 x 
Ti  1 7778.5909  4.49  -6.4550   -7.3200 x 
TiO   7778.6588  0.70   0.3330             
TiO   7778.6588  0.70   0.3330             
TiO   7778.6649  0.76   0.0760             
TiO   7778.6649  0.41  -0.1910             
TiO   7778.6649  0.41  -0.1910             
TiO   7778.6649  0.76   0.0760             
Cu  2 7778.7362 14.99  -0.1100   -7.4900   
OH    7778.7465  0.07 -10.4890             
OH    7778.7465  0.07 -10.4890             
Cr  1 7778.7864  4.61  -3.6950   -7.5400   
CN    7778.8397  1.28  -3.0650             
CN    7778.8397  1.28  -3.0650             
CN    7778.8415  1.24  -1.6240             
CN    7778.8415  1.24  -1.6240             
Ni  2 7778.8463 15.14  -7.0740   -7.5000   
Fe  1 7778.8718  5.52  -2.8610   -7.3100   
TiO   7778.9009  1.01   0.0750             
TiO   7778.9009  0.35   0.0550             
TiO   7778.9009  0.59   0.2370             
TiO   7778.9009  1.01   0.0750             
TiO   7778.9009  0.59   0.2370             
TiO   7778.9009  0.35   0.0550             
Sc  1 7778.9129  5.02  -5.5540   -7.1300 x 
Ni  3 7778.9311 24.80  -5.3340   -7.8500 x 
Fe  1 7778.9517  5.07  -3.3550   -7.8000 x 
Gd  2 7778.9690  2.97  -1.1100           x 
Fe  1 7778.9856  5.93  -9.0950   -7.0100 x 
TiO   7778.9978  0.29  -0.5240           x 
TiO   7778.9978  0.29  -0.5240           x 
TiO   7778.9978  1.16   0.1250           x 
TiO   7778.9978  1.16   0.1250           x 
TiO   7779.0038  0.51   0.0590           x 
TiO   7779.0038  0.51   0.0590           x 
CN    7779.0437  1.28  -1.2980             
CN    7779.0437  1.28  -1.2980             
Ba  1 7780.4790  1.14  -3.9976   -8.0000   
Fe  1 7780.5618  4.47  -0.1350   -7.5997   
Co  1 7780.6159  3.41   0.0697   -6.9727   
CN    7780.9048  1.52  -1.5840             
CN    7780.9048  1.52  -1.5840             
CN    7781.2476  1.57  -1.4470             
CN    7781.2476  1.57  -1.4470             
Ca  1 7781.2486  4.43  -1.6130   -6.1185   
CN    7781.6922  1.36  -1.2040             
CN    7781.6922  1.36  -1.2040             
CN    7781.8563  1.33  -1.7680             
CN    7781.8563  1.33  -1.7680             
Fe  1 7782.0253  5.54  -3.0460   -7.3200   
Mn  1 7782.0429  5.41  -1.5070   -7.3600   
CN    7782.1362  1.16  -1.6770             
CN    7782.1362  1.16  -1.6770             
Ti  1 7782.4245  3.73  -0.8870   -7.5300   
Fe  1 7782.5451  5.95  -1.8096   -7.1647   
Ti  1 7782.6390  3.94  -1.5790   -7.6600   
CN    7782.7463  1.20  -1.5700             
CN    7782.7463  1.20  -1.5700             
CN    7783.7128  1.34  -1.7720           x 
CN    7783.7128  1.34  -1.7720           x 
W   1 7784.1280  2.35  -1.9900           x 
Fe  1 7784.1649  5.63  -4.5410   -7.4100 x 
Fe  2 7784.2164  9.85  -1.7150  510.2220 x 
Tm  2 7784.2491  2.75  -3.7300           x 
CN    7784.2716  1.15  -2.0050           x 
CN    7784.2716  1.15  -2.0050           x 
Ca  1 7784.2916  5.97  -7.6720   -6.6000 x 
TiO   7784.3159  0.77   0.2840           x 
TiO   7784.3280  0.30  -0.4500           x 
Ce  2 7784.3328  0.82  -3.6300           x 
Ti  1 7784.3352  3.69  -1.7770   -7.5100 x 
Ar  2 7784.3570 23.40  -1.9600           x 
Fe  1 7784.3673  5.72  -3.0570   -7.4600 x 
OH    7784.3752  2.51 -10.3440           x 
TiO   7784.3947  0.44  -0.3160           x 
TiO   7784.3947  0.39  -0.6600           x 
TiO   7784.4129  0.69  -0.0130           x 
Fe  2 7784.4152 11.66  -4.2790   -7.7200 x 
Ti  2 7784.4643  6.51  -2.9920   -7.7200 x 
OH    7784.4667  1.10 -10.7170           x 
CN    7784.4837  1.52  -3.7740           x 
Fe  2 7784.5298 14.00  -4.8240   -7.3900   
V   1 7784.6007  2.29  -5.4690   -7.7800   
Fe  1 7784.6255  5.79  -2.7760   -7.1200   
Ca  1 7784.6280  5.83  -4.4690   -6.8600   
Ni  2 7784.6492 14.73  -5.0500   -7.3500   
Fe  4 7784.6856  7.59 -10.2190   -9.9900   
Ni  2 7784.7037 12.38  -4.5350   -7.7800   
CN    7784.7074  1.14  -2.7050             
TiO   7784.7281  0.44  -0.3050             
TiO   7784.7281  0.39  -0.6870             
TiO   7784.7281  0.44  -0.1960             
TiO   7784.7342  0.91   0.3390             
C   1 7784.7783  9.33  -2.3820   -6.9100   
CN    7784.8123  1.14  -2.0160             
CN    7784.8123  1.14  -2.0160             
CN    7784.8438  1.52  -1.5780             
CN    7784.8438  1.52  -1.5780             
TiO   7784.9039  0.38   0.1040             
MgH   7784.9747  1.18  -5.2830             
TiO   7784.9827  0.54   0.0950             
OH    7785.0099  0.16  -7.9240             
MgH   7785.0172  0.82  -5.6780             
Yb  2 7785.0372  6.66  -2.1600             
MgH   7785.0481  0.81  -6.0530             
Fe  2 7785.0657 11.40  -1.1980   -7.5200   
Ce  2 7785.0669  1.88  -2.5100             
Ca  1 7785.0778  5.94  -8.1400   -6.7000   
Cr  2 7785.0857  8.73  -5.3290   -7.6600   
Ce  2 7785.1057  0.96  -1.7100             
TiO   7785.1161  0.45  -0.2940             
TiO   7785.1161  0.38  -0.7140             
Sc  1 7785.1705  3.10  -0.1440   -7.5300   
Co  2 7785.1802 10.85  -3.8720   -7.6800   
Y   1 7785.2324  3.63  -6.1670   -7.4100   
OH    7785.2433  2.68  -8.7140             
Fe  2 7785.3160 11.40  -2.1400             
Fe  1 7785.3173  6.04  -8.9750   -7.0100   
Fe  1 7785.3173  6.04  -9.3220   -7.0100   
Fe  1 7785.3379  5.74  -2.3860   -7.5100   
TiO   7785.3465  0.70  -0.0660             
MgH   7785.4537  1.23  -5.5460             
CN    7785.4937  1.47  -1.8196   -6.8000   
CN    7785.4937  1.47  -1.8209   -6.8000   
Tm  2 7785.5040  4.46  -2.9400             
Tm  1 7785.5100  3.31  -0.1620             
TiO   7785.5223  0.88   0.0580             
CN    7785.5337  1.07  -3.0820             
TiO   7785.5344  0.45  -0.2830             
TiO   7785.5344  0.38  -0.7430             
CN    7785.5458  1.45  -1.2730             
CN    7785.5458  1.45  -1.2730             
C   1 7785.5622  9.33  -3.5330   -6.9100   
Mn  1 7785.5822  6.21  -5.4930   -7.3500   
Ti  1 7785.5865  4.39  -4.4950   -7.3200   
TiO   7785.5950  0.58   0.0090             
TiO   7785.5950  0.79   0.0880             
Ca  1 7785.6131  5.95  -6.0050   -6.6600   
TiO   7785.6132  1.04   0.0810             
Fe  1 7785.6216  5.81  -4.1170   -7.1300   
Ti  1 7785.6271  4.36  -4.2750   -7.3300   
Cr  2 7785.6677 11.14  -2.3790  413.2760   
MgH   7785.6816  1.18  -5.2560             
Fe  2 7785.6950 11.44  -2.8950  407.2820   
Tm  2 7785.7283  3.77  -2.0800             
TiO   7785.7284  0.30  -0.4340             
TiO   7785.7284  0.96   0.1540             
CN    7785.7332  1.47  -2.8680             
OH    7785.7447  0.16  -7.9240             
Cu  2 7785.7520 17.48  -1.8250   -7.1900   
Ar  1 7785.7700 13.86  -4.6700             
Fe  1 7785.7811  6.12  -3.2180   -7.1300   
Ti  1 7785.8017  3.18  -2.4250   -7.7700   
TiO   7785.8073  0.46  -0.4570             
V   1 7785.8193  2.68  -3.7840   -7.8000   
CN    7785.8629  1.45  -3.3660             
Tm  1 7785.8930  2.62  -0.8500             
S   1 7785.9042  9.72  -3.7120   -7.3100   
Fe  1 7785.9296  6.04  -8.3920   -7.0100   
Cr  1 7785.9624  4.42  -4.5880   -7.6300   
TiO   7785.9771  0.57   0.2620             
TiO   7785.9831  0.45  -0.2730             
TiO   7785.9831  0.38  -0.7730             
V   1 7785.9951  0.30 -15.9200   -7.7800   
V   1 7785.9951  0.30 -14.5090   -7.7800   
OH    7786.0224  2.76 -10.1750             
Cr  2 7786.0376 12.98  -2.2360   -7.3200   
OH    7786.0770  1.70  -8.5130             
Fe  1 7786.0964  5.91  -5.1550   -7.6000   
CN    7786.1079  1.22  -3.0060             
Pr  2 7786.1620  0.42  -2.4630             
TiO   7786.1832  0.39   0.1120             
Fe  2 7786.1862 11.43  -4.8900  405.2710   
TiO   7786.1893  0.70  -0.0090             
CN    7786.2371  1.22  -1.5800             
CN    7786.2371  1.22  -1.5800             
Fe  2 7786.2504 13.71  -1.5940   -7.6400   
OH    7786.2583  1.70  -8.5130             
Fe  2 7786.2607 14.21  -3.2700   -7.3700   
Mn  2 7786.2680  4.94 -10.3210   -7.9300   
Ti  1 7786.2892  4.46  -4.4180   -7.3000   
MgH   7786.3184  1.23  -5.5190             
Cr  1 7786.3190  6.18  -3.3380   -7.2700   
Ti  2 7786.3250  8.56  -1.0130   -7.5700   
Sc  1 7786.3651  5.02  -3.9340   -7.1200   
Ca  1 7786.3657  5.90  -5.9500   -6.7700   
CN    7786.3705  1.69  -1.5250             
CN    7786.3705  1.69  -1.5250             
Ni  2 7786.3772 14.67  -3.7450   -7.4600   
TiO   7786.3833  0.44  -0.1710             
TiO   7786.3894  0.38  -0.8030             
TiO   7786.3894  0.46  -0.2630             
Fe  2 7786.4014 13.10  -5.9770   -7.3000   
Co  1 7786.4075  5.31  -2.7320   -7.5200   
CN    7786.4124  1.23  -1.5800             
CN    7786.4124  1.23  -1.5800             
Ca  1 7786.4263  5.90  -6.3680   -6.7700   
CN    7786.4427  1.79  -1.8350             
CN    7786.4427  1.79  -1.8350             
Sc  1 7786.4500  4.26  -5.2220   -7.2700   
Ti  2 7786.4518  8.54   0.1900   -7.5700   
Fe  2 7786.4651 14.21  -4.5010   -7.3700   
Fe  2 7786.4876 14.26  -2.7210   -7.3700   
Mg  2 7786.4990 11.51  -2.1900             
Ca  1 7786.5045  6.03  -2.2700   -6.6800   
Mn  1 7786.5258  3.13 -11.3540   -7.7700   
CN    7786.5452  1.23  -3.0200             
TiO   7786.5835  0.54   0.1040             
P   1 7786.5910  8.43  -2.4000             
Ca  1 7786.5919  4.43  -2.4810   -6.9400   
Ce  2 7786.5925  0.32  -2.9000             
Ni  2 7786.6319 15.22  -3.3300   -7.2700   
TiO   7786.6381  0.62   0.2520             
MgH   7786.6919  0.82  -5.5900             
Co  1 7786.7004  5.15  -1.1510   -7.5300   
Pd  1 7786.7110  4.49   0.0000             
CN    7786.7180  1.69  -3.1450             
TiO   7786.7594  0.57  -0.0860             
TiO   7786.7594  1.19   0.1310             
TiO   7786.7654  0.38  -0.8310             
CN    7786.8436  1.30  -1.8631   -9.2000   
CN    7786.8436  1.30  -1.8529   -6.8000   
Fe  1 7786.8454  6.04  -8.6360   -7.0100   
Mn  1 7786.8515  6.20  -8.1210   -7.5700   
MgH   7786.8527  0.80  -6.6340             
Tm  2 7786.8806  1.09  -3.9400             
Ca  1 7786.9012  4.43  -1.6860   -8.1300   
Fe  2 7786.9042 14.26  -1.7850   -7.3700   
Mn  2 7786.9048 10.19  -4.7320   -7.7000   
CN    7786.9073  1.52  -3.4075   -6.8000   
Ca  1 7786.9212  5.83  -3.9696   -6.8600   
TiO   7786.9231  0.73   0.4422   -8.0000   
Ca  1 7786.9352  5.98 -10.0000   -6.5900   
TiO   7786.9353  0.45  -0.3371   -8.0000   
TiO   7786.9353  0.46  -0.4021   -8.0000   
TiO   7786.9413  0.58  -0.2701   -8.0000   
Ni  2 7787.0261 14.90  -3.0240   -7.3200   
Y   2 7787.0486  0.13  -7.8050   -7.8400   
CN    7787.0522  1.30  -3.0740             
Ca  1 7787.0929  5.85  -3.5990   -6.8100   
Cr  1 7787.0989  5.52 -10.0000   -7.5100   
Ca  1 7787.1074  4.43 -10.0000   -6.9300   
TiO   7787.1536  0.58   0.0150             
TiO   7787.1536  0.31  -0.4180             
Gd  2 7787.1910  2.73  -0.8800             
Fe  1 7787.2123  5.85  -5.5930   -7.1300   
C   1 7787.2160  9.33  -4.0460   -6.9100   
Sc  1 7787.2324  5.15  -4.4660   -6.7300   
Ni  2 7787.2324 15.22  -3.1670   -7.2800   
Tm  2 7787.2445  4.03  -3.1600             
Ca  1 7787.2688  5.98  -4.2150   -6.5900   
TiO   7787.2749  0.38  -0.8520             
V   2 7787.3415  4.70  -3.0760   -7.8600   
Mn  1 7787.3537  6.59  -9.8320   -7.5100   
Ce  2 7787.3670  3.69  -3.9800             
Sc  1 7787.3961  4.11  -9.2190   -7.4100   
Ca  1 7787.4143  5.96  -4.5360   -6.5900   
Fe  1 7787.4156  6.04  -9.1620   -7.0100   
Cr  1 7787.4477  6.15  -3.0200   -7.7700   
Fe  1 7787.4629  5.39  -4.1280   -7.3400   
Mn  2 7787.4629 12.48  -5.1340   -7.5000   
Ti  1 7787.4756  3.32  -2.0310   -7.5200   
Fe  2 7787.4805 13.57  -9.8220   -7.5400   
Mn  2 7787.4811 10.89  -6.9170   -7.5000   
TiO   7787.4994  0.39   0.1210             
TiO   7787.5054  0.47  -0.2430             
TiO   7787.5054  0.78   0.2880             
TiO   7787.5054  0.47  -0.4410             
Mn  2 7787.5296  6.67  -4.2940   -7.8800   
Ti  1 7787.5611  2.78  -5.8820   -7.7800   
V   3 7787.5903 18.21  -2.1630   -7.8000   
Tm  2 7787.5903  4.11  -2.8600             
Mn  1 7787.6800  5.52  -9.0700   -7.8000   
Ni  2 7787.7237 13.46  -0.2270   -7.6300   
Cl  1 7787.7570 10.40  -1.9900             
Cr  1 7787.7905  5.77  -0.9960   -7.2600   
V   1 7787.7905  3.93  -1.7550   -7.5500   
Cr  1 7787.7905  5.77  -4.4250   -7.2600   
Cr  1 7787.7905  5.77  -0.9960   -7.2600   
Th  2 7787.8000  1.05  -1.8100             
Ti  1 7787.8293  4.49  -5.7960   -7.3300   
CN    7787.8299  1.20  -2.8760             
CN    7787.8299  1.20  -2.8760             
Ca  1 7787.8432  5.83  -3.7060   -6.8600   
Ni  2 7787.8511 14.67  -4.3550   -7.4600   
V   1 7787.8693  3.87  -3.5890   -7.5300   
Ni  2 7787.8754 15.06  -5.9690   -7.2700   
TiO   7787.8816  0.71  -0.0040             
Co  2 7787.8887 12.07  -1.4310   -7.4800   
OH    7787.9270  1.49  -9.3770             
Cr  2 7787.9603  2.71 -13.3800   -7.9400   
Ti  1 7787.9803  4.49  -3.8800   -7.3300   
Fe  1 7787.9840  5.81  -4.4480   -7.1200   
TiO   7787.9968  0.80   0.0910             
TiO   7787.9968  0.47  -0.2340             
C   1 7788.0004  9.33  -5.0340   -6.9100   
Ca  1 7788.0483  5.97  -7.7660   -6.7500   
Ca  1 7788.0665  5.97  -8.1570   -6.7500   
CN    7788.0689  1.21  -2.2617   -6.8000   
CN    7788.0689  1.21  -1.5640             
Mn  2 7788.0938  8.60  -4.7800   -7.7000   
Tm  2 7788.1181  5.32  -1.8800             
Fe  2 7788.1684  9.58  -5.9470   -7.6300   
TiO   7788.1971  0.58   0.2670             
TiO   7788.1971  0.58   0.2670             
TiO   7788.2031  0.55   0.1120             
TiO   7788.2031  0.55   0.1120             
Ni  2 7788.2091 14.74  -4.5610   -7.3500   
V   3 7788.3244 19.73  -2.4360   -7.6800   
TiO   7788.3548  0.92   0.3420             
TiO   7788.3548  0.90   0.0620             
TiO   7788.3548  0.92   0.3420             
Ti  1 7788.3966  4.36  -4.7830   -7.3300 x 
Y   1 7788.4020  2.04  -1.6288   -6.5300 x 
Fe  1 7788.4081  5.10  -3.5245   -6.9528 x 
Ti  1 7788.4099  4.39  -3.8850   -7.3300 x 
Ca  1 7788.4154  5.96  -5.6870   -6.5900 x 
Mn  1 7788.4172  4.27  -4.0820   -7.7600 x 
Mn  1 7788.5027  4.33  -6.1190   -7.7700 x 
Ti  1 7788.5088  4.36  -3.7240   -7.3300 x 
OH    7788.5216  2.68 -12.0690           x 
C   1 7788.5325  9.33  -2.8390   -6.9100 x 
Fe  2 7788.5574 12.45  -6.9470   -7.3100 x 
TiO   7788.6339  0.31  -0.4030           x 
TiO   7788.6339  0.31  -0.4030           x 
TiO   7788.6400  0.48  -0.2250           x 
TiO   7788.6400  0.48  -0.2250           x 
Fe  2 7788.6484  8.95  -2.4340  386.2850 x 
Fe  2 7788.6490 13.10  -6.7710   -7.3000 x 
Fe  2 7788.6538 13.10  -6.5150   -7.3000 x 
Ar  2 7788.6560 22.79  -2.3300           x 
TiO   7788.6703  0.59   0.0200           x 
TiO   7788.6703  0.59   0.0200           x 
TiO   7788.6703  0.97   0.1570           x 
TiO   7788.6703  0.97   0.1570           x 
Co  3 7788.6884 19.88  -7.4340   -7.8500 x 
Fe  1 7788.7424  4.19  -3.0287   -7.8100 x 
Fe  1 7788.7606  5.79  -4.3458   -7.1400 x 
Cr  2 7788.7612  2.71 -10.0000   -7.9400 x 
Cr  2 7788.8037 12.74  -2.2766   -7.4200 x 
Fe  1 7788.8092  5.50  -5.3415   -7.2900 x 
Co  1 7788.8128  5.31  -4.3991   -7.5300 x 
Ti  1 7788.8450  4.34  -4.3364   -7.2900 x 
TiO   7788.8706  0.40   0.1300           x 
TiO   7788.8706  0.40   0.1300           x 
MgH   7788.9032  1.28  -5.3070           x 
MgH   7788.9032  1.28  -5.3070           x 
Cr  2 7788.9251  2.71 -10.0000   -7.9400 x 
Cr  2 7788.9251  2.71 -12.0010   -7.9400 x 
Mn  1 7788.9287  5.85 -10.0000   -7.7200 x 
Ni  1 7788.9383  1.95  -1.8293  260.2900 x 
Th  1 7788.9383  1.39  -6.8164   -8.0000 x 
Fe  2 7788.9392 11.46   2.0000   -6.7512 x 
Th  3 7788.9785  0.98  -4.7319   -8.0000 x 
TiO   7789.0284  0.71  -0.2197   -8.0000 x 
TiO   7789.0284  0.45  -0.2716   -8.0000 x 
TiO   7789.0284  0.45  -0.2716   -8.0000 x 
TiO   7789.0284  0.71  -0.1676   -8.0000 x 
TiO   7789.0344  1.06  -0.0737   -8.0000 x 
TiO   7789.0344  1.06  -0.0216   -8.0000 x 
CN    7789.5781  1.18  -1.6730             
CN    7789.5781  1.18  -1.6730             
CN    7789.9089  1.45  -1.2670             
CN    7789.9089  1.45  -1.2670             
Ti  1 7790.3174  3.18  -1.0073   -8.4968   
Ti  1 7790.6410  3.18  -1.4590   -7.7400   
Mn  1 7790.6811  5.40  -0.7150   -7.3900   
CN    7790.7436  1.69  -1.5190             
CN    7791.0757  1.34  -1.7560             
CN    7791.0757  1.34  -1.7560             
CN    7791.1255  1.47  -1.5180             
CN    7791.1255  1.47  -1.5180             
Ti  1 7791.3484  0.84  -4.3370   -7.7900   
Si  1 7791.4619  6.22  -2.9850   -6.9100   
C2    7791.8700  0.10  -1.7510           x 
Nd  2 7792.2460  1.16  -1.8300             
CN    7792.6693  1.31  -1.9270             
CN    7792.6693  1.31  -1.9270             
CN    7792.9414  1.30  -1.2890             
CN    7792.9414  1.30  -1.2890             
CN    7793.3582  1.36  -1.7610             
CN    7793.3582  1.36  -1.7610             
CN    7793.7306  1.16  -1.9860             
CN    7793.7306  1.16  -1.9860             
Fe  1 7793.9226  3.02  -5.1470   -7.7500   
Co  1 7794.1237  2.04  -4.3140   -7.8200   
CN    7794.3073  1.60  -1.4480             
CN    7794.3073  1.60  -1.4480             
CN    7794.3267  1.39  -1.2040             
CN    7794.3267  1.39  -1.2040             
Sm  1 7794.4390  2.01  -0.2930             
Ti  3 7794.4574 22.55   1.0830   -7.3900   
Ti  1 7794.4610  4.39  -4.6060   -7.3300   
Ni  2 7794.4634 13.44  -3.1540   -7.5800   
Ca  1 7794.4969  5.83  -3.1030   -6.8600   
TiO   7794.5061  0.52  -0.1600             
Sc  1 7794.5242  5.00  -7.9140   -6.8700   
Fe  1 7794.5266  5.98  -8.5800   -7.0100   
Ca  1 7794.5303  5.93  -6.0500   -6.6900   
V   3 7794.5546 18.25  -1.6120   -7.8000   
CN    7794.5965  1.39  -3.1720             
TiO   7794.5972  0.42   0.1630             
TiO   7794.6033  1.22   0.1370             
CN    7794.6075  1.60  -2.9570             
Ca  3 7794.6093 40.66  -0.3750   -7.6700   
CN    7794.6530  1.26  -1.6220             
CN    7794.6530  1.26  -1.6220             
Sc  1 7794.6761  3.62   0.0150   -7.4800   
Fe  1 7794.6786  5.98  -9.0950   -7.0100   
Fe  1 7794.6786  5.98  -9.0600   -7.0100   
Sc  1 7794.6822  5.02  -4.6610   -7.1300   
TiO   7794.7188  1.00   0.1630             
TiO   7794.7249  0.33  -0.3460             
TiO   7794.7249  0.65   0.2660             
TiO   7794.7309  0.48  -0.3820             
Fe  1 7794.7880  5.98  -9.2340   -7.0100   
Fe  1 7794.7880  5.98  -8.1610   -7.0100   
Fe  2 7794.7886 13.10  -6.5530   -7.3000   
Fe  1 7794.8500  5.07  -3.3410   -7.8000   
Ar  1 7794.8700 13.86  -4.0200             
Fe  1 7794.9095  5.98  -8.4890   -7.0100   
Fe  2 7794.9509 14.26  -1.8990   -7.3700   
Mn  2 7794.9557 12.38  -8.6700   -7.5000   
Fe  2 7794.9636 10.62  -4.7680   -7.7300   
Ti  1 7794.9648  3.70  -3.7550   -7.5300   
TiO   7794.9680  0.41  -0.2730             
TiO   7794.9680  0.57   0.1440             
Ti  1 7794.9800  4.24  -8.2830   -7.6300   
OH    7794.9873  2.55 -10.2090             
Fe  2 7795.0086 12.59  -5.4810   -7.4000   
Y   2 7795.0274  9.49  -2.3410   -7.1100   
TiO   7795.0774  0.61   0.2830             
Ti  1 7795.0815  4.39  -5.0660   -7.3300   
TiO   7795.0895  0.39  -1.2790             
CN    7795.1417  1.23  -3.0150             
TiO   7795.1989  0.74   0.0140             
V   1 7795.2231  1.96  -4.1780   -7.7900   
Ca  3 7795.2475 46.30  -2.1480   -7.5900   
MgH   7795.2584  0.81  -5.6750             
CN    7795.2748  1.23  -1.5650             
CN    7795.2748  1.23  -1.5650             
OH    7795.2797  0.84  -8.1700             
Cr  2 7795.2961  9.54  -5.9280   -7.7000   
K   1 7795.3204  2.67  -2.0760   -6.5600   
K   1 7795.3204  2.67  -3.3770   -6.5600   
TiO   7795.3387  0.84   0.1020             
TiO   7795.3387  0.63   0.0400             
TiO   7795.3448  0.53  -0.1530             
Cr  2 7795.3629  4.07 -10.0130   -7.9400   
Cr  2 7795.3629  4.07 -10.3910   -7.9400   
MgH   7795.3636  1.31  -0.5390             
MgH   7795.3636  1.31  -0.5200             
MgH   7795.3636  1.31  -0.5390             
MgH   7795.3636  1.31  -0.5200             
OH    7795.4019  2.55 -10.4310             
Ar  2 7795.4190 22.79  -0.3100             
Ce  2 7795.4669  1.32  -2.3500             
Y   2 7795.4705  8.01  -0.3380   -7.4200   
V   1 7795.4845  4.09  -1.4320   -7.4000   
Fe  1 7795.5028  5.80  -3.1440   -7.1200   
TiO   7795.5454  0.41  -0.2510             
TiO   7795.5454  0.60  -0.0660             
TiO   7795.5454  0.76   0.3610             
Ca  3 7795.5696 46.30  -0.6050   -7.5900   
Ni  2 7795.5696 13.44  -3.8770   -7.5800   
Ni  2 7795.6061 14.88  -3.5740   -7.5000   
Fe  1 7795.7167  5.62  -4.5190   -7.3000   
Cr  1 7795.7386  6.18  -3.1320   -7.3000   
Fe  1 7795.7465  3.02  -5.5710   -7.7500   
CN    7795.7532  1.18  -2.7760             
Fe  2 7795.7569 11.63  -4.8900   -7.8400   
OH    7795.8371  2.89 -10.7000             
Ni  2 7795.9100 14.74  -6.0470   -7.3500   
TiO   7795.9162  0.95   0.3500             
TiO   7795.9223  0.39  -1.1840             
CN    7795.9368  1.18  -1.6660   -6.8000   
CN    7795.9368  1.18  -1.6660   -6.8000   
Cr  3 7795.9404  4.59 -10.0000   -7.9700   
Cr  3 7795.9404  4.59 -10.0000   -7.9700   
CN    7795.9465  1.25  -1.5650   -6.8000   
Ce  3 7795.9465 11.08  -1.7800   -8.0000   
CN    7795.9465  1.25  -1.5650   -6.8000   
OH    7795.9623  0.84  -8.1500             
Cr  1 7795.9648  6.15  -5.4800   -6.9900   
Cr  1 7795.9648  6.15  -5.0670   -7.0200   
C   3 7796.0000 40.58  -0.0980             
Fe  1 7796.0031  5.93  -7.9710   -7.0100   
Fe  1 7796.0104  5.93  -8.6610   -7.0100   
MgH   7796.0146  0.81  -6.1990             
V   1 7796.0195  4.01  -2.9730   -7.4700   
Ti  1 7796.0408  4.36  -4.6030   -7.3300   
Fe  2 7796.0456 11.40  -1.0330   -7.5100   
Ni  2 7796.0560 15.23  -6.0380   -7.3500   
CN    7796.0845  1.25  -3.0280             
Cr  2 7796.0864 12.76  -1.7980   -7.4200   
Fe  2 7796.0888 13.71  -3.4670   -7.5900   
Ar  2 7796.0890 21.49  -4.5600             
OH    7796.1076  0.84  -8.1700             
TiO   7796.1169  1.09   0.0910             
TiO   7796.1229  0.41  -0.2300             
TiO   7796.1229  0.43   0.1700             
Fe  1 7796.1654  4.73  -4.7050   -7.5400   
OH    7796.1848  1.73  -8.8890             
Ca  3 7796.2383 46.30   0.9460   -7.5900   
Cr  3 7796.2444 10.47  -3.0910   -7.9300   
Y   1 7796.2931  2.06  -1.3010   -7.7300   
Ni  3 7796.2991 24.94  -3.7570   -7.8500   
V   2 7796.3174  4.24  -6.9720   -7.8600   
TiO   7796.3357  0.47  -0.1560             
TiO   7796.3357  0.33  -0.3330             
TiO   7796.3418  0.53  -0.1460             
Ca  1 7796.3964  5.95  -4.8360   -6.6400   
Ca  3 7796.4147 46.30  -0.6970   -7.5900   
Nd  2 7796.4210  1.28  -1.7700             
Cr  1 7796.4238  6.08  -4.3300   -7.3200   
V   1 7796.4329  3.89  -1.3700   -7.6100   
Ti  1 7796.4536  0.82  -5.1100   -7.7900   
Ca  1 7796.4815  5.90  -5.2050   -6.7700   
Fe  2 7796.4974 11.49  -3.3980   -7.7400   
Fe  2 7796.5022 11.44  -4.6180   -7.7300   
Fe  1 7796.5053  5.93  -8.0440   -7.0100   
Fe  1 7796.5053  5.93  -9.1500   -7.0100   
Fe  1 7796.5351  5.51  -2.9280   -7.3300   
TiO   7796.5364  0.73  -0.0510             
Ce  3 7796.5788 11.13  -1.3900             
V   2 7796.5788  8.99  -5.2100   -7.6900   
Fe  1 7796.5910  5.93  -9.4200   -7.0100   
Fe  1 7796.5910  5.93  -8.2920   -7.0100   
Fe  1 7796.6098  5.85  -4.0240   -7.1000   
CN    7796.6366  1.31  -3.4950             
Mn  1 7796.6518  6.59  -9.0150   -7.2200   
Mn  2 7796.6640 12.39  -9.3400   -7.5000   
TiO   7796.6701  0.49  -0.3690             
Ni  3 7796.6883 23.33  -1.8960   -7.7200   
Er  1 7796.6940  2.38  -0.3300             
Tm  2 7796.7126  4.96  -2.8000             
Cr  1 7796.7138  3.89  -4.5850   -7.4400   
K   1 7796.7235  2.67  -2.2310   -6.5600   
Cr  1 7796.7339  4.44  -8.0040   -7.8000   
TiO   7796.7735  0.61  -0.1050             
TiO   7796.7796  0.58   0.1510             
Ca  1 7796.7959  5.83  -4.2880   -6.8600   
Hf  1 7796.8100  2.88  -1.1200             
Fe  2 7796.8348 11.43  -3.3700  367.2730   
Fe  1 7796.8531  5.85  -5.5560   -7.1800   
TiO   7796.8647  0.39  -1.1060             
V   1 7796.8707  3.88  -1.8050   -7.4900   
TiO   7796.8769  0.41  -0.2110             
Sc  1 7796.9011  4.10  -4.4770   -7.4900   
Ti  2 7796.9333  8.55  -2.6270   -7.5700   
OH    7796.9406  0.36 -14.0530             
CN    7796.9723  1.31  -1.9230             
CN    7796.9723  1.31  -1.9230             
Fe  1 7796.9808  5.46  -3.6327   -6.1000   
Ce  3 7797.0166 11.41  -0.0500             
Fe  2 7797.0203  8.72  -8.3050   -7.7500   
OH    7797.0635  1.73  -8.8890             
Mn  1 7797.0702  4.89  -4.4280   -7.6000   
Fe  1 7797.0714  3.02  -5.8670   -7.7700   
TiO   7797.0836  0.64   0.0440             
TiO   7797.0836  0.47  -0.1460             
TiO   7797.0958  0.76   0.0180             
Ti  1 7797.1644  1.73  -5.9770   -7.7500   
Ca  1 7797.1644  6.02  -2.1620   -6.7600   
TiO   7797.2053  0.94   0.0730             
TiO   7797.2053  0.54  -0.1390             
CN    7797.2082  1.54  -3.2550             
OH    7797.2264  0.84  -8.1500             
S   1 7797.2538 10.24  -4.3250   -6.5600   
S   1 7797.2538 10.24  -2.5670   -6.5600   
S   1 7797.2538 10.24  -2.7680   -6.5600   
S   1 7797.2538 10.24  -2.9520   -6.5600   
S   1 7797.2538 10.24  -3.5840   -6.5600   
S   1 7797.2538 10.24  -4.3740   -6.5600   
Co  2 7797.2879  0.61 -11.1100   -7.9500   
Co  2 7797.2879  0.61 -10.4690   -7.9500   
Fe  1 7797.3055  5.64  -4.5610   -7.3400   
Ni  5 7797.3146 38.08  -5.3490   -8.0500   
Ti  3 7797.3390 22.50   0.8710   -7.3900   
Fe  2 7797.3882  7.47  -5.7830   -7.8900   
Fe  2 7797.3979 11.41  -5.4900   -7.7300   
CN    7797.4119  1.15  -2.7140             
CN    7797.4119  1.15  -2.7140             
Cr  1 7797.4411  4.19  -3.8630   -7.5500   
TiO   7797.4485  0.67   0.2710             
TiO   7797.4485  0.62   0.2880             
TiO   7797.4546  0.82   0.3000             
Er  1 7797.4580  2.37   0.2500             
Ni  2 7797.4910 14.67  -6.4280   -7.4600   
CN    7797.5208  1.15  -1.9960             
CN    7797.5208  1.15  -1.9960             
Si  1 7797.5646  6.08  -3.3539   -8.2400   
OH    7797.5877  1.83  -6.9300             
Ni  1 7797.5942  3.90  -0.2765   -7.6009   
Fe  1 7797.6230  5.85  -6.0190   -7.1800   
Fe  2 7797.6236 13.66  -2.8890   -7.4800   
Fe  2 7797.6236 11.40  -2.5470   -7.7000   
Fe  1 7797.6254  5.85  -6.5010   -7.1800   
TiO   7797.6371  0.44   0.1780             
TiO   7797.6431  0.42  -0.1920             
OH    7797.6820  1.83  -6.9300             
Ce  1 7797.7090  0.40  -1.4350             
Cr  2 7797.7099  2.48 -10.4900   -7.9400   
Fe  1 7797.7221  5.48  -5.1670   -7.2900   
Ni  2 7797.7282 13.14  -2.9900   -7.5900   
Ce  2 7797.7543  2.57  -3.0900             
Co  1 7797.7586  5.31  -3.7130   -7.5300   
Fe  2 7797.7671 13.71  -1.4150   -7.4400   
CN    7797.7921  1.08  -3.1960             
MgH   7797.8358  1.26  -5.6220             
Sc  1 7797.8438  2.61  -5.3670   -7.8000   
Tm  2 7797.8559  4.37  -2.2000             
Fe  2 7797.8560 11.40  -2.5920             
TiO   7797.8621  0.85   0.1060             
TiO   7797.8682  0.39  -1.0380             
TiO   7797.8682  1.01   0.1660             
TiO   7797.9655  0.34  -0.3210             
Ni  3 7797.9837 15.05  -3.1530   -7.9600   
Fe  1 7798.0402  5.46  -3.4960   -7.2900   
Ca  1 7798.0688  6.02  -6.2120   -6.6200   
Ca  1 7798.0688  6.02  -5.3270   -6.6200   
Cr  1 7798.0731  6.10  -4.4190   -7.0900   
Cr  1 7798.0731  6.10  -4.5400   -7.1000   
V   1 7798.1540  3.11  -1.6820   -7.5600   
Ce  2 7798.1625  1.93  -3.5800             
V   3 7798.2270 19.97  -1.8470   -7.7100   
TiO   7798.2271  0.55  -0.1330             
Fe  2 7798.2464 12.59  -2.4560   -7.7200   
S   1 7798.2878 10.24  -3.6510   -6.5600   
S   1 7798.2878 10.24  -3.3230   -6.5600   
S   1 7798.2878 10.24  -3.3250   -6.5600   
S   1 7798.2878 10.24  -3.5360   -6.5600   
S   1 7798.2878 10.24  -3.6390   -6.5600   
S   1 7798.2878 10.24  -4.8400   -6.5600   
Ni  2 7798.2939 15.14  -4.6890   -7.6000   
Ca  1 7798.2939  5.93  -3.7810   -6.6600   
Ni  2 7798.3121 14.87  -1.8260   -7.5100   
V   1 7798.3243  4.69  -2.1870   -7.4900   
Nd  2 7798.3460  1.23  -1.9100             
Ni  2 7798.3547 15.01  -1.2760   -7.4900   
Th  1 7798.3580  0.69  -2.6400             
TiO   7798.3791  0.42  -0.1740             
TiO   7798.3791  0.42  -0.1740             
Ni  2 7798.3851 15.01  -0.3920   -7.4900   
Ce  2 7798.4204  1.93  -3.9600             
Fe  2 7798.4624 10.35  -6.6760   -7.7500   
Ca  1 7798.4703  5.91  -3.2780   -6.7200   
Fe  2 7798.4800 13.84  -0.5010   -7.5000   
OH    7798.4958  2.76  -9.9770             
TiO   7798.5130  0.61  -0.0600             
TiO   7798.5130  0.61  -0.0600             
TiO   7798.5130  0.77   0.3650             
TiO   7798.5130  0.49  -0.3560             
TiO   7798.5130  0.49  -0.3560             
TiO   7798.5130  0.77   0.3650             
Fe  2 7798.5287  6.22  -3.7020  184.2100   
Ar  1 7798.5610 13.15  -2.3800             
TiO   7798.5677  1.24   0.1400             
TiO   7798.5738  0.59   0.1590             
TiO   7798.5738  0.59   0.1590             
Cl  1 7798.6360 10.54  -0.8400             
Ca  1 7798.6467  5.95  -7.1940   -6.6400   
Mn  2 7798.6771 12.12  -9.9060   -7.4700   
OH    7798.6875  2.76 -10.0940             
Sc  1 7798.7015  2.51  -1.6400   -7.7200   
Ca  1 7798.7374  6.02  -5.2990   -6.6200   
S   1 7798.7745 10.24  -3.2850   -6.5500   
S   1 7798.7745 10.24  -3.1450   -6.5500   
S   1 7798.7745 10.24  -4.1980   -6.5500   
S   1 7798.7745 10.24  -3.6420   -6.5500   
S   1 7798.7745 10.24  -4.0760   -6.5500   
TiO   7798.8111  0.48  -0.1480             
TiO   7798.8111  0.48  -0.1480             
TiO   7798.8172  0.39  -0.9800             
TiO   7798.8172  0.39  -0.9800             
Fe  1 7798.8177  6.14  -2.9910   -6.8600   
TiO   7798.8232  0.65   0.0490             
TiO   7798.8232  0.65   0.0490             
Ni  2 7798.8353 15.23  -5.2150   -7.2900   
Si  1 7798.8371  6.18  -1.9550   -6.9800   
Ca  2 7798.8840  9.02  -5.6760   -7.1200   
Fe  1 7798.8967  3.02  -6.3680   -7.7700   
Cr  2 7798.9083 11.56  -2.6050   -7.5000   
Ni  2 7798.9205 14.67  -4.1830   -7.4600   
MgH   7798.9217  1.26  -5.5930             
MgH   7798.9217  1.26  -5.5930             
Ca  1 7798.9387  5.95  -4.8740   -6.6600   
CN    7798.9752  1.26  -3.0820             
CN    7798.9752  1.26  -3.0820             


==> anc/table_8_mrt.txt <==
Title: Spectral Properties of Cool Stars: Extended Abundance Analysis of 
       1617 Planet Search Stars 
Authors: Brewer J.M., Fischer D.A., Valenti J.A., Piskunov N. 
Table: Spectroscopically Determined Stellar Properties
================================================================================
Byte-by-byte Description of file: datafile8.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  4 I4     ---   ID      SPOCS ID (1)
   6- 19 A14    ---   Name    Star name
  21- 24 I4     K     Teff    stellar effective temperature
  26- 29 F4.2   cm/s2 logg    stellar surface gravity
  31- 35 F5.2   [Sun] [M/H]   stellar metallicity 
  37- 42 F6.2   ---   S       Mount Wilson Ca HK activity index 
  44- 48 F5.2   [-]   logRhk  ? log(R'HK) activity index
  50- 53 F4.1   km/s  Vbroad  Derived velocity broadening
  55- 58 F4.1   km/s  Vsini   Derived projected rotational velocity
  60- 63 F4.1   km/s  Vmac    Derived macroturbulent velocity
  65- 70 F6.1   km/s  Vrad    barycentric radial velocity at time of observation
  72- 74 I3     ---   SNR     Signal to Noise ratio at 6000 Angstroms
  76- 79 F4.2   ---   C-rms   RMS scatter in continuum
  81- 84 F4.2   ---   L-rms   RMS scatter in line
  86- 88 I3     ---   N       number of spectra fit for that star
--------------------------------------------------------------------------------
Note (1): SPOCS ID numbers are shared with the VF05 (2005ApJ...622.1102F)  
          catalog for stars in common between that work and this. Stars new to 
          this catalog have an ID >= 2000
--------------------------------------------------------------------------------
   2 HD 105         6033 4.53  0.04   0.38 -4.35 17.8 14.6  4.9   10.2 247 0.02 0.01   2 
   4 HD 166         5489 4.51  0.07   0.42 -4.40  5.0  4.1  2.6   -7.2 357 0.01 0.01   1 
   6 HD 377         5895 4.46  0.12   0.38 -4.37 17.5 14.6  4.1    0.9 248 0.01 0.02   1 
  10 HD 691         5489 4.48  0.18   0.56 -4.25  6.4  5.6  2.6   -3.2 258 0.01 0.02   1 
  12 HD 1388        5924 4.32  0.03   0.16 -4.97  4.9  2.3  4.2   29.2 250 0.01 0.01   2 
  13 HD 1461        5739 4.34  0.16   0.16 -5.01  3.9  1.8  3.3  -11.6 317 0.01 0.01   3 
  22 HD 2589        5062 3.65 -0.02   0.15        3.6  0.6  3.5   12.9 393 0.01 0.01   1 
  30 HD 3795        5379 4.11 -0.49   0.18 -4.93  3.1  1.9  2.3  -43.5 250 0.01 0.01   1 
  33 HD 3861        6219 4.29  0.13   0.18 -4.81  4.8  0.1  6.4  -15.9 293 0.01 0.01   3 
  34 HD 4208        5639 4.50 -0.26   0.19 -4.83  3.1  0.1  3.0   56.5 246 0.01 0.01   2 
  36 HD 4203        5582 4.08  0.34   0.15        4.2  2.9  2.8  -15.0 254 0.01 0.01   2 
  39 HD 4307        5795 4.05 -0.18   0.15 -5.08  4.4  2.5  3.6  -10.3 301 0.01 0.01   3 
  40 HD 4628        4937 4.54 -0.21   0.19 -4.96  2.1  0.7  1.7   -7.5 296 0.01 0.02   5 
  41 HD 4614        5919 4.37 -0.20   0.16 -4.96  4.3  0.5  4.2   11.6 263 0.01 0.01   3 
  42 HD 4747        5305 4.56 -0.23   0.23 -4.77  3.1  2.1  2.2   10.3 369 0.01 0.01   3 
  43 HD 4915        5668 4.56 -0.20   0.19 -4.86  3.5  1.4  3.1   -2.9 274 0.01 0.01   4 
  46 HD 5133        4921 4.55 -0.08   0.43 -4.59  2.5  1.7  1.7  -14.6 269 0.01 0.02   2 
  50 HD 6558        6042 4.18  0.28   0.16 -4.97  7.5  5.3  4.9    7.8 241 0.01 0.01   1 
  54 HD 6872 B      6216 4.33 -0.10   0.19 -4.80  8.5  5.1  6.4  -41.2 117 0.01 0.02   1 
  56 HD 6963        5496 4.56 -0.19   0.36 -4.47  3.6  2.3  2.6  -31.6 250 0.01 0.01   1 
  62 HIP 5938       5432 4.52  0.01   0.52 -4.29  5.0  4.2  2.4    8.2 254 0.01 0.01   1 
  65 HD 8038        5667 4.45  0.14   0.19 -4.85  3.2  0.6  3.1   10.3 256 0.01 0.01   1 
  66 HIP 6276       5314 4.47 -0.04   0.53 -4.32  5.4  4.7  2.2    9.5 254 0.01 0.02   1 
  67 HD 7924        5136 4.55 -0.14   0.22 -4.85  1.7  0.2  2.0  -23.4 277 0.01 0.01  23 
  71 HD 8574        6031 4.21  0.03   0.17 -4.89  6.1  3.5  4.9   18.5 240 0.01 0.01   2 
  74 HD 8765        5632 4.38  0.16   0.20 -4.82  4.0  2.5  3.0  -23.2 255 0.01 0.01   2 
  76 HD 8907        6271 4.36  0.05   0.34 -4.37 16.3 12.9  6.9    8.8 249 0.01 0.01   1 
  81 HD 9540        5417 4.54 -0.07   0.29 -4.62  2.6  0.8  2.4    3.3 261 0.01 0.01   1 
  82 HD 9472        5751 4.53 -0.04   0.39 -4.37  4.2  2.3  3.4   10.7 245 0.01 0.01   1 
  83 HD 9562        5837 4.02  0.21   0.15 -5.07  5.9  4.2  3.8  -12.7 257 0.01 0.01   1 
  84 HD 9407        5672 4.45  0.01   0.17 -4.98  2.9  0.2  3.1  -33.4 241 0.01 0.01  20 
  87 HD 9986        5787 4.42  0.07   0.17 -4.92  3.8  1.1  3.5  -22.3 303 0.01 0.01   3 
  93 HD 10145       5650 4.43 -0.03   0.17 -4.95  3.4  1.3  3.0   17.5 249 0.01 0.01   2 
  95 HD 10476       5190 4.51 -0.02   0.19 -4.93  1.7  0.1  2.0  -35.1 386 0.01 0.02   5 
  96 HD 10700       5333 4.60 -0.43   0.17 -4.98  1.1  0.1  2.2  -15.5 303 0.01 0.01   5 
  97 HD 10697       5600 3.96  0.10   0.16 -5.04  4.3  1.5  4.0  -46.6 252 0.01 0.01   2 
  99 HD 10780       5344 4.54  0.02   0.26 -4.71  2.5  0.8  2.3    2.3 268 0.01 0.01   1 
 104 HD 11850       5626 4.53  0.01   0.45 -4.33  6.9  5.9  3.0    2.1 251 0.01 0.01   1 
 105 HD 11964 A     5303 3.91  0.10   0.14        3.3  0.1  3.6  -10.7 382 0.01 0.01   3 
 106 HD 12051       5412 4.38  0.17   0.16 -5.04  2.5  0.1  2.4  -34.4 293 0.01 0.01  10 
 107 HD 12235       5986 4.12  0.31   0.14        7.2  5.1  4.6  -19.1 253 0.01 0.01   1 
 111 HD 12661       5655 4.25  0.30   0.16 -5.03  3.6  1.8  3.0  -46.8 278 0.01 0.01   6 
 112 HD 12846       5700 4.48 -0.23   0.15 -5.05  3.3  0.7  3.2   -4.1 181 0.01 0.01   7 
 113 HD 13043       5859 4.19  0.09   0.16 -4.99  4.4  2.0  3.9  -39.2 275 0.01 0.01   5 
 116 HD 13357       5739 4.52 -0.03   0.23 -4.74  3.6  1.1  3.4   24.1 252 0.01 0.01   1 
 122 HD 13579       5134 4.45  0.29   0.33 -4.70  2.8  1.8  1.9  -13.6 272 0.01 0.02   1 
 123 HD 13931       5853 4.28  0.06   0.16 -5.01  4.1  1.3  3.8   27.3 305 0.01 0.01   2 
 126 HD 14412       5373 4.62 -0.44   0.20 -4.82  1.8  0.1  2.3    5.8 364 0.01 0.01   5 
 127 HD 15335       5899 4.04 -0.10   0.15 -5.08  5.8  3.8  4.1   40.8 348 0.01 0.01   1 
 128 HD 16141       5730 4.10  0.11   0.15 -5.05  4.2  2.4  3.3  -50.2 305 0.01 0.01   3 
 130 HD 16287       5024 4.49  0.14   0.59 -4.45  3.8  3.2  1.8   14.5 275 0.01 0.02   1 
 132 HD 16275       5780 4.30  0.29   0.16 -4.99  4.5  2.6  3.5   -8.6 253 0.01 0.01   1 
 133 HD 16397       5831 4.49 -0.41   0.18 -4.88  3.4  0.1  3.7 -100.8 247 0.01 0.01   1 
 135 HD 16623       5847 4.51 -0.37   0.16 -4.96  3.5  0.1  3.8   17.4 244 0.01 0.01   1 
 138 HD 16895       6196 4.19  0.06   0.14       10.8  8.0  6.2   24.3 273 0.01 0.01   3 
 139 HD 17190       5177 4.53 -0.07   0.23 -4.82  2.4  1.0  2.0   12.8 264 0.01 0.01   1 
 142 HD 18143       5100 4.43  0.25   0.17 -5.08  2.7  1.7  1.9   31.8 298 0.01 0.02   6 
 144 HD 18445       4837 4.44 -0.08   0.37 -4.70  3.2  2.6  1.7   49.6 276 0.01 0.02   1 
 146 HD 18632       5051 4.48  0.20   0.71 -4.34  3.9  3.3  1.9   27.6 274 0.01 0.02   1 
 148 HD 18803       5648 4.45  0.08   0.18 -4.91  3.0  0.1  3.0    8.7 372 0.01 0.01   5 
 149 HD 19034       5536 4.57 -0.38   0.18 -4.90  2.6  0.1  2.7  -15.3 250 0.01 0.01   1 
 150 HD 19467       5747 4.36 -0.09   0.16 -4.98  3.8  1.4  3.4    4.6 355 0.01 0.01   1 
 151 HD 19308       5795 4.30  0.13   0.16 -5.03  4.2  1.9  3.6   32.3 253 0.01 0.01   2 
 153 HD 19373       5938 4.18  0.13   0.15 -5.04  5.6  3.4  4.3   49.9 268 0.01 0.01   3 
 155 HD 19994       6080 4.08  0.24   0.14       10.6  8.3  5.2   19.2 254 0.01 0.01   2 
 157 HD 20165       5098 4.51  0.01   0.19 -4.94  2.6  1.6  1.9  -17.3 325 0.01 0.01   2 
 160 HD 20619       5732 4.56 -0.20   0.20 -4.82  3.6  1.1  3.3   22.3 308 0.01 0.01   2 
 164 HD 20675       6374 3.97  0.16   0.17 -4.89 21.7 16.8  9.5   21.9 236 0.01 0.02   1 
 165 HD 21019       5485 3.95 -0.40   0.14        3.6  0.1  3.8   40.6 260 0.01 0.01   2 
 167 HD 21313       5973 4.25  0.23   0.15 -5.05  5.5  3.0  4.5  -21.2 246 0.01 0.01   1 
 169 HD 21774       5691 4.25  0.20   0.14        4.0  2.3  3.2   -4.0 254 0.01 0.01   1 
 170 HD 21847       6281 4.28  0.24   0.22 -4.66 19.5 15.4  7.0   28.2 244 0.01 0.01   1 
 171 GJ 144         5065 4.55 -0.05   0.43 -4.53  3.0  2.2  1.9   16.1 317 0.01 0.01   4 
 172 HD 22072       4941 3.46 -0.19   0.14        3.4  0.1  3.4    9.8 265 0.01 0.01   1 
 173 HD 22282       5416 4.39  0.12   0.17 -4.99  3.1  1.8  2.4   -5.8 260 0.01 0.01   1 
 180 HD 23249       5037 3.75  0.15   0.14        3.4  0.1  3.4   -6.6 391 0.01 0.01   2 
 183 HD 23439       5077 4.69 -0.82   0.18 -4.97  0.6  0.1  1.9   50.1 263 0.01 0.01   7 
 184 HD 23596       5982 4.16  0.28   0.14        5.6  3.0  4.6  -11.6 243 0.01 0.01   2 
 186 HD 24040       5761 4.19  0.17   0.15 -5.06  4.4  2.6  3.4   -8.8 366 0.01 0.01   3 
 187 HD 24213       5983 4.14  0.11   0.16 -5.00  5.5  2.9  4.6  -40.6 247 0.01 0.01   1 
 188 HD 24365       5120 3.51 -0.21   0.18 -4.99  3.4  0.1  3.5   18.6 260 0.01 0.01   1 
 189 HD 24496       5531 4.50 -0.05   0.19 -4.86  2.4  0.1  2.7   17.2 367 0.01 0.01   5 
 191 HD 24238       4951 4.54 -0.32   0.17 -5.02  2.0  0.3  1.8   37.8 314 0.01 0.02   1 
 193 HD 24892       5340 3.96 -0.25   0.15 -5.08  3.5  0.1  3.6   43.0 363 0.01 0.01   1 
 199 HD 25680       5848 4.49  0.06   0.26 -4.59  5.0  3.1  3.8   22.6 215 0.01 0.01   1 
 201 HD 26151       5324 4.38  0.25   0.20 -4.90  3.0  1.9  2.2   -5.9 261 0.01 0.01   2 
 207 HD 26965       5092 4.51 -0.19   0.17 -5.01  2.2  0.5  1.9  -43.2 336 0.01 0.01   6 
 213 HD 28005       5747 4.24  0.29   0.16 -5.01  4.5  2.9  3.4   34.9 304 0.01 0.01   3 
 219 HD 29461       5828 4.47  0.19   0.32 -4.48  4.0  1.3  3.7   41.5 252 0.01 0.01   1 
 220 HD 29528       5442 4.42  0.11   0.17 -5.02  3.2  1.9  2.5  -20.3 258 0.01 0.01   1 
 226 HD 30495       5834 4.53  0.02   0.26 -4.59  4.9  3.0  3.8   20.5 264 0.01 0.01   1 
 229 HD 30339       5998 4.26  0.27   0.19 -4.83  5.7  3.0  4.7    7.7 246 0.01 0.01   1 
 230 HD 30652       6398 4.27  0.07   0.17 -4.89 20.8 16.4  8.5   24.3 269 0.01 0.01   2 
 232 HD 30708       5707 4.26  0.14   0.15 -5.07  3.6  1.2  3.2  -57.2 261 0.01 0.01   1 
 233 HD 30649       5862 4.49 -0.40   0.17 -4.90  3.5  0.1  3.9   34.5 174 0.03 0.02   2 
 236 HD 31253       6026 4.06  0.18   0.15 -5.05  5.5  2.4  4.8   11.7 302 0.01 0.01   2 
 238 HD 31560       4702 4.48  0.06   0.52 -4.69  2.9  2.3  1.6    5.8 217 0.02 0.02   1 
 239 HD 31412       6097 4.39  0.11   0.18 -4.84  4.8  0.1  5.3   41.4 296 0.01 0.01   2 
 241 HD 31966       5715 4.10  0.09   0.15 -5.07  4.2  2.4  3.3  -19.7 252 0.01 0.01   1 
 245 HD 32923       5725 4.13 -0.14   0.15 -5.05  3.9  1.9  3.3   20.2 328 0.01 0.01   2 
 246 HD 33021       5786 4.21 -0.13   0.14        4.0  1.4  3.5  -23.8 243 0.01 0.01   1 
 247 HD 32963       5738 4.37  0.07   0.15 -5.06  3.6  1.1  3.3  -61.8 246 0.01 0.01   2 
 252 HD 33636       5960 4.49 -0.06   0.17 -4.89  4.7  1.3  4.4    6.3 248 0.01 0.01   2 
 254 HD 34445       5797 4.15  0.11   0.17 -4.97  4.4  2.5  3.6  -77.7 268 0.01 0.01   5 
 255 HD 34721       5962 4.19 -0.04   0.14 -5.08  5.3  2.7  4.4   40.9 257 0.01 0.01   2 
 256 HD 34411       5873 4.26  0.11   0.15 -5.09  3.9  0.1  3.9   66.2 323 0.01 0.01   5 
 257 HD 34745       6070 4.28 -0.03   0.15 -5.05  6.0  2.9  5.1   33.6 244 0.01 0.01   1 
 258 HD 34575       5551 4.25  0.24   0.15 -5.06  3.5  2.0  2.7  -25.1 259 0.01 0.01   1 
 259 HD 35627       6007 4.13  0.04   0.15 -5.08  7.2  5.0  4.7   25.5 243 0.01 0.01   1 
 262 HD 35974       5878 3.93 -0.13   0.14        5.7  2.8  4.8   74.4 244 0.01 0.01   1 
 266 HD 36308       5354 4.49 -0.03   0.50 -4.38  4.6  3.8  2.3   24.7 260 0.01 0.01   1 
 268 HD 37213       5446 3.98 -0.39   0.14        3.5  0.1  3.8   11.1 252 0.01 0.01   1 
 270 HD 37124       5604 4.60 -0.35   0.19 -4.85  3.1  0.3  2.9  -23.7 307 0.01 0.01   2 
 272 HD 37008       4979 4.53 -0.31   0.18 -4.98  2.1  0.5  1.8  -45.9 320 0.01 0.02   2 
 275 HD 37962       5739 4.55 -0.20   0.19 -4.84  3.7  1.2  3.3    2.1 247 0.01 0.01   1 
 276 HD 37394       5249 4.50  0.09   0.37 -4.56  3.8  3.0  2.1   -1.1 385 0.01 0.01   1 
 280 HD 37006       5493 4.54 -0.06   0.50 -4.29  5.3  4.4  2.6   -7.4 258 0.01 0.01   1 
 282 HD 38529       5541 3.77  0.32   0.16 -5.03  5.5  3.7  3.9   30.2 267 0.01 0.01   6 
 283 HD 38949       6050 4.50 -0.01   0.32 -4.43  8.5  6.3  5.0    4.5 298 0.01 0.01   1 
 284 HD 38858       5735 4.46 -0.21   0.17 -4.95  3.2  0.1  3.3   31.9 377 0.01 0.01   3 
 288 HD 39587       5988 4.52  0.04   0.28 -4.54 10.9  8.9  4.6  -14.7 266 0.01 0.01   2 
 290 HD 39881       5770 4.39 -0.08   0.15 -5.06  3.8  1.1  3.5   -0.6 304 0.01 0.01   2 
 291 HD 40397       5541 4.46 -0.09   0.15 -5.08  2.4  0.1  2.7  139.8 364 0.01 0.01   5 
 293 HD 40979       6139 4.36  0.25   0.22 -4.68  9.0  6.4  5.7   32.9 302 0.01 0.01   2 
 297 HD 42618       5755 4.45 -0.11   0.16 -4.98  3.2  0.1  3.4  -55.8 363 0.01 0.01   5 
 300 HD 42250       5357 4.43 -0.00   0.16 -5.02  2.8  1.3  2.3   18.3 259 0.01 0.01   1 
 302 HD 43745       5987 3.94  0.12   0.14        5.4  0.5  5.4   -3.7 245 0.01 0.01   1 
 305 HD 43947       5963 4.33 -0.21   0.16 -4.99  4.5  0.1  4.4   39.1 300 0.01 0.01   1 
 307 HD 44420       5756 4.28  0.26   0.15        3.8  1.4  3.4   -1.2 251 0.01 0.01   2 
 311 HD 45184       5854 4.44  0.05   0.17 -4.93  4.0  0.8  3.9   -4.9 293 0.01 0.01   7 
 312 HD 45067       5940 3.92 -0.04   0.16 -4.98  7.8  5.3  5.1   45.5 252 0.01 0.01   1 
 313 HD 44985       5983 4.36 -0.03   0.15 -5.05  4.2  0.1  4.6   31.0 248 0.01 0.01   1 
 314 HD 45588       6089 4.15  0.04   0.15 -5.00  8.5  6.1  5.3   39.6 252 0.01 0.02   1 
 315 HD 45350       5566 4.26  0.23   0.15        3.7  2.3  2.8  -21.7 309 0.01 0.01   2 
 317 HD 46375       5243 4.43  0.24   0.20 -4.91  2.6  1.3  2.1   -0.1 266 0.01 0.01   2 
 318 HD 47157       5673 4.31  0.31   0.16 -5.02  3.9  2.3  3.1   24.8 295 0.01 0.01   3 
 321 HD 48938       6006 4.33 -0.33   0.16 -4.99  4.1  0.1  4.7  -11.5 251 0.01 0.01   1 
 322 HD 48682       6039 4.27  0.13   0.16 -5.00  6.4  3.8  4.9  -23.8 321 0.01 0.01   2 
 324 HD 49674       5583 4.42  0.23   0.20 -4.85  3.6  2.0  2.8   11.6 268 0.01 0.01   4 
 325 HD 50499       5963 4.20  0.32   0.15 -5.08  6.0  3.8  4.4   36.5 305 0.01 0.01   2 
 327 HD 50806       5621 4.10  0.04   0.14        3.7  2.1  2.9   70.2 263 0.01 0.01   1 
 328 HD 50639       6082 4.28  0.03   0.17 -4.93  6.5  3.5  5.2   -3.5 244 0.01 0.01   1 
 329 HD 50554       6007 4.39  0.02   0.16 -4.96  5.4  2.3  4.7   -5.4 302 0.01 0.01   2 
 330 HD 50692       5913 4.39 -0.13   0.16 -5.00  4.1  0.1  4.2  -15.5 302 0.01 0.01   8 
 332 HD 51219       5640 4.44 -0.01   0.15 -5.06  3.5  1.5  3.0   -9.7 257 0.01 0.01   1 
 334 HD 51419       5732 4.51 -0.32   0.18 -4.85  3.6  0.9  3.3  -26.9 270 0.01 0.01   9 
 335 HD 52265       6003 4.19  0.21   0.14 -5.10  6.1  3.6  4.7   51.3 352 0.01 0.01   1 
 336 HD 52456       5151 4.50  0.02   0.32 -4.65  2.7  1.7  2.0  -13.3 267 0.01 0.01   1 
 337 HD 52711       5886 4.39 -0.10   0.16 -5.00  3.9  0.1  4.0   22.7 359 0.01 0.01   5 
 344 HD 56274       5788 4.56 -0.48   0.17 -4.91  3.4  0.1  3.6   64.9 248 0.01 0.01   1 
 345 HD 56303       5917 4.30  0.16   0.16 -4.96  4.2  0.0  4.2    6.3 251 0.01 0.01   1 
 349 HD 58781       5582 4.37  0.08   0.17 -4.98  3.4  1.8  2.8    2.7 258 0.01 0.01   1 
 350 HD 59747       5106 4.54  0.02   0.42 -4.52  2.8  1.9  1.9  -17.0 267 0.01 0.01   1 
 351 HD 60491       5053 4.56 -0.18   0.57 -4.41  4.7  4.1  1.9   -8.8 264 0.01 0.01   1 
 354 HD 61606       4917 4.53  0.02   0.52 -4.44  2.4  1.6  1.7  -17.6 274 0.01 0.02   1 
 356 HD 63754       6032 3.99  0.21   0.14        7.3  4.2  5.7   42.7 248 0.01 0.01   1 
 361 HD 65430       5148 4.46 -0.07   0.16 -5.07  3.0  2.1  2.0  -30.2 325 0.01 0.01   2 
 362 HD 65583       5238 4.61 -0.59   0.17 -4.98  1.8  0.1  2.1   15.4 467 0.01 0.01   3 
 364 HD 66428       5669 4.29  0.24   0.15        3.6  1.7  3.1   44.7 376 0.01 0.01   3 
 365 HD 67458       5881 4.46 -0.15   0.17 -4.94  4.3  1.2  4.0  -17.7 250 0.01 0.01   1 
 368 HD 66171       5792 4.46 -0.24   0.17 -4.93  3.4  0.1  3.6   35.1 237 0.01 0.01   1 
 369 HD 67767       5251 3.67 -0.00   0.16 -5.05  3.8  1.1  3.6  -44.8 274 0.01 0.01   1 
 370 HD 68017       5626 4.60 -0.35   0.18 -4.91  2.3  0.1  3.0   28.7 277 0.01 0.01  12 
 371 HD 68168       5730 4.38  0.10   0.16 -5.02  3.9  1.8  3.3    8.7 254 0.01 0.01   2 
 372 HD 68978       5940 4.42  0.06   0.18 -4.89  4.7  1.8  4.3   49.6 252 0.01 0.01   1 
 375 HD 68988       5866 4.30  0.30   0.16 -5.01  5.0  3.0  3.9  -68.2 306 0.01 0.01   2 
 376 HD 69830       5387 4.48 -0.05   0.17 -4.97  2.4  0.5  2.4   29.4 261 0.01 0.01   8 
 377 HD 69809       5815 4.27  0.26   0.15 -5.10  3.8  0.7  3.7   16.7 256 0.01 0.01   2 
 378 HD 69897       6265 4.21 -0.16   0.13        6.8  0.2  6.9   32.3 245 0.01 0.01   2 
 382 HD 70843       6247 4.26  0.25   0.15 -5.05  6.4  0.1  6.7  -14.1 241 0.01 0.01   1 
 384 HD 71334       5724 4.45 -0.06   0.16 -5.00  3.5  0.6  3.3   15.4 253 0.01 0.01   1 
 385 HD 71479       5925 4.27  0.23   0.15 -5.06  4.6  1.7  4.2   57.9 253 0.01 0.01   1 
 387 HD 71881       5884 4.34  0.00   0.15 -5.04  3.8  0.1  4.0   12.6 245 0.01 0.01   4 
 388 HD 72673       5213 4.57 -0.33   0.18 -4.93  2.3  0.2  2.1   14.5 303 0.01 0.01   6 
 392 HD 72760       5293 4.52  0.04   0.32 -4.59  3.2  2.2  2.2   33.7 262 0.01 0.01   1 
 402 HD 74156       5977 4.16  0.11   0.15 -5.07  6.1  3.8  4.5    4.1 260 0.01 0.01   3 
 407 HD 75732       5250 4.36  0.35   0.18 -4.98  2.8  1.7  2.1   28.1 330 0.01 0.02  10 
 411 HD 76218       5332 4.50 -0.05   0.41 -4.43  5.3  4.7  2.2  -12.9 265 0.01 0.01   1 
 413 HD 76909       5646 4.23  0.31   0.14        3.7  1.9  3.0    0.9 259 0.01 0.01   1 
 416 HD 78366       5984 4.45  0.08   0.22 -4.70  5.3  2.5  4.6   27.0 249 0.01 0.01   2 
 419 HD 80367       5072 4.43  0.07   0.16 -5.06  2.3  1.0  1.9   49.4 269 0.01 0.02   1 
 421 HD 80606       5524 4.31  0.29   0.16 -5.05  3.5  2.2  2.7    3.6 269 0.01 0.01   4 
 425 HD 233641      6012 3.92 -0.09   0.16 -4.98  8.6  6.0  5.6   35.0 110 0.01 0.02   1 
 427 HD 82943       5935 4.34  0.26   0.17 -4.95  4.2  0.2  4.3    8.1 259 0.01 0.01   3 
 428 HD 83443       5429 4.36  0.34   0.19 -4.92  3.3  2.0  2.4   30.2 257 0.01 0.01   1 
 430 HD 84117       6128 4.26  0.00   0.15 -5.03  7.3  4.3  5.6   35.7 467 0.01 0.01   3 
 431 HD 84737       5872 4.10  0.14   0.15 -5.09  4.6  2.2  3.9    2.9 308 0.01 0.01   2 
 433 HD 85301       5634 4.49  0.08   0.36 -4.46  7.2  6.2  3.0   16.0 310 0.01 0.01   1 
 436 HD 86728       5742 4.31  0.20   0.15 -5.09  4.2  2.4  3.4   56.0 377 0.01 0.01   3 
 438 HD 87424       5016 4.56 -0.09   0.55 -4.42  4.0  3.4  1.8  -11.2 269 0.01 0.02   2 
 439 HD 87836       5689 4.15  0.29   0.15 -5.05  4.4  2.9  3.2  -42.9 253 0.01 0.01   2 
 440 HD 87883       4941 4.51  0.11   0.28 -4.84  2.3  1.3  1.8    9.6 269 0.01 0.02   3 
 448 HD 89391       4849 3.29 -0.07   0.15        3.6  0.9  3.4   29.5 322 0.01 0.02   2 
 449 HD 89269       5660 4.52 -0.17   0.03        2.9  0.1  3.1  -10.6 277 0.01 0.01  10 
 451 HD 90156       5635 4.59 -0.22   0.16 -4.98  2.6  0.1  3.0   24.5 368 0.01 0.01   3 
 453 HD 90711       5409 4.38  0.24   0.17 -4.99  3.0  1.6  2.4   30.5 315 0.01 0.01   1 
 455 HD 90905       6090 4.45  0.08   0.37 -4.34 11.4  8.9  5.3   18.5 240 0.01 0.01   1 
 461 HD 92788       5700 4.33  0.24   0.16 -5.02  3.9  2.1  3.2   -4.3 246 0.01 0.01   1 
 462 HD 92945       5105 4.47  0.01   0.63 -4.33  6.0  5.4  1.9   23.7 259 0.01 0.02   1 
 464 HD 92855       6069 4.48  0.02   0.35 -4.38 13.9 11.3  5.1   21.9 242 0.01 0.01   1 
 471 BD-10 3166     5314 4.40  0.31   0.24 -4.84  3.2  2.2  2.2   28.4 211 0.01 0.01   1 
 472 HD 95128       5872 4.30  0.04   0.16 -4.99  4.4  1.8  3.9   11.2 256 0.01 0.01   2 
 473 HD 95188       5394 4.55 -0.10   0.49 -4.33  5.8  5.0  2.4    6.9 255 0.01 0.01   1 
 477 HD 96700       5847 4.34 -0.16   0.18 -4.87  3.7  0.1  3.8   12.4 252 0.01 0.01   2 
 480 HD 97343       5387 4.44 -0.04   0.16 -5.04  2.9  1.3  2.3   40.1 264 0.01 0.01   6 
 481 HD 97334       5905 4.47  0.11   0.32 -4.46  7.5  5.9  4.1   -1.8 250 0.01 0.01   2 
 482 HD 97658       5120 4.57 -0.24   0.18 -4.97  1.4  0.1  1.9   -2.7 268 0.01 0.01   8 
 484 HD 98281       5381 4.52 -0.22   0.17 -4.95  2.6  0.6  2.3   13.5 265 0.01 0.01   5 
 486 HD 98553       5898 4.49 -0.38   0.20 -4.79  3.8  0.1  4.1  -37.6 242 0.01 0.01   1 
 490 HD 99109       5251 4.32  0.34   0.15 -5.10  3.0  2.1  2.1   34.6 260 0.01 0.02   1 
 491 HD 99491       5438 4.40  0.27   0.20 -4.86  3.4  2.2  2.5    3.3 275 0.01 0.01   3 
 494 HD 100180      6002 4.38  0.04   0.17 -4.93  5.1  1.7  4.7   -6.2 244 0.01 0.01   4 
 496 HD 100623      5140 4.56 -0.32   0.20 -4.90  1.9  0.3  2.0  -21.8 293 0.01 0.01  13 
 499 HD 101472      6197 4.42  0.00   0.31 -4.44  7.1  3.3  6.2    3.8 240 0.01 0.01   1 
 500 HD 101501      5502 4.52 -0.07   0.31 -4.54  3.5  2.2  2.6   -6.4 265 0.01 0.01   1 
 501 HD 101959      6036 4.38 -0.07   0.18 -4.85  5.8  2.8  4.9   -1.4 251 0.01 0.01   1 
 502 HD 102071      5328 4.50  0.01   0.24 -4.77  2.8  1.6  2.2   -9.9 256 0.01 0.01   1 
 505 HD 102365      5672 4.51 -0.27   0.17 -4.92  3.1  0.1  3.1   16.6 265 0.01 0.01   5 
 515 HD 104304      5506 4.34  0.23   0.16 -5.05  3.3  1.9  2.6    0.4 255 0.01 0.01   2 
 517 HD 104800      5863 4.79 -0.64   0.17 -4.91  2.3  0.1  3.9    8.9 241 0.01 0.01   1 
 521 HD 105631      5382 4.48  0.13   0.30 -4.63  3.4  2.4  2.3   -0.7 316 0.01 0.01   3 
 527 HD 107146      5873 4.53 -0.01   0.48 -4.22  6.5  4.9  3.9    2.2 253 0.01 0.02   1 
 528 HD 107148      5744 4.36  0.27   0.16 -5.03  3.7  1.3  3.4   25.4 242 0.01 0.01   1 
 535 HD 108874      5533 4.33  0.15   0.15 -5.06  3.4  2.0  2.7  -28.3 306 0.01 0.01   2 
 537 HD 109358      5884 4.42 -0.18   0.02        4.0  0.1  4.0    3.2 290 0.01 0.01   6 
 538 HD 110537      5718 4.30  0.09   0.15 -5.04  3.9  1.9  3.3   36.9 403 0.01 0.01   3 
 540 HD 111031      5725 4.26  0.23   0.15 -5.08  3.9  1.9  3.3  -18.8 370 0.01 0.01   6 
 542 HD 111395      5617 4.50  0.06   0.25 -4.66  4.3  2.9  2.9   -9.7 255 0.01 0.01   1 
 549 HD 112914      4815 4.51 -0.24   0.22 -4.93  1.9  0.5  1.7   30.5 273 0.01 0.02   1 
 550 HD 114174      5740 4.38  0.05   0.19 -4.87  3.8  1.6  3.4   25.4 248 0.01 0.01   3 
 554 HD 114613      5641 3.87  0.15   0.15 -5.08  4.6  1.9  4.1  -12.7 325 0.01 0.01   3 
 556 HD 114783      5084 4.49  0.12   0.19 -5.00  2.1  0.7  1.9  -12.7 281 0.01 0.02   3 
 562 HD 115617      5562 4.44 -0.03   0.17 -4.97  2.9  0.8  2.8   -6.5 431 0.01 0.01   8 
 564 HD 116442      5155 4.54 -0.34   0.14        1.5  0.1  2.0   28.2 135 0.02 0.02   5 
 565 HD 116443      5001 4.57 -0.29   0.17 -5.03  1.6  0.1  1.8   26.8 277 0.01 0.02   3 
 567 HD 117176      5495 3.95 -0.07   0.14        3.6  0.1  3.8    4.1 268 0.01 0.01   2 
 569 HD 117207      5618 4.29  0.17   0.16 -5.03  3.6  1.9  2.9  -18.3 253 0.01 0.01   2 
 582 HD 121320      5593 4.58 -0.28   0.27 -4.61  3.1  0.9  2.9   -9.8 252 0.01 0.01   2 
 588 HD 122742      5523 4.46 -0.02   0.15 -5.08  3.3  1.8  2.7   -9.1 257 0.01 0.01   1 
 591 HD 124106      5085 4.56 -0.09   0.37 -4.58  2.6  1.5  1.9    2.5 259 0.01 0.01   2 
 592 HD 124292      5458 4.48 -0.11   0.16 -5.03  2.5  0.1  2.5   37.6 310 0.01 0.01   1 
 598 HD 125455      5103 4.54 -0.11   0.19 -4.96  2.0  0.3  1.9  -10.4 277 0.01 0.01   3 
 599 HD 126053      5714 4.54 -0.31   0.17 -4.96  3.0  0.1  3.3  -20.1 270 0.01 0.01   3 
 601 HD 126614      5470 4.16  0.46   0.15        3.6  2.4  2.5  -31.5 317 0.01 0.01   1 
 603 HD 127334      5671 4.27  0.19   0.04        3.6  1.6  3.1   -3.1 255 0.01 0.01   7 
 606 HD 128311      4917 4.49  0.10   0.59 -4.49  4.1  3.6  1.7   -9.6 271 0.01 0.02   2 
 608 HD 129333      5647 4.35 -0.07   0.70 -4.03 20.6 17.4  3.0  -18.5 246 0.01 0.02   1 
 613 HD 129191      5770 4.32  0.22   0.16 -5.02  4.0  1.8  3.5   10.6 248 0.01 0.01   1 
 614 HD 129814      5853 4.38  0.02   0.17 -4.93  3.9  0.3  3.8    7.6 252 0.01 0.01   2 
 617 HD 130307      4984 4.56 -0.14   0.31 -4.71  2.5  1.6  1.8   13.0 271 0.01 0.02   1 
 618 HD 130322      5377 4.52  0.02   0.29 -4.64  3.0  1.8  2.3  -13.5 255 0.01 0.01   2 
 619 HD 130948      6030 4.50  0.06   0.26 -4.56  8.1  6.0  4.9   -4.7 255 0.01 0.01   2 
 622 HD 130992      4767 4.51 -0.03   0.41 -4.75  1.7  0.7  1.6  -57.7  98 0.02 0.03   5 
 625 HD 131511      5258 4.47  0.07   0.44 -4.46  5.1  4.4  2.1  -58.3 265 0.01 0.01   1 
 626 HD 132142      5145 4.55 -0.29   0.18 -4.95  2.2  0.4  2.0  -16.2 253 0.01 0.01   2 
 629 HD 132173      6170 4.42  0.04   0.30 -4.47 11.9  9.2  6.0   21.5 296 0.01 0.01   1 
 632 HD 133295      6089 4.45  0.03   0.34 -4.40 12.1  9.7  5.3   -1.9 249 0.01 0.01   1 
 633 HD 134319      5733 4.54 -0.01   0.48 -4.27 12.4 10.7  3.3   -5.6 253 0.01 0.02   1 
 641 HD 135101 A    5677 4.20  0.07   0.15 -5.07  3.8  1.9  3.1  -38.4 249 0.01 0.01   2 
 642 HD 134987      5701 4.23  0.25   0.15 -5.08  4.0  2.3  3.2    6.1 317 0.01 0.01   1 
 644 HD 135599      5205 4.54 -0.06   0.38 -4.54  4.3  3.7  2.0   -5.7 266 0.01 0.01   2 
 650 HD 136352      5739 4.51 -0.26   0.17 -4.93  3.4  0.1  3.4  -68.6 312 0.01 0.01   3 
 654 HD 136925      5779 4.45 -0.20   0.16 -5.02  3.3  0.1  3.5  -49.4 245 0.01 0.01   1 
 656 HD 138004      5748 4.36 -0.11   0.20 -4.79  3.9  1.7  3.4  -15.0 249 0.01 0.01   1 
 657 HD 137778      5127 4.52  0.21   0.49 -4.45  2.8  1.9  1.9    7.2 276 0.01 0.02   1 
 659 HD 139813      5330 4.48 -0.00   0.48 -4.38  6.5  5.8  2.2  -14.6 267 0.01 0.02   1 
 664 HD 139323      5057 4.45  0.33   0.02        2.3  1.2  1.9  -70.0 285 0.01 0.02   6 
 668 HD 140913      5983 4.47  0.10   0.30 -4.49  9.9  8.0  4.6  -22.6 274 0.01 0.01   1 
 669 HD 141004      5901 4.22  0.04   0.16 -4.97  4.7  2.0  4.1  -65.6 324 0.01 0.01   5 
 673 HD 141937      5857 4.40  0.11   0.21 -4.76  4.3  1.7  3.9   -3.4 246 0.01 0.01   2 
 675 HD 142267      5829 4.53 -0.38   0.17 -4.93  3.4  0.1  3.7   38.0 248 0.01 0.01   2 
 676 HD 142229      5926 4.51  0.06   0.35 -4.41  6.8  4.9  4.2  -20.1 249 0.01 0.01   2 
 680 HD 143006      5720 4.01  0.11   1.01       13.5 11.5  3.3   -3.2 225 0.01 0.02   1 
 682 HD 143761      5833 4.29 -0.17   0.15 -5.06  3.8  0.1  3.8   16.9 262 0.01 0.01   2 
 684 HD 144585      5807 4.23  0.29   0.15 -5.07  4.1  1.7  3.6  -15.3 311 0.01 0.01   3 
 687 HD 145229      5954 4.49 -0.14   0.31 -4.47  5.7  3.4  4.4  -35.1 249 0.01 0.01   1 
 690 HD 145675      5280 4.34  0.40   0.16 -5.05  3.1  2.0  2.2  -14.9 274 0.01 0.02   6 
 692 HD 145958 B    5343 4.46 -0.05   0.18 -4.94  2.9  1.7  2.3   18.8 353 0.01 0.01   1 
 696 HD 146361B     5890 4.51 -0.02   0.25 -4.64  4.2  0.8  4.0  -16.7 265 0.01 0.01   3 
 698 HD 146233      5791 4.42  0.04   0.17 -4.97  4.0  1.5  3.6   10.7 289 0.01 0.01   5 
 712 HD 149724      5649 4.13  0.34   0.15        4.4  3.0  3.0  -32.0 256 0.01 0.01   2 
 713 HD 149806      5275 4.42  0.18   0.21 -4.87  2.9  1.8  2.1    9.6 295 0.01 0.01   5 
 720 HD 151541      5309 4.50 -0.16   0.16 -5.02  2.5  0.9  2.2    7.6 271 0.01 0.01   3 
 729 HD 152391      5425 4.51 -0.04   0.35 -4.49  4.7  3.8  2.4   41.2 254 0.01 0.01   1 
 731 HD 152555      5986 4.45  0.08   0.38 -4.34 20.7 17.1  4.6  -14.7 249 0.01 0.02   1 
 732 HD 153458      5815 4.48  0.09   0.27 -4.58  3.7  0.1  3.7    1.4 251 0.01 0.01   1 
 735 HD 154345      5455 4.52 -0.13   0.22 -4.76  2.9  1.2  2.5  -48.4 270 0.01 0.01   3 
 748 HD 157214      5817 4.61 -0.26   0.16 -5.00  3.0  0.1  3.7  -82.7 312 0.01 0.01   2 
 752 HD 157347      5712 4.42  0.02   0.17 -4.97  2.9  0.1  3.2  -34.8 353 0.01 0.01   5 
 753 HD 157338      5951 4.25 -0.08   0.17 -4.92  4.0  0.1  4.4  -23.5 345 0.01 0.01   5 
 754 HD 158633      5256 4.58 -0.38   0.17 -4.97  2.2  0.1  2.1  -39.3 315 0.01 0.01   2 
 757 HD 159222      5870 4.41  0.15   0.17 -4.91  4.1  1.0  3.9  -50.8 354 0.01 0.01   5 
 760 HD 159868      5534 3.92 -0.06   0.16 -5.02  4.4  1.9  3.9  -23.4 306 0.01 0.01   3 
 762 HD 161897      5572 4.50 -0.04   0.21 -4.81  3.4  1.7  2.8  -14.7 259 0.01 0.01   1 
 764 HD 161797      5559 3.97  0.26   0.15 -5.08  3.8  0.1  3.9  -22.2 340 0.01 0.01   2 
 774 HD 163153      5572 3.98  0.33   0.15 -5.06  3.4  0.1  4.0  -72.4 360 0.01 0.01   5 
 777 HD 164595      5751 4.45 -0.07   0.16 -4.96  3.4  0.1  3.4    1.7 249 0.01 0.01   3 
 779 HD 164922      5341 4.39  0.14   0.16 -5.05  2.2  0.1  2.3   21.4 372 0.01 0.01   5 
 784 HD 166620      4970 4.51 -0.10   0.17 -5.03  1.7  0.1  1.8  -21.1 283 0.01 0.02   3 
 789 HD 168009      5808 4.33  0.03   0.16 -5.02  4.2  1.9  3.6  -65.6 307 0.01 0.01   1 
 790 HD 167665      6108 4.21 -0.10   0.18 -4.83  6.6  3.4  5.4    8.5 251 0.01 0.01   2 
 791 HD 168443      5551 4.07  0.06   0.15 -5.10  3.7  2.4  2.7  -48.9 254 0.01 0.01   2 
 794 HD 168746      5579 4.41 -0.07   0.16 -5.03  2.8  0.1  2.8  -24.9 255 0.01 0.01   2 
 798 HD 169830      6164 4.02  0.18   0.14        5.9  0.1  6.3  -18.3 243 0.01 0.01   2 
 801 HD 170469      5761 4.25  0.28   0.15 -5.07  4.4  2.7  3.4  -59.5 345 0.01 0.01   3 
 804 HD 170657      5040 4.54 -0.14   0.31 -4.67  2.4  1.4  1.8  -47.1 256 0.01 0.02   1 
 809 HD 172051      5636 4.58 -0.24   0.17 -4.95  2.7  0.1  3.0   32.5 252 0.01 0.01   2 
 812 HD 173701      5337 4.36  0.29   0.20 -4.89  3.2  2.2  2.3  -46.5 238 0.01 0.01   2 
 813 HD 173667      6330 3.96  0.04   0.15 -5.03 20.8 16.3  8.8   16.0 270 0.01 0.01   2 
 818 HD 175541      5013 3.33 -0.04   0.14        3.7  1.2  3.4   19.9 360 0.01 0.01   1 
 822 HD 176377      5877 4.52 -0.20   0.18 -4.87  4.1  0.9  4.0  -40.3 267 0.01 0.01   5 
 828 HD 178911 B    5564 4.40  0.20   0.19 -4.86  3.6  2.2  2.8  -40.6 318 0.01 0.01   2 
 829 HD 179957      5741 4.42  0.01   0.18 -4.91  3.4  0.1  3.4  -47.5 306 0.01 0.01   2 
 830 HD 179958      5757 4.35  0.04   0.17 -4.92  3.9  1.7  3.4  -46.6 307 0.01 0.01   2 
 833 HD 179949      6148 4.32  0.20   0.23 -4.63  8.8  6.1  5.8  -25.2 245 0.01 0.01   2 
 834 HD 180684      6052 4.03  0.07   0.15 -5.06  7.9  5.7  5.0   -1.0 246 0.01 0.01   2 
 837 HD 181234      5313 4.35  0.35   0.15        3.0  1.8  2.2  -46.8 267 0.01 0.01   1 
 839 HD 182488      5359 4.42  0.14   0.16 -5.03  2.8  1.4  2.3  -20.6 275 0.01 0.01   3 
 840 HD 182572      5587 4.15  0.32   0.17 -5.00  3.2  1.3  2.8  -99.8 370 0.01 0.01   5 
 841 HD 183263      5867 4.26  0.27   0.15 -5.08  4.7  2.4  3.9  -54.9 304 0.01 0.01   2 
 846 HD 185144      5242 4.56 -0.20   0.22 -4.82  1.9  0.5  2.1   27.3 302 0.01 0.01  12 
 854 HD 186408      5778 4.28  0.09   0.15 -5.06  4.3  2.3  3.5  -28.2 302 0.01 0.01   1 
 855 HD 186427      5747 4.37  0.06   0.15 -5.05  3.8  1.6  3.4  -25.9 268 0.01 0.01   3 
 856 HD 187123      5790 4.33  0.09   0.16 -5.02  3.9  1.4  3.6  -17.7 306 0.01 0.01   2 
 860 HD 187923      5774 4.23 -0.08   0.16 -5.01  3.2  0.1  3.5  -19.9 357 0.01 0.01   5 
 861 HD 188015      5690 4.35  0.23   0.16 -5.02  4.0  2.2  3.2    0.3 311 0.01 0.01   2 
 862 HD 187897      5938 4.47  0.15   0.29 -4.54  6.0  3.9  4.3  -36.3 245 0.01 0.01   1 
 864 HD 188512      5081 3.55 -0.10   0.14        3.3  0.1  3.5  -39.8 411 0.01 0.01   4 
 868 HD 190067      5367 4.61 -0.33   0.17 -4.95  1.5  0.1  2.3   20.5 315 0.01 0.01   1 
 869 HD 190228      5238 3.72 -0.22   0.17 -4.98  3.5  0.1  3.6  -50.3 317 0.01 0.01   2 
 870 HD 190360      5549 4.29  0.19   0.14        3.6  2.1  2.7  -46.0 372 0.01 0.01   3 
 871 HD 190404      4960 4.59 -0.46   0.16 -5.03  1.5  0.1  1.8   -4.2 320 0.01 0.02   2 
 872 HD 190406      5940 4.40  0.07   0.19 -4.83  5.0  2.3  4.3    4.0 302 0.01 0.01   2 
 877 HD 191785      5132 4.48 -0.04   0.16 -5.04  2.3  0.8  1.9  -50.3 320 0.01 0.01   2 
 880 HD 192263      4955 4.51  0.03   0.50 -4.52  2.8  2.1  1.8  -10.7 272 0.01 0.02   2 
 883 HD 192310      5071 4.50  0.06   0.18 -4.99  2.4  1.2  1.9  -53.8 285 0.01 0.02   4 
 894 HD 195019      5750 4.13  0.04   0.16 -5.00  4.0  2.0  3.4  -91.8 306 0.01 0.01   2 
 896 HD 195564      5631 3.99  0.04   0.14        3.9  1.2  3.5    7.6 266 0.01 0.01   2 
 897 HD 196201      5417 4.49 -0.18   0.18 -4.95  2.9  1.4  2.4  -18.0 257 0.01 0.01   1 
 901 HD 196885      6172 4.22  0.25   0.15 -5.07  9.6  6.8  6.0  -29.9 243 0.01 0.01   1 
 903 HD 196761      5473 4.55 -0.26   0.18 -4.93  2.0  0.1  2.5  -42.0 359 0.01 0.01   5 
 909 HD 199019      5459 4.52 -0.04   0.51 -4.32  7.4  6.4  2.5   -9.8 253 0.01 0.01   1 
 910 HD 199476      5501 4.55 -0.36   0.17 -4.94  3.3  1.7  2.6  -29.5 314 0.01 0.01   1 
 911 HD 198802      5711 3.87 -0.01   0.16 -5.02  4.9  2.1  4.3   -3.5 248 0.01 0.01   1 
 916 HD 199960      5885 4.22  0.26   0.16 -4.98  4.9  2.6  4.0  -15.8 251 0.01 0.01   1 
 917 HD 200565      5795 4.51 -0.04   0.20 -4.79  9.2  7.7  3.6    4.2 251 0.02 0.02   1 
 921 HD 201219      5610 4.48  0.09   0.26 -4.62  4.2  2.9  2.9    5.3 256 0.01 0.01   1 
 926 HD 201989      5728 4.52  0.09   0.34 -4.47  6.1  4.9  3.3  -23.2 250 0.01 0.01   1 
 928 HD 202575      4729 4.50 -0.10   0.80 -4.42  3.8  3.3  1.6  -17.6 285 0.02 0.02   1 
 931 HD 202917      5541 4.41 -0.04   0.88       17.1 14.7  2.7   -5.8 259 0.02 0.02   1 
 932 HD 204277      6240 4.42  0.05   0.30 -4.45  7.2  2.6  6.6   10.1 246 0.01 0.01   1 
 938 HD 206332      5967 4.29  0.29   0.14 -5.09  4.6  0.9  4.5  -41.7 265 0.01 0.01   1 
 939 HD 206374      5587 4.52 -0.10   0.30 -4.55  3.3  1.6  2.8  -41.9 255 0.01 0.01   1 
 945 HD 208313      5016 4.51  0.00   0.27 -4.80  2.3  1.2  1.8  -13.3 329 0.01 0.02   2 
 951 HD 209393      5650 4.57 -0.16   0.36 -4.44  5.4  4.2  3.0    5.8 250 0.01 0.01   1 
 952 HD 209253      6238 4.43 -0.02   0.35 -4.36 19.8 16.1  6.6   10.4 244 0.01 0.01   1 
 953 HD 209458      6052 4.34  0.05   0.16 -4.97  6.1  3.3  5.0  -15.7 299 0.01 0.01   2 
 957 HD 211681      5710 4.10  0.34   0.20 -4.84  4.2  2.6  3.2  -43.7 254 0.01 0.01   1 
 960 HD 210277      5484 4.32  0.17   0.15 -5.07  2.5  0.1  2.6  -20.8 320 0.01 0.01   1 
 961 HD 210302      6272 4.13  0.13   0.16 -4.97 17.3 13.6  6.9  -21.3 301 0.01 0.01   2 
 968 HD 211080      5659 3.95  0.26   0.14        4.8  2.2  4.1    7.4 253 0.01 0.01   2 
 970 HD 212291      5598 4.55 -0.18   0.22 -4.74  3.1  0.9  2.9   -5.4 312 0.01 0.01   2 
 977 HD 213519      5840 4.43  0.01   0.15 -5.06  3.6  0.1  3.8  -31.9 243 0.01 0.01   1 
 985 HD 216275      5950 4.46 -0.10   0.20 -4.78  4.6  1.2  4.4   14.6 244 0.01 0.01   1 
 986 HD 216259      4879 4.59 -0.52   0.18 -4.97  1.4  0.1  1.7    0.6 286 0.01 0.02   3 
 990 HD 217014      5758 4.32  0.18   0.15 -5.06  4.1  2.0  3.4  -33.2 354 0.01 0.01   3 
 992 HD 217107      5575 4.25  0.28   0.15 -5.09  3.2  1.4  2.8  -14.3 273 0.01 0.01   4 
 993 HD 217165      5944 4.37  0.05   0.16 -4.99  4.8  1.9  4.3   12.8 305 0.01 0.01   2 
1007 HD 218868      5505 4.42  0.18   0.19 -4.89  3.5  2.2  2.6  -30.9 276 0.01 0.01   7 
1012 HD 219538      5062 4.52 -0.00   0.23 -4.85  2.2  0.8  1.9    8.8 332 0.01 0.01   2 
1015 HD 219834 B    5135 4.48  0.20   0.19 -4.91  2.4  1.2  2.0    9.7 289 0.01 0.02   3 
1017 HD 220339      4953 4.56 -0.21   0.23 -4.86  2.4  1.4  1.8   33.2 298 0.01 0.02   4 
1020 HD 221354      5221 4.47  0.08   0.16 -5.07  1.6  0.1  2.1  -26.2 297 0.01 0.01  10 
1021 HD 221356      5987 4.31 -0.21   0.16 -4.99  4.8  1.0  4.6  -13.0 359 0.01 0.01   1 
1030 HD 222582      5789 4.38  0.01   0.17 -4.95  3.7  0.5  3.6   11.1 301 0.01 0.01   1 
1031 HD 222697      5431 4.49  0.14   0.46 -4.42  3.9  2.9  2.4   13.2 253 0.01 0.01   2 
1035 HD 223315      5637 4.43  0.27   0.22 -4.79  3.8  2.2  3.0   -1.2 251 0.01 0.01   2 
1036 HD 223498      5512 4.35  0.12   0.15 -5.07  3.2  1.6  2.6  -24.5 254 0.01 0.01   2 
2000 KIC-4914923    5855 4.21  0.16   0.14        4.7  2.5  3.9   -9.3 113 0.01 0.01   1 
2001 HTR122-002     4974 3.55 -0.11   0.15        3.4  0.1  3.4  -20.0  90 0.02 0.02   1 
2002 HTR163-006     5723 4.50 -0.22   0.17 -4.94  2.8  0.1  3.3  -26.5  90 0.01 0.02   1 
2003 HTR123-003     6246 4.15 -0.15   0.16 -4.93  9.2  5.8  6.7  -17.2  84 0.02 0.02   1 
2004 HD 224983      5156 4.47  0.11   0.24 -4.84  2.6  1.6  2.0  -18.6 383 0.01 0.01   1 
2005 HTR163-001     4951 4.44  0.30   0.29 -4.77  2.6  1.8  1.8  -21.6 115 0.02 0.02   2 
2006 HTR123-008     6120 4.31  0.15   0.18        6.0  2.1  5.5  -16.7 162 0.01 0.02   1 
2007 HD 225021      5026 3.12  0.27   0.12        4.7  3.2  3.4   -6.8 266 0.01 0.02   1 
2008 HTR087-003     5067 3.15 -0.00  -1.85        5.1  3.6  3.5  -35.9  76 0.02 0.07   1 
2009 HTR123-005     6306 4.18 -0.03   0.15 -5.05 13.5 10.0  7.3    2.2  60 0.03 0.03   1 
2010 HTR164-005     5668 4.37  0.10   0.16 -5.01  3.8  2.0  3.1   42.0  98 0.03 0.02   2 
2011 HTR087-015     6153 3.96 -0.07   0.12        6.8  1.3  6.6  -27.6 104 0.01 0.02   1 
2012 HTR210-001     5394 4.34  0.19   0.13        3.0  1.7  2.4  -28.5  90 0.01 0.02   1 
2013 HTR165-012     5488 4.66 -0.24   0.24 -4.73  3.1  1.5  2.6  -36.2  89 0.02 0.02   1 
2014 HTR124-004     5724 3.89  0.14   0.15 -5.04  4.7  1.6  4.3  -23.0 131 0.01 0.01   1 
2015 HD 118         6382 3.68 -0.27   0.09       19.0 13.6  9.4  -49.6  84 0.03 0.04   4 
2016 HTR125-017     5074 3.09  0.08   0.12        5.0  3.5  3.5  -35.7 122 0.01 0.02   1 
2017 HD 249         4775 2.95 -0.06   0.11        3.9  0.1  4.0   16.1 272 0.01 0.02   1 
2018 HTR125-009     5214 4.43  0.11   0.13        2.8  1.8  2.1  -41.1  59 0.02 0.03   1 
2019 HTR211-001     5586 4.57 -0.51   0.15 -5.07  2.8  0.1  2.8   70.8 156 0.01 0.01   1 
2020 HTR089-011     6052 4.28  0.19   0.15        6.5  3.9  5.0  -22.9 163 0.01 0.01   1 
2021 HTR211-003     5339 4.39  0.10   0.14        2.8  1.4  2.3  -20.0 107 0.01 0.02   1 
2022 HTR212-002     6597 4.15  0.03   0.14 -5.07 14.4  7.6 11.8    1.4 235 0.01 0.01   1 
2023 HTR212-005     5045 4.45  0.24   0.12        2.1  0.8  1.8   60.0  70 0.02 0.03   1 
2024 HD 18436 A     5886 4.21  0.30   0.16 -5.01  5.2  3.2  4.0   30.3 353 0.01 0.01   1 
2025 HD 18436 B     5759 4.43  0.23   0.19 -4.84  6.4  5.0  3.4   27.0 283 0.01 0.02   1 
2026 HD 745         5051 3.31  0.07   0.22 -4.87  4.3  2.4  3.5    2.5 265 0.01 0.01   1 
2027 HTR213-008     5965 4.27  0.11   0.14        4.7  1.4  4.4   17.1 166 0.01 0.01   1 
2028 HTR213-002     4922 4.48  0.18   0.31 -4.52  2.3  1.3  1.7    3.7 177 0.01 0.02   1 
2029 HTR258-002     5499 4.40  0.27   0.16 -5.00  3.3  1.9  2.6  -14.7 114 0.01 0.02   2 
2030 MARVELS-1      6163 4.03 -0.08   0.15        6.4  2.3  5.9   15.0 245 0.01 0.01   1 
2031 HTR169-010     5808 4.31 -0.10   0.16 -4.97  3.6  0.1  3.6  -39.0 136 0.01 0.01   1 
2032 HD 1100        4784 2.95  0.03   0.13        3.8  0.1  4.0   22.0 267 0.01 0.02   1 
2033 HD 1205        5811 4.14  0.28   0.14        6.8  5.3  3.6    6.7 310 0.01 0.01   1 
2034 HD 1293        5114 3.19 -0.38   0.16 -5.03  4.9  3.2  3.5   44.5 202 0.01 0.01   2 
2035 HTR170-004     5587 4.34  0.21   0.17 -4.92  3.7  2.3  2.8   32.2 189 0.01 0.01   2 
2036 HTR093-012     6308 4.10 -0.07   0.12        8.7  4.4  7.3   59.8 255 0.01 0.01   1 
2037 HTR062-011     5947 4.07 -0.19   0.14 -5.09  5.0  2.3  4.3  -35.2 147 0.01 0.01   1 
2038 HTR405-001     6338 4.09  0.11   0.14       14.3 10.6  7.7   22.9 114 0.01 0.02   1 
2039 HTR171-008     5438 4.34  0.24   0.26 -4.70  2.7  1.0  2.5  -32.7 104 0.02 0.02   1 
2040 HTR171-008B    4807 4.25  0.24   0.92 -4.29  6.6  6.2  1.6  -36.5  33 0.04 0.05   1 
2041 HD 1449        4966 3.07 -0.22   0.12        3.9  1.8  3.4   23.6 261 0.01 0.02   1 
2042 HD 1502        4947 3.18  0.05   0.14        3.8  1.6  3.4  -10.6 184 0.01 0.02   1 
2043 WASP-1         6116 4.13  0.21   0.14        4.9  0.1  5.5  -14.6 145 0.01 0.02   3 
2044 HD 1666        6279 4.10  0.33   0.13        8.5  4.5  7.0   16.4 239 0.01 0.01   3 
2045 HTR311-004     6441 4.54 -0.15   0.18 -4.83 11.5  6.0  9.1   18.1 176 0.01 0.02   2 
2046 HTR263-005     5983 3.98 -0.22   0.17 -4.89  5.9  2.3  5.4  -19.5 114 0.01 0.02   1 
2047 HTR094-008     6326 3.76 -0.15   0.09        7.5  0.1  8.8   -2.7  52 0.03 0.07   1 
2048 HD 1770        4956 3.27  0.08   0.12        3.8  1.5  3.4   25.9 267 0.01 0.02   1 
2049 EPIC202094994  5904 4.42 -0.05   0.15 -5.06  3.6  0.1  4.1   -5.8  47 0.02 0.03   1 
2050 HTR173-008     5962 4.30  0.09   0.17 -4.91  5.3  2.8  4.4   17.1 129 0.01 0.01   1 
2051 EPIC202089657  6132 4.13 -0.14   0.12        5.7  0.9  5.6    9.9 238 0.01 0.01   1 
2052 EPIC202083688  4800 2.84  0.03   0.33 -4.77  4.2  0.9  4.0   31.7  45 0.03 0.06   1 
2053 EPIC202136151  5140 3.42 -0.38   0.20 -4.94  3.8  1.3  3.5    6.5  24 0.06 0.06   1 
2054 EPIC202088212  6299 4.46  0.06   0.16 -4.97 15.7 11.1  7.2  -10.0  42 0.03 0.03   1 
2055 EPIC202136200  4887 2.80  0.08   0.21 -4.95  4.6  2.2  4.0   -3.9  48 0.03 0.04   1 
2056 EPIC202126884  6317 3.75 -0.02   0.12       16.0 12.0  8.6   64.9  41 0.03 0.03   1 
2057 EPIC202138142  4705 2.96  0.38   0.24 -4.95  3.9  0.1  4.0   -6.6  45 0.03 0.07   1 
2058 EPIC202095074  6501 4.21  0.08   0.13       13.7  8.5 10.0   -5.7  40 0.03 0.03   1 
2059 EPIC202093020  5994 4.54  0.25   0.13       22.6 18.4  4.6  -12.5  41 0.03 0.04   1 
2060 HD 2331        5960 4.26  0.12   0.16 -4.98  5.0  2.2  4.4  -16.8 238 0.01 0.01   1 
2061 HTR314-007     5854 4.51 -0.04   0.17 -4.96  4.9  2.8  3.8   27.8  84 0.01 0.03   1 
2062 EPIC202126847  5874 4.52  0.00   0.21 -4.77  4.6  2.2  4.0   25.8  41 0.03 0.03   1 
2063 EPIC202086137  5155 3.66 -0.16   0.15 -5.08  3.0  0.1  3.5   -2.4  43 0.03 0.03   1 
2064 HD 2488        5357 4.42  0.14   0.10        2.4  0.5  2.3   -7.9 265 0.01 0.01   3 
2065 HTR315-006     6330 4.14 -0.18   0.16       12.7  9.1  7.6   -4.9 147 0.01 0.02   2 
2066 HD 2564        6206 4.03  0.39   0.15 -5.06 14.7 11.6  6.3  -22.5 241 0.01 0.01   3 
2067 HD 236427      5102 3.61  0.03   0.15        3.6  0.6  3.5  -13.6 255 0.01 0.01   1 
2068 HTR363-002     6346 4.12 -0.02   0.14       15.0 11.1  7.8   25.0  89 0.02 0.03   1 
2069 HTR176-001     6411 3.98  0.02   0.17 -4.91 17.7 12.7 10.2   21.8 170 0.01 0.01   2 
2070 HTR315-005     6411 4.15  0.13   0.18 -4.82 15.7 11.6  8.7   27.2 130 0.01 0.02   2 
2071 HTR267-004     4885 3.62  0.08   0.15        3.5  0.3  3.4   25.6 156 0.02 0.04   1 
2072 HTR268-001     5288 4.49  0.20   0.33 -4.60  3.0  2.0  2.2   -8.1 117 0.01 0.02   1 
2073 HTR176-002     5470 4.33  0.19   0.15 -5.10  3.8  2.7  2.5  -12.8 107 0.01 0.02   1 
2074 HD 2816        4996 3.46  0.11   0.13        3.7  1.2  3.4  -12.3 270 0.01 0.01   1 
2075 HD 2946        5452 3.69 -0.16   0.27 -4.64  5.7  4.1  3.8    9.5 201 0.01 0.01   2 
2076 HTR364-003     6069 4.15  0.07   0.13        4.1  0.1  5.1   38.7 154 0.01 0.01   1 
2077 HTR365-001     6162 4.18  0.05   0.13        5.9  0.0  5.9   42.8 161 0.01 0.01   1 
2078 HTR136-001     5681 4.08  0.42   0.14        5.0  3.7  3.1   12.9 191 0.01 0.02   2 
2079 HTR317-002     4949 4.44  0.17   0.20 -4.96  2.2  1.1  1.8   71.7 160 0.01 0.02   1 
2080 HD 3141        5180 4.44  0.13   0.18 -4.99  2.4  1.2  2.0   -1.0 379 0.01 0.01   1 
2081 HTR137-003     5265 3.92 -0.41   0.14        4.4  2.1  3.6    3.6  91 0.02 0.02   1 
2082 HD 3404        5339 3.81  0.19   0.16 -5.05  3.8  0.7  3.6    6.8 322 0.01 0.01   1 
2083 HTR180-001     5933 4.12  0.08   0.16        5.9  3.8  4.3    8.6 180 0.01 0.01   1 
2084 HD 3458        5100 2.95  0.04   0.13        5.4  3.5  4.0   -6.3 255 0.01 0.02   1 
2085 HD 3684        6162 3.90  0.25   0.19 -4.78 10.5  7.3  6.7  -23.1 245 0.01 0.01   1 
2086 HTR139-004     6079 4.34 -0.12   0.14        5.9  2.5  5.2  -30.0  97 0.01 0.01   2 
2087 HTR102-001     5306 4.36  0.29   0.21        3.1  2.0  2.2   11.8 262 0.01 0.01   1 
2088 HTR182-001     4925 3.42  0.15   0.15 -5.04  4.0  2.1  3.4  -15.4 146 0.01 0.02   1 
2089 HIP 52942 A    6196 4.03 -0.13   0.16 -4.98  8.0  4.7  6.2   23.4 234 0.01 0.01   1 
2090 HD 4075        5565 4.10  0.30   0.15        4.0  2.7  2.8  -10.7 371 0.01 0.01   1 
2091 EPIC201713348  4836 4.55 -0.03   0.60 -4.95  3.2  2.7  1.7   13.6  73 0.02 0.03   2 
2092 EPIC201713348B 4865 4.40 -0.06   0.52 -4.52  7.0  6.4  1.7   12.7  39 0.03 0.04   1 
2093 HTR183-005     5716 4.56 -0.36   0.17 -4.93  2.8  0.1  3.3   20.8 127 0.01 0.01   2 
2094 HTR183-008     5743 4.42  0.07   0.33 -4.47  5.3  3.9  3.4  -54.6 134 0.01 0.01   1 
2095 HD 4313        4943 3.24  0.14   0.12        3.9  1.7  3.4   13.5 186 0.01 0.02   1 
2096 HD 4395        5494 3.61 -0.15   0.17 -4.95  4.8  2.8  3.8   -1.7 244 0.01 0.01   1 
2097 EPIC201677835  4747 4.40 -0.12   0.92 -4.32  2.9  2.4  1.6   10.2  34 0.04 0.04   1 
2098 HD 4917        4802 2.97  0.18   0.12        4.2  1.1  4.0  -12.5 269 0.01 0.02   1 
2099 HD 4741        5396 4.46 -0.03   0.28 -4.66  3.7  2.7  2.4   10.1 375 0.01 0.01   1 
2100 HTR187-001     4854 4.49 -0.15   0.23 -4.65  2.3  1.4  1.7   -0.8  84 0.02 0.02   1 
2101 HTR188-002     6046 4.30 -0.06   0.17 -4.91  4.9  0.1  5.0   -2.8 150 0.01 0.01   1 
2102 HTR188-001     5830 4.31 -0.22   0.18 -4.86  4.4  2.1  3.7  -19.4  98 0.04 0.03   1 
2103 HTR145-001     5083 4.40  0.31   0.20        3.1  2.4  1.9  -24.2 154 0.01 0.02   1 
2104 HD 5319        4871 3.26  0.14   0.12        3.8  1.5  3.4    0.3 267 0.01 0.02   4 
2105 HATS568-008    4929 4.49  0.20   0.20 -4.97  2.2  1.2  1.7    8.3  93 0.02 0.02   1 
2106 HTR376-001     5039 4.45  0.08   0.18        2.2  0.8  1.8   12.9 155 0.01 0.02   1 
2107 HTR146-002     5277 4.39  0.33   0.13        2.9  1.8  2.2  -34.7  84 0.02 0.02   1 
2108 HTR189-001     4849 3.50  0.21   0.16 -4.96  3.2  0.1  3.4  -15.1 235 0.01 0.02   1 
2109 HD 5608        4877 3.19  0.18   0.10        3.8  1.5  3.4  -23.6 290 0.01 0.02   1 
2110 HTR378-001     5231 4.41  0.28   0.21 -4.87  3.5  2.7  2.1  -16.6 146 0.01 0.02   1 
2111 HD 5873        4893 3.30  0.23   0.12        3.8  1.4  3.4  -15.9 277 0.01 0.02   1 
2112 HD 5946        5643 4.11  0.33   0.17 -4.97  3.7  2.1  3.0   -2.5 351 0.01 0.01   1 
2113 HTR191-001     5906 4.13  0.27   0.15        7.3  5.6  4.1   -2.2 171 0.01 0.01   2 
2114 HD 6019        5020 3.08 -0.35   0.16 -5.07  4.2  2.2  3.4  -25.3 255 0.01 0.01   1 
2115 HD 6030        4926 3.26  0.04   0.14        3.7  1.3  3.4  -21.0 261 0.01 0.02   1 
2116 HD 6233        5781 4.41  0.04   0.15        3.9  1.5  3.5   50.5 225 0.01 0.01   5 
2117 HD 140538 A    5674 4.50  0.03   0.18 -4.89  3.5  1.2  3.1   18.2 283 0.01 0.01   5 
2118 EPIC203826436  5352 4.53 -0.08   0.19        2.7  1.3  2.3   -3.2  92 0.02 0.02   2 
2119 EPIC204890128  5217 4.47 -0.09   0.18 -4.98  2.3  0.8  2.1   41.1  55 0.02 0.02   1 
2120 HTR333-003     6641 3.71  0.08   0.14       17.1  6.1 16.4  -52.0 162 0.02 0.03   1 
2121 HTR285-001     5916 4.16  0.28   0.14        5.6  3.5  4.2  -61.0 152 0.01 0.01   1 
2122 HD 6512        5871 4.38  0.18   0.16 -4.98  4.2  1.4  3.9   10.4 251 0.01 0.01   2 
2123 HD 6628        4803 3.01 -0.30   1.18 -4.02 16.1 13.7  3.4   18.3 257 0.01 0.02   1 
2124 EPIC203753577  6280 4.06  0.29   0.14        8.8  4.7  7.0  -40.0  50 0.02 0.03   1 
2125 HD 6715        5624 4.48 -0.18   0.18 -4.92  3.3  1.1  2.9  -24.0 346 0.01 0.01   1 
2126 GJ 53          5316 4.66 -0.73   0.22 -4.81  2.2  0.1  2.2  -97.1 247 0.01 0.01   3 
2127 HTR239-004     4780 4.48  0.12   0.39 -4.63  2.5  1.8  1.6  -11.7 123 0.02 0.03   1 
2128 HTR239-008     5901 4.28  0.17   0.17 -4.94  4.7  2.1  4.1   42.8 142 0.01 0.01   1 
2129 HTR194-006     5780 4.56 -0.25   0.22 -4.92  4.0  1.7  3.5  -17.9 151 0.01 0.01   1 
2130 HTR195-003     6478 4.00  0.02   0.17 -4.90 10.8  2.4 10.6  -20.6 234 0.01 0.01   2 
2131 HTR431-010     4884 3.23 -0.33   0.12        3.5  0.0  3.4  163.9 146 0.01 0.02   1 
2132 HTR240-003     5969 4.41  0.05   0.17 -4.94  5.5  3.1  4.5  -27.6 102 0.01 0.02   2 
2133 HTR241-006     5959 3.89  0.23   0.15 -5.04 14.2 11.3  5.2   -3.7 149 0.01 0.01   1 
2134 HTR432-011     6153 4.23  0.30   0.13        7.0  3.7  5.8  -21.9  80 0.02 0.02   1 
2135 HTR152-001     6466 4.31 -0.27   0.17       14.4  9.8  9.5    3.7 116 0.01 0.02   1 
2136 HTR196-004     5824 4.38  0.01   0.17 -5.02  3.5  0.1  3.7  -52.1 164 0.01 0.01   1 
2137 HTR241-007     5979 4.13  0.11   0.13        4.8  1.3  4.5   -3.3 119 0.01 0.02   1 
2138 HTR433-003     6292 4.29  0.02   0.12       11.5  8.0  7.2   17.5 108 0.02 0.02   2 
2139 HTR114-009     5876 3.99 -0.17   0.12        4.9  0.6  4.8   -1.1 143 0.01 0.01   1 
2140 KIC-7866914    5852 4.55 -0.23   0.11        5.4  3.6  3.8  -12.7  48 0.02 0.03   1 
2141 KIC-8073705    6096 4.29 -0.08   0.13        4.8  0.1  5.3  -20.0  49 0.02 0.02   1 
2142 KOI-6883       5446 4.39 -0.03   0.20 -4.86  3.0  1.6  2.5   10.0  24 0.06 0.06   1 
2143 KIC-10644253   6048 4.38  0.14   0.19 -4.79  4.2  0.1  5.0  -17.9 112 0.01 0.01   1 
2144 KIC-7799349    4995 3.60  0.36   0.13        3.9  1.7  3.4  -15.6  58 0.02 0.03   1 
2145 KIC-8408982    5714 4.52  0.03   0.27 -4.60  4.2  2.6  3.3    2.4  32 0.04 0.04   2 
2146 KIC-8006161    5342 4.40  0.32   0.16 -5.02  3.4  2.5  2.3  -43.9  62 0.02 0.02   1 
2147 KIC-10709834   6511 4.03  0.07   0.15 -5.02 11.8  5.7 10.2  -17.5  50 0.02 0.03   1 
2148 KIC-7174707    5254 3.85  0.07   0.14        3.6  0.1  3.6    1.2 117 0.01 0.01   1 
2149 KIC-10319590   5771 4.35  0.18   0.31 -4.51  4.1  2.1  3.5  -31.7  28 0.05 0.09   1 
2150 HD 7530        4951 3.25 -0.24   0.14        3.8  1.5  3.4   54.3 254 0.01 0.01   1 
2151 KIC-9812850    6301 3.99 -0.05   0.14       13.9  9.8  8.4   32.3 109 0.01 0.02   1 
2152 KIC-9446742    5098 3.65  0.16   1.29 -4.01  6.2  5.0  3.5  -30.6  37 0.03 0.04   1 
2153 KIC-8410697    5659 4.39 -0.07   0.20        2.9  0.3  3.1  -74.6  66 0.03 0.02   2 
2154 KIC-7093428    6427 4.24  0.10   0.12        7.7  0.1  8.9  -45.6  27 0.04 0.05   1 
2155 KIC-7584900    4785 3.32  0.33   0.17 -5.10  3.8  1.6  3.4   41.5  57 0.02 0.03   1 
2156 KIC-10516096   5960 4.15 -0.04   0.13        5.4  2.9  4.4    3.0 110 0.01 0.01   1 
2157 KIC-9447166    4805 4.50  0.26   0.18 -5.07  1.9  0.6  1.6   23.2  49 0.16 0.06   1 
2158 KIC-5596656    5077 3.62 -0.37   0.14        3.8  1.5  3.5  -23.4  54 0.02 0.10   1 
2159 KIC-7871531    5438 4.44 -0.26   0.17 -5.00  3.1  1.7  2.5  -20.7 148 0.01 0.01   2 
2160 KIC-8280511    5476 4.54 -0.24   0.14        2.8  0.9  2.5    8.7  50 0.02 0.02   1 
2161 KIC-7940546    6213 3.94 -0.08   0.12       10.5  6.9  7.3   -3.7 172 0.01 0.01   1 
2162 HTR114-006     6614 4.11  0.06   0.15 -5.01 17.5 11.2 12.2    3.0 109 0.01 0.02   1 
2163 KOI-284 W      5899 4.27 -0.22   0.13        5.3  3.1  4.1  -29.0  36 0.03 0.03   1 
2164 KOI-284 E      5861 4.39 -0.23   0.12        4.2  1.2  3.9  -31.0  37 0.03 0.03   1 
2165 KIC-7941200    5938 4.43  0.09   0.14        4.7  1.8  4.3  -36.0  49 0.02 0.02   1 
2166 HD 7510        5478 3.86  0.15   0.17 -4.98  4.0  1.1  3.8  -34.9 352 0.01 0.01   1 
2168 KIC-9139151    6047 4.30  0.11   0.15 -5.06  6.5  3.8  5.0  -27.3 110 0.01 0.01   1 
2169 KIC-9139163    6378 4.20  0.19   0.13        6.2  0.1  8.2  -28.1  59 0.02 0.02   1 
2170 KIC-10454113   6164 4.26  0.03   0.15 -5.06  7.7  4.7  5.9  -22.3  52 0.02 0.02   1 
2171 KIC-11390058   5919 4.48 -0.11   0.21 -4.74  5.4  3.2  4.2  -21.8  31 0.04 0.04   2 
2172 KIC-6185331    5672 4.16  0.11   0.08        3.3  0.9  3.1  -18.9  48 0.02 0.03   1 
2173 KIC-8479655    6078 4.48  0.05   0.25 -4.58  7.6  5.0  5.2  -30.1  33 0.05 0.05   2 
2174 KIC-11071278   6056 3.97  0.03   0.11       14.4 11.5  5.7    5.9  35 0.03 0.04   7 
2175 KIC-9073950    4989 3.37 -0.03   0.10        4.0  1.9  3.4  -58.3  53 0.02 0.03   1 
2177 KIC-6503434    5975 4.05 -0.06   0.13        8.6  6.6  4.5  -22.4  34 0.04 0.05   2 
2178 KIC-8012732    5846 4.21  0.12   0.10        4.6  2.4  3.8  -23.5  54 0.02 0.03   1 
2179 KIC-9635606    4868 4.51  0.06   1.02 -4.22  2.9  2.3  1.7  -32.3  41 0.03 0.04   1 
2180 KIC-9574283    5153 3.69 -0.31   0.13        3.3  0.1  3.5  -15.9  51 0.02 0.02   1 
2181 KIC-8150065    6091 4.15  0.04   0.13        5.8  2.2  5.3  -46.9 109 0.01 0.02   1 
2182 KOI-5932       5460 4.03 -0.19   0.19 -4.90  3.3  1.9  2.5  -71.0  21 0.07 0.07   1 
2183 KOI-5622       5202 4.47  0.02   0.22 -4.85  2.0  0.1  2.0   -3.6  24 0.05 0.06   1 
2184 KIC-3526481    5486 3.97  0.15   0.38 -4.46  9.3  7.8  3.8  -22.9  29 0.05 0.04   1 
2185 KIC-6187639    5227 4.13 -0.03   0.38 -4.54  7.0  6.4  2.1  -21.1  29 0.12 0.05   1 
2186 KIC-6106415    5987 4.23 -0.02   0.14        5.7  3.2  4.6  -12.9  67 0.02 0.02   1 
2187 KIC-5773345    6139 4.00  0.29   0.12        6.8  2.1  6.5  -30.4 110 0.01 0.02   1 
2188 KIC-8938364    5763 4.29 -0.12   0.17 -4.93  4.0  1.8  3.4  -66.7  52 0.02 0.02   1 
2189 KIC-11179629   5639 4.52  0.09   0.33 -4.51  5.8  4.8  3.0  -30.0  78 0.02 0.02   2 
2190 KIC-5431016    6483 3.90 -0.04   0.16 -4.95  8.0  0.1 11.7   -5.4 106 0.01 0.02   1 
2191 KIC-11126267   5352 4.51 -0.22   0.15 -5.08  2.4  0.1  2.3    8.7  29 0.04 0.04   1 
2192 KOI-7345       5719 4.38 -0.10   0.13        3.6  1.4  3.3   27.8  26 0.05 0.05   1 
2193 KIC-11392618   5746 4.17  0.02   0.12        4.1  2.2  3.4    5.3  85 0.01 0.02   2 
2194 KIC-9206432    6488 4.24  0.25   0.13        6.9  0.1  9.8   -0.9 216 0.01 0.01   1 
2195 KIC-3938173    5939 4.11  0.39   0.10        7.0  1.8  9.3   -8.5  30 0.04 0.06   3 
2196 KIC-5689820    4969 3.71  0.24   0.11        3.2  0.1  3.4  -40.7 122 0.01 0.02   1 
2197 KIC-7266428    4996 3.92 -0.32   1.33 -4.04  8.7  7.4  3.4  -46.6  30 0.05 0.07   1 
2198 KIC-3427720    6043 4.35  0.02   0.14 -5.09  4.3  0.1  5.0  -22.6 110 0.01 0.01   1 
2199 KIC-11652870   5464 4.59 -0.30   0.32 -4.56  4.8  3.9  2.5   -5.5  80 0.02 0.02   2 
2200 KIC-3939069    4967 4.42  0.11   0.23 -4.88  3.6  3.0  1.8  -19.1  31 0.18 0.07   1 
2201 KIC-3326377    5137 4.48 -0.05   0.21 -4.89  3.1  2.3  2.0   -1.9  45 0.03 0.07   1 
2202 KOI-4978       5456 4.51  0.09   0.18 -4.92  3.5  2.3  2.5  -49.1  23 0.05 0.06   1 
2203 KIC-10850327   6011 4.16 -0.07   0.13        5.7  3.0  4.7   16.3  80 0.01 0.02   1 
2204 KOI-6734       5218 4.35  0.30   0.30 -4.67  3.4  2.7  2.1  -28.2  24 0.05 0.07   1 
2205 KIC-10850420   5832 4.47 -0.04   0.15 -5.07  5.3  3.6  3.7   -6.8  30 0.04 0.04   1 
2206 KIC-9880470    4832 4.45  0.00   0.62 -4.46  3.2  2.7  1.7   -4.3  18 0.07 0.08   1 
2207 KIC-3219508    4846 4.59 -0.09   0.97 -4.25  3.8  3.2  1.7   -9.3  41 0.12 0.08   1 
2208 KIC-7103006    6403 4.14  0.18   0.17 -4.90 12.8  8.7  8.5  -21.7  50 0.02 0.03   1 
2209 KIC-6933899    5864 4.06  0.04   0.11        5.1  3.2  3.9   -6.4  52 0.02 0.02   1 
2210 KIC-11128041   5941 4.67 -0.17   0.25 -4.62  5.9  3.3  4.4    2.8  32 0.04 0.04   2 
2211 KIC-4820550    5600 4.50  0.01   0.15 -5.06  3.9  2.5  2.9    0.9  44 0.02 0.04   1 
2212 KOI-5567       5501 4.23  0.05   0.31 -4.57  4.2  3.2  2.6  -48.6  23 0.06 0.06   1 
2213 KIC-3429205    4989 3.45  0.05   0.12        3.7  1.3  3.4  -30.1  54 0.02 0.02   1 
2214 KOI-7235       5393 4.53 -0.10   0.19 -4.91  2.5  0.5  2.4  -25.9  33 0.04 0.04   1 
2215 KIC-10001391   5947 4.23 -0.11   0.15 -5.05  5.0  2.3  4.3  -40.7  34 0.03 0.05   1 
2216 KIC-10459987   5323 4.49  0.07   0.66 -4.23  9.0  8.0  2.2  -27.8  33 0.03 0.04   2 
2217 KIC-7020182    5478 4.28 -0.07   0.14        6.5  5.7  2.6  -35.2  34 0.03 0.10   2 
2218 KIC-3733735    6498 4.02  0.04   0.15 -5.00 21.7 16.6 10.0    7.7  49 0.02 0.03   1 
2219 KOI-5790       4778 4.45  0.07   0.67 -4.45  1.8  0.4  1.6  -19.1  22 0.06 0.07   1 
2220 KOI-5852       5722 4.33 -0.02   0.34 -4.46  3.2  0.1  3.3   26.9  22 0.06 0.06   1 
2221 Kepler-21 A    6151 3.93 -0.02   0.13        9.6  6.3  6.6  -20.9 237 0.01 0.01   1 
2222 KIC-4548011    5938 4.16  0.10   0.12        5.5  3.3  4.3  -11.2  51 0.02 0.02   1 
2223 KIC-4351319    4892 3.42  0.35   0.14        3.8  1.5  3.4  -17.5  56 0.02 0.03   1 
2224 KIC-11395018   5595 3.88  0.26   0.14        5.1  2.9  4.0  -20.6 114 0.01 0.02   1 
2225 KIC-10130853   4796 3.30  0.42   0.17        3.9  1.9  3.4  -63.9  57 0.02 0.03   1 
2226 KIC-11551692   4852 4.52  0.12   0.54 -4.51  4.3  3.8  1.7  -18.9 133 0.02 0.03   2 
2227 KIC-11182758   4884 3.39 -0.08   0.14        3.4  0.1  3.4  -21.4  37 0.13 0.05   1 
2228 KIC-5607242    5502 3.80 -0.08   0.12        4.4  2.1  3.8  -27.8  52 0.02 0.02   1 
2229 KIC-7742408    4788 4.49  0.10   1.40 -4.11  2.9  2.3  1.6  -29.9  45 0.03 0.03   1 
2230 KIC-8223197    5507 4.31 -0.27   0.26 -4.67  8.7  7.3  2.6  -21.4  29 0.06 0.06   1 
2231 KIC-8018599    5889 3.75  0.23   0.12        9.0  6.9  4.9   14.4 112 0.01 0.02   1 
2232 KIC-5608037    5459 3.70 -0.07   0.20 -4.87  6.6  5.2  3.8   -5.9  28 0.07 0.06   1 
2233 KIC-6679371    6408 3.96  0.10   0.14       18.6 13.7 10.1  -21.5  48 0.03 0.03   1 
2234 KIC-7106245    5951 4.31 -0.12   0.14 -5.09  4.1  0.1  4.4  -50.8 109 0.01 0.01   1 
2235 KIC-6851380    4991 4.78 -0.30   0.23 -4.88  3.6  3.0  1.8  -28.6  39 0.04 0.05   1 
2236 KIC-3735871    6080 4.36  0.03   0.13        5.5  1.6  5.2    8.1  50 0.02 0.02   1 
2237 KIC-6766513    6203 3.87 -0.09   0.13        7.0  0.1  7.1  -42.0 108 0.01 0.02   1 
2238 KOI-5198       5282 4.56 -0.05   0.23 -4.81  2.1  0.1  2.2  -12.5  23 0.05 0.05   1 
2239 KOI-5626       5916 4.28 -0.08   0.28 -4.55  4.3  0.9  4.2   -7.2  17 0.09 0.09   1 
2240 KIC-5695396    5729 4.47  0.14   0.16 -5.03  3.7  1.6  3.3  -23.1  50 0.02 0.02   1 
2241 KIC-7107778    5022 3.62  0.13   0.10        5.9  4.6  3.4  -24.5  55 0.02 0.02   1 
2242 KIC-8552719    5457 4.03  0.09   0.15        6.2  5.1  2.9  -27.1  83 0.04 0.05   2 
2243 KIC-10068307   6138 3.94 -0.09   0.12        7.2  2.9  6.5  -13.8  50 0.02 0.03   1 
2244 KIC-10398088   5430 4.49 -0.09   0.17 -4.97  3.2  1.9  2.4  -26.6  29 0.04 0.04   1 
2245 KIC-3945784    5155 4.45  0.06   0.38 -4.56  3.9  3.3  2.0  -18.1  29 0.05 0.05   1 
2246 KIC-7353970    5393 4.36  0.24   0.12        3.2  2.1  2.4  -20.7  43 0.03 0.03   1 
2247 KIC-11554100   4774 3.40  0.37   0.27 -4.87  3.7  1.3  3.4  -28.1  56 0.02 0.03   1 
2248 KIC-11656918   5287 4.47  0.20   0.13        3.4  2.6  2.2   -7.3  39 0.04 0.06   1 
2249 KIC-10593351   5835 3.80  0.31   0.12        9.7  7.8  4.7  -24.7  51 0.02 0.03   1 
2250 KIC-10593535   5890 4.29  0.14   0.12        4.7  2.2  4.0  -51.6  46 0.02 0.03   1 
2251 KOI-6981       6008 4.68 -0.26   0.13        6.7  3.8  4.7  -83.7  28 0.05 0.06   1 
2252 KIC-11554435   5494 4.49  0.10   0.39 -4.44  6.5  5.7  2.6  -23.7  51 0.02 0.03   1 
2253 KIC-12009504   6160 4.20  0.02   0.13        8.8  5.9  5.9   14.4 109 0.01 0.01   1 
2254 KIC-6116048    6013 4.25 -0.14   0.12        5.6  2.9  4.7  -52.2  54 0.02 0.02   1 
2255 KOI-5247       5992 4.17  0.16   0.08        4.7  0.6  4.6  -19.3  32 0.04 0.04   1 
2256 KIC-12255108   6773 3.46  0.18   0.52 -4.20 22.5  5.7 22.8  -33.2  33 0.04 0.04   6 
2257 KIC-8424992    5727 4.42 -0.09   0.16 -4.98  3.8  1.6  3.3  -85.6  52 0.02 0.02   1 
2258 KIC-5179841    5813 4.22  0.33   0.22 -4.72  5.8  4.3  3.7   -1.8  34 0.04 0.04   2 
2259 KIC-4554830    5573 4.02  0.28   0.17 -4.99  4.3  3.2  2.8  -22.6  29 0.04 0.04   1 
2260 KIC-10006542   5550 4.40  0.08   0.18 -4.94  4.0  2.8  2.7  -25.6  29 0.04 0.04   1 
2261 KIC-7747078    5918 3.94 -0.14   0.14        6.9  4.3  5.0  -45.5 112 0.01 0.02   1 
2262 KIC-12735740   5726 4.54 -0.07   0.18        3.6  1.3  3.3  -21.1  86 0.01 0.02   1 
2263 KIC-8091757    6036 4.11  0.28   0.12        8.1  5.9  4.9  -19.1  31 0.04 0.04   2 
2264 KIC-9016693    6680 3.00 -0.18   0.36 -4.86 14.7  6.4 23.3  -12.4  33 0.04 0.05   4 
2265 KIC-9583493    5630 4.48 -0.06   0.37 -4.45  9.6  8.3  3.0  -19.1  32 0.04 0.04   2 
2266 KIC-3539632    5490 4.27  0.06   0.43 -4.39 20.2 17.2  2.6  -16.6  28 0.04 0.05   1 
2267 KIC-4830001    5728 4.59 -0.12   0.18 -4.88  4.3  2.6  3.3  -18.1  28 0.06 0.05   1 
2268 KIC-11187332   5498 4.32 -0.14   0.13        3.1  1.5  2.6  -73.6  34 0.21 0.06   1 
2269 KIC-4649305    6711 4.17  0.03   0.13       10.5  0.1 14.4   15.3  32 0.04 0.04   5 
2270 KIC-5955122    5880 3.87 -0.09   0.14        7.4  5.1  4.9  -31.4 110 0.01 0.02   1 
2271 KIC-5005618    6171 4.08  0.02   0.15       12.4  8.4  6.3  -44.4  40 0.04 0.05   4 
2272 KIC-8228742    6042 3.91 -0.04   0.13        6.5  2.9  5.8   11.5 110 0.01 0.02   1 
2273 KIC-7357531    5663 4.22  0.16   0.14        3.7  2.0  3.1  -38.8  42 0.03 0.03   1 
2274 KIC-12508433   5198 3.72  0.22   0.15        4.0  1.7  3.5  -55.1  54 0.02 0.02   1 
2275 KOI-7136       5444 4.45  0.22   0.38 -4.48  2.9  1.4  2.5  -37.4  23 0.05 0.10   1 
2276 KIC-3540728    5204 4.02 -0.06   0.80 -4.19 20.7 17.7  2.0  -17.2  29 0.05 0.05   1 
2277 KIC-11026764   5676 3.93  0.06   0.13        5.8  3.8  4.2  -28.9 114 0.01 0.01   1 
2278 KIC-5955905    6237 4.26 -0.15   0.14 -5.09  7.8  4.0  6.6  -22.8  26 0.04 0.05   1 
2279 KIC-8556311    6017 4.13  0.34   0.13        7.2  5.1  4.8  -22.1  32 0.04 0.04   2 
2280 KIC-10972873   5740 3.99 -0.03   0.14        4.5  1.1  4.4  -14.8 112 0.01 0.02   1 
2281 KIC-10917433   5767 4.40 -0.05   0.13        3.6  0.8  3.5   -6.3  49 0.02 0.02   1 
2282 KIC-12737015   5901 3.88  0.17   0.10        7.5  5.2  5.0  -24.4  48 0.02 0.03   1 
2283 KIC-9767437    5239 4.79 -0.30   0.31 -4.64  4.0  3.1  2.1   -5.4  29 0.04 0.05   1 
2284 KIC-11241912   5955 4.38 -0.04   0.11        4.5  0.4  4.4  -39.9  51 0.02 0.02   1 
2285 KIC-8621739    6080 4.25  0.27   0.33 -4.41 19.4 15.8  5.2  -26.5  27 0.04 0.05   1 
2286 KIC-12109550   5707 4.51 -0.20   0.34 -4.47 11.6 10.0  3.2  -42.8  32 0.04 0.04   2 
2287 KIC-5445334    5234 4.49 -0.01   0.41 -4.50  6.1  5.5  2.1    1.3  30 0.05 0.04   1 
2288 KOI-5888       5158 4.55 -0.09   0.19 -4.95  2.4  1.1  2.0  -16.8  26 0.05 0.05   1 
2289 KOI-5135       5038 4.40 -0.03   0.17 -5.05  3.6  3.0  1.8    1.7  24 0.06 0.05   1 
2290 KIC-7680114    5834 4.18  0.11   0.12        4.4  2.2  3.8  -57.9  51 0.02 0.02   1 
2291 KIC-8751420    5241 3.70 -0.07   0.11        4.0  1.6  3.6  -48.2  58 0.02 0.02   1 
2292 Kepler-68 A    5811 4.26  0.11   0.14        3.8  0.6  3.7  -21.7 245 0.01 0.01   1 
2293 KIC-6603624    5591 4.25  0.21   0.16 -5.05  3.5  1.8  2.8  -58.5 230 0.01 0.01   1 
2294 KIC-6775034    6672 4.33 -0.07   0.15 -5.08 18.1  9.4 13.8   31.0  32 0.04 0.04   9 
2295 KIC-5184732    5770 4.20  0.36   0.14        5.3  3.8  3.5   16.7  53 0.02 0.02   1 
2296 HTR115-003     6135 4.08  0.17   0.14 -5.10 14.1 11.3  5.6  -22.2 130 0.01 0.01   1 
2298 KIC-8817885    4811 3.55  0.21   1.77        9.8  8.6  3.4  -81.8  40 0.04 0.04   1 
2299 KOI-5612       5168 4.43  0.00   0.16 -5.06  2.1  0.1  2.0  -50.3  21 0.06 0.06   1 
2300 KIC-12307366   4946 3.45  0.27   0.09        3.8  1.5  3.4  -17.0  56 0.02 0.03   1 
2301 KIC-2852862    6165 3.85 -0.04   0.13       12.5  9.4  6.8  -24.8 108 0.01 0.02   1 
2302 KIC-3342467    5367 4.50  0.11   0.34 -4.55  4.4  3.6  2.3  -30.8  46 0.03 0.06   1 
2303 KIC-6442183    5703 4.08 -0.11   0.12        4.3  2.7  3.2   21.8  55 0.02 0.02   1 
2304 KIC-12258514   5964 4.07  0.07   0.14        4.9  1.9  4.4  -17.8 113 0.01 0.01   1 
2305 KIC-10796663   5367 4.54 -0.13   0.40 -4.47  5.1  4.4  2.3    0.2  29 0.04 0.04   1 
2306 KIC-6948006    5825 4.10 -0.54   0.18 -4.90  3.6  0.1  3.7  -96.0  41 0.03 0.03   1 
2307 KIC-11137075   5649 4.23 -0.04   0.13        3.9  2.2  3.0   -8.8  51 0.02 0.02   1 
2308 KIC-10730618   6318 4.02  0.02   0.13        6.3  0.1  7.5  -12.3 109 0.01 0.02   1 
2310 KIC-11244118   5638 4.01  0.28   0.15 -5.09  4.5  3.2  3.0  -45.0  53 0.02 0.02   1 
2311 KOI-5284       5584 4.14  0.32   0.20 -4.84  3.5  1.9  2.8  -67.9  33 0.03 0.04   1 
2312 KIC-11403032   6528 3.97  0.09   0.13       12.7  3.3 12.4   20.9  34 0.04 0.04  11 
2313 HTR154-018     5294 4.63 -0.51   0.31 -4.64  3.2  2.1  2.2  -69.9  82 0.02 0.05   1 
2314 KIC-8233802    5875 4.39 -0.17   0.14        5.5  3.6  4.0   -1.9  36 0.04 0.05   1 
2315 KIC-7282872    6156 4.47 -0.19   0.12        9.7  7.1  5.9   12.6  34 0.04 0.03   1 
2316 KIC-5960989    6355 3.87  0.06   0.14       24.0 18.9  8.9    4.8  34 0.04 0.04   5 
2317 KIC-3852594    6464 4.05 -0.19   0.12        8.1  0.1  9.4   -7.0 106 0.01 0.02   1 
2318 KIC-1435467    6218 4.03  0.12   0.15 -5.06 13.0 10.2  6.4  -60.3  52 0.02 0.02   1 
2319 HTR154-011     6207 3.84  0.17   0.15 -5.06  7.0  0.1  7.2   -8.0 233 0.01 0.02   1 
2320 KIC-10471412   5755 4.46  0.15   0.18 -4.91  4.2  2.3  3.4  -11.7  28 0.04 0.05   1 
2321 KIC-8561221    5257 3.67 -0.04   0.14        4.1  1.8  3.6  -51.5  53 0.02 0.02   1 
2322 KIC-6779260    5286 4.45 -0.03   0.49 -4.39  7.6  6.9  2.2  -30.6  99 0.01 0.03   2 
2323 KIC-8367064    4744 4.39  0.08   0.58 -4.53  7.6  7.0  1.6  -27.8  40 0.03 0.04   1 
2324 KIC-3120904    5918 3.84 -0.04   0.12        9.0  6.8  5.0  -48.1  49 0.02 0.03   1 
2325 KOI-5018       5377 4.36  0.32   0.18 -4.95  3.0  1.8  2.3  -18.0  23 0.05 0.06   1 
2326 KIC-11298298   5909 4.49  0.04   0.20 -4.80  4.8  2.3  4.1   -5.2  58 0.02 0.02   1 
2327 KIC-6693861    5668 3.92 -0.30   0.11        4.3  0.7  4.2  -44.4  51 0.02 0.03   1 
2328 KIC-2581316    6183 4.23  0.18   0.14       10.0  7.2  6.1  -30.5  84 0.01 0.02   1 
2329 KIC-11764567   5534 3.57 -0.16   0.20 -4.86 21.7 18.2  3.9   -3.3  28 0.06 0.05   1 
2330 KIC-9428430    6177 3.77  0.03   0.12       12.4  9.3  6.9  -24.2  71 0.02 0.02   1 
2331 KIC-11612280   5871 4.13  0.09   0.11        5.1  3.1  3.9  -33.7  47 0.03 0.03   1 
2332 KIC-2718885    5617 4.46  0.07   0.13        3.9  2.4  2.9  -19.0  36 0.03 0.03   1 
2333 KIC-4750938    6374 4.69 -0.12   0.20 -4.75 12.4  8.0  8.2   20.4  28 0.07 0.05   1 
2334 KIC-9025370    5968 4.99 -0.30   0.14        5.9  3.3  4.5   -0.5  53 0.04 0.05   1 
2335 KIC-4659476    6384 3.86 -0.19   0.22 -5.00 19.3 12.0 11.6   -0.6  34 0.04 0.04   2 
2336 KOI-7599       5624 4.59  0.09   0.31 -4.55  4.3  3.0  2.9  -28.5  21 0.07 0.07   1 
2337 KIC-5104192    5898 4.63 -0.23   0.14        2.7  0.1  4.1  -17.1  46 0.03 0.03   1 
2338 KIC-4660012    5524 4.56 -0.16   0.46 -4.35  4.2  3.1  2.7    3.7  36 0.03 0.03   1 
2339 KIC-8957218    6122 4.20 -0.26   0.25 -4.58 16.2 12.7  5.6   43.2  29 0.05 0.06   1 
2340 KIC-9346370    4991 3.50  0.04   0.15        3.4  0.1  3.4  -29.9  38 0.03 0.04   1 
2341 KIC-7533340    6196 3.90  0.04   0.16 -4.94 13.5 10.1  7.1  -54.8  40 0.03 0.04   1 
2342 KOI-5216       5566 4.58 -0.11   0.24 -4.70  2.7  0.1  2.8  -24.4  23 0.05 0.07   1 
2343 KIC-10079226   5926 4.27  0.15   0.11        5.2  3.0  4.2  -32.9  51 0.02 0.02   1 
2344 KIC-11193681   5605 3.81  0.26   0.12        4.7  2.5  4.0  -62.8  53 0.02 0.02   1 
2345 KIC-5017127    6580 4.24  0.04   0.14       11.3  2.6 11.7    8.8  39 0.03 0.04   7 
2346 KOI-6759       5402 3.98  0.30   0.16 -5.02  3.8  0.1  3.7  -68.3  33 0.03 0.04   1 
2347 KIC-8435766    5023 4.55 -0.04   0.45 -4.49  3.7  3.1  1.8   -4.1 228 0.01 0.02   3 
2348 KIC-7206837    6261 4.14  0.23   0.13       10.8  7.6  6.9  -23.0  49 0.02 0.03   1 
2349 KIC-11716643   5582 4.46 -0.08   0.16 -5.00  3.4  1.6  2.8    2.1  35 0.03 0.04   1 
2350 KIC-6370558    6152 4.02 -0.01   0.11        8.4  5.3  6.1  -32.2  34 0.03 0.04   5 
2351 KIC-5455407    5429 3.69  0.09   0.36 -4.51  9.4  7.9  3.7   -5.2  33 0.04 0.04   2 
2352 KIC-4472818    5811 4.49  0.06   0.28 -4.55  4.9  3.1  3.7  -26.3  86 0.01 0.02   1 
2353 KIC-5018442    6224 4.29  0.21   0.16       19.0 15.1  6.5  -20.9  30 0.04 0.04   2 
2354 KOI-5380       5623 4.58 -0.22   0.14        2.8  0.1  2.9  -47.0  25 0.05 0.05   1 
2355 KOI-5706       5702 4.21  0.18   0.11        3.9  2.1  3.2  -27.9  22 0.08 0.06   1 
2356 KIC-10080792   4927 4.28 -0.03   0.75 -4.33  6.7  6.2  1.7   -8.7  39 0.05 0.09   1 
2357 KIC-11615035   5926 4.37 -0.15   0.15 -5.08  4.0  0.1  4.2   -6.3  27 0.05 0.06   1 
2358 KIC-11717120   5044 3.72 -0.24   0.20 -4.93  3.1  0.1  3.4  -75.5 233 0.01 0.01   1 
2359 KIC-3128488    4853 4.28  0.04   1.00 -4.23  6.5  6.0  1.7  -23.8  31 0.04 0.04   1 
2360 KIC-3656476    5638 4.15  0.22   0.14        3.8  2.3  3.0  -12.9 115 0.01 0.01   1 
2361 KIC-9716028    6107 4.12  0.11   0.09        7.0  4.3  5.4  -19.7  47 0.03 0.05   1 
2362 KIC-11666358   5013 4.51  0.23   0.15        1.9  0.0  1.8  -57.9  20 0.07 0.07   1 
2363 KIC-10147635   5921 3.79  0.07   0.10        7.2  4.9  5.0  -29.1  52 0.02 0.03   1 
2364 KOI-6745       6327 4.03  0.12   0.17 -4.87  8.9  4.5  7.6  -33.6  27 0.04 0.05   1 
2365 KOI-7605       5949 4.54 -0.06   0.18 -4.86  5.5  3.2  4.4   12.7  25 0.06 0.06   1 
2366 KIC-11968749   4959 3.37  0.11   0.16 -5.09  3.6  1.0  3.4   43.0  54 0.02 0.02   1 
2367 KIC-9410862    6045 4.30 -0.33   0.15 -5.03  4.7  0.1  5.0  -55.4 109 0.01 0.02   1 
2368 KIC-8105398    5962 4.18 -0.06   0.27 -4.56  4.8  1.7  4.4  -59.1  48 0.02 0.03   1 
2369 HD 7931        4796 3.18  0.14   0.13        3.7  1.2  3.4   10.1 268 0.01 0.02   1 
2370 KIC-7830637    6134 3.97 -0.11   0.10        5.6  0.1  6.5   13.8  41 0.03 0.03   1 
2371 KOI-5924       5012 4.39 -0.03   0.36 -4.64  3.2  2.6  1.8  -47.5  19 0.07 0.08   1 
2372 KIC-6531928    5142 3.86 -0.51   0.15        3.5  0.1  3.5    1.3  53 0.02 0.02   1 
2373 KIC-5021689    6108 3.94 -0.04   0.13       10.0  7.1  6.3   17.9 108 0.01 0.02   1 
2374 KIC-10018963   6082 3.83 -0.17   0.13        6.4  2.0  6.1  -16.5  55 0.02 0.02   1 
2375 KIC-9958387    6086 4.07  0.05   0.11        7.9  5.5  5.3    7.3  68 0.02 0.05   1 
2376 KOI-5855       5595 4.48  0.01   0.28 -4.61  3.5  1.9  2.9  -23.2  23 0.05 0.06   1 
2377 KIC-11769146   5796 4.82 -0.09   0.12       10.8  9.0  3.6   -2.2  42 0.03 0.04   1 
2378 KOI-5423       5571 4.13  0.21   0.08        3.9  2.7  2.8   -6.9  24 0.05 0.05   1 
2379 KIC-9226339    5765 4.12  0.16   0.11        4.6  3.0  3.5  -25.0  49 0.09 0.03   1 
2380 HATS579-042    5689 4.40  0.17   0.12        3.8  2.0  3.2   17.8  47 0.19 0.06   1 
2381 KIC-9098294    5929 4.43 -0.08   0.14        4.3  0.4  4.2  -54.4  51 0.02 0.02   1 
2382 KOI-5155       5791 4.37 -0.00   0.19 -4.83  3.5  0.1  3.6  -65.9  24 0.05 0.05   1 
2383 KIC-9959608    5805 4.52 -0.07   0.27 -4.58  7.4  6.0  3.6  -32.2  78 0.02 0.02   2 
2384 KIC-12069127   6189 3.88  0.15   0.13        6.3  0.1  7.0  -25.8 108 0.01 0.02   1 
2385 KIC-9413313    5196 4.49  0.10   0.34 -4.60  4.0  3.3  2.0  -17.0  51 0.02 0.03   1 
2386 KIC-7970740    5252 4.56 -0.45   0.18 -4.96  2.6  1.2  2.1  -58.6  61 0.02 0.02   1 
2387 KOI-5085       5676 4.40 -0.12   0.33 -4.48  3.0  0.1  3.1   -4.3  17 0.08 0.09   1 
2388 KOI-5702       5719 4.54 -0.08   0.28 -4.58  4.5  2.9  3.3   -5.1  26 0.05 0.05   1 
2389 KIC-3971507    5377 4.42  0.02   0.63 -4.24 10.2  9.2  2.3  -22.8  38 0.04 0.08   1 
2390 KIC-3764714    6547 4.13 -0.21   0.14       20.1 13.8 12.1   -5.3  33 0.04 0.04  10 
2391 KIC-7459173    5725 4.43  0.12   0.30 -4.54  7.4  6.2  3.3  -24.2  36 0.04 0.03   1 
2392 KIC-12266582   5504 4.60 -0.10   0.49 -4.32  7.3  6.4  2.6    1.4  28 0.04 0.05   1 
2393 KIC-6137704    5260 4.47  0.08   0.20 -4.89  3.0  2.0  2.1  -36.5  43 0.03 0.03   1 
2394 KIC-11146592   4796 2.77  0.14   0.13        4.3  1.6  4.0  -36.6  41 0.03 0.04   1 
2395 KIC-11253226   6580 4.09  0.04   0.14 -5.08 16.1 10.1 11.4   11.8  48 0.02 0.03   1 
2396 KOI-6786       5851 4.55  0.01   0.27 -4.57  3.7  0.1  3.8  -34.8  18 0.07 0.08   1 
2397 KOI-5546       6168 4.46 -0.06   0.12        6.5  2.5  5.9    4.3  22 0.05 0.06   1 
2398 KIC-12316126   4710 2.86  0.21   0.10        3.9  0.1  4.0  -41.9  55 0.02 0.03   1 
2399 KIC-11771760   5770 3.71  0.02   0.14        4.9  2.1  4.4  -55.2 111 0.01 0.02   1 
2400 KIC-8311864    5725 4.36  0.16   0.13        3.9  1.9  3.3  -28.2  51 0.02 0.02   1 
2401 KIC-9353712    6173 3.87 -0.02   0.12        7.1  1.7  6.8  -45.5  49 0.02 0.03   2 
2402 KOI-7040       6183 3.78 -0.23   0.08       10.1  6.7  6.9  -26.3  31 0.10 0.05   1 
2403 KIC-11253827   5576 4.49  0.06   0.29 -4.59  4.9  3.9  2.8  -16.6  87 0.01 0.02   2 
2404 KOI-5792       4800 4.50 -0.01   0.42 -4.65  2.1  1.1  1.6  -44.3  24 0.05 0.06   1 
2405 KIC-8443527    6141 4.34 -0.07   0.17 -4.89  8.9  6.4  5.7    4.3  48 0.02 0.03   1 
2406 KIC-8179536    6313 4.24  0.09   0.12       11.0  7.4  7.4  -23.8  50 0.02 0.02   1 
2407 KIC-6140059    6097 3.89  0.14   0.12        5.5  0.1  6.2  -22.6  49 0.02 0.03   1 
2408 KIC-11923629   6137 4.17  0.01   0.11        7.0  3.6  5.7  -31.5  34 0.03 0.04   8 
2409 KOI-5039       4774 4.52  0.04   0.44 -4.64  1.2  0.1  1.6  -18.3  25 0.05 0.06   1 
2410 KIC-8572936    6270 4.67 -0.24   0.30 -4.46 10.0  5.2  7.3  -11.9  30 0.17 0.08   2 
2411 KIC-5723165    5230 3.70 -0.00   0.15        3.6  0.1  3.6  -53.9 118 0.01 0.01   1 
2412 KIC-8702606    5495 3.76 -0.09   0.14        4.1  1.3  3.8   14.6 116 0.01 0.01   1 
2413 KIC-10287145   4867 3.18 -0.09   0.15        3.4  0.1  3.4  -29.7  38 0.03 0.04   1 
2414 KIC-12317678   6663 4.15 -0.17   0.14 -5.10  8.8  0.1 13.2  -56.7  53 0.02 0.03   1 
2415 KIC-9661979    5729 4.40  0.06   0.17 -4.96  4.7  3.2  3.3    0.6  44 0.04 0.03   1 
2416 KIC-10024862   5979 4.38 -0.12   0.08        5.7  3.2  4.5   -3.8  23 0.06 0.06   1 
2417 KIC-7906892    6131 3.92 -0.19   0.11        7.7  3.9  6.4  -23.9  49 0.02 0.03   1 
2418 KIC-8044608    6137 4.31 -0.08   0.12        6.5  3.0  5.7    9.5  42 0.03 0.03   1 
2419 KIC-7976303    6095 3.91 -0.37   0.12        6.1  0.1  6.1  -24.9 218 0.01 0.01   1 
2420 KIC-5383248    5703 4.50  0.03   0.25 -4.66  3.7  1.7  3.2  -49.4  50 0.02 0.02   1 
2421 KIC-11414712   5624 3.87 -0.03   0.14        5.2  3.0  4.1  -27.6  57 0.02 0.02   1 
2422 KIC-5896387    5858 4.51  0.02   0.17 -4.92  5.6  3.9  3.9  -13.9  32 0.04 0.04   2 
2423 KIC-11875511   4795 4.24  0.25   1.63 -4.04  4.3  3.9  1.6  -56.9  40 0.03 0.04   1 
2424 KIC-9965691    6462 3.99 -0.09   0.12        8.1  0.1 10.3  -14.9  33 0.04 0.04   5 
2425 KIC-6225718    6206 4.28 -0.04   0.13        6.1  0.1  6.3   -3.4  63 0.02 0.02   1 
2426 KIC-9965715    6357 4.23 -0.20   0.13       11.8  7.8  7.9  -38.9 107 0.01 0.02   1 
2427 KIC-7771282    6244 4.15  0.06   0.11        9.1  5.7  6.7    1.2  49 0.02 0.03   1 
2428 KIC-9480535    6092 4.17 -0.05   0.14 -5.08  6.8  4.0  5.3  -16.1  34 0.04 0.04   1 
2429 HTR388-005     5568 4.48 -0.13   0.22 -4.78  3.0  0.1  2.8  -92.6 111 0.01 0.01   1 
2430 KIC-7303287    5988 4.50  0.01   0.22 -4.69  7.3  5.2  4.6  -18.3  60 0.02 0.02   1 
2431 KOI-5592       6048 4.22  0.00   0.08        7.4  5.2  5.0  -25.5  29 0.04 0.06   1 
2432 KIC-10355856   6396 4.03 -0.03   0.13        7.9  0.1  8.4   25.5 107 0.01 0.02   1 
2433 KOI-7566       5705 4.25  0.17   0.08        4.1  2.5  3.2  -38.0  23 0.06 0.08   1 
2434 KIC-4947556    4958 4.38  0.07   0.77 -4.30  6.3  5.8  1.8  -29.7  79 0.02 0.03   1 
2435 KIC-5385410    6292 4.19 -0.03   0.11       13.5 10.1  7.2  -55.4  48 0.03 0.03   1 
2436 KIC-9786364    5762 4.48 -0.12   0.14        4.0  1.8  3.5    7.9  48 0.11 0.04   1 
2437 KIC-6307083    5048 4.53  0.06   0.36 -4.63  3.1  2.4  1.9  -23.1  36 0.03 0.04   1 
2438 KIC-9665394    5821 4.11  0.30   0.13        5.5  3.9  3.7  -12.5  34 0.03 0.04   6 
2439 KIC-6064910    6363 3.79 -0.18   0.12       10.2  4.0  9.3    0.9 108 0.01 0.02   1 
2440 KIC-7842033    5947 4.31  0.02   0.14        4.2  0.6  4.4  -85.7  39 0.04 0.04   7 
2441 KIC-6307537    4842 3.23 -0.10   0.75 -4.48  5.7  4.4  3.4  -23.2  18 0.07 0.08  12 
2442 KIC-10935310   5934 4.69 -0.11   0.42 -4.37 14.5 12.1  4.4  -13.3  17 0.08 0.08  13 
2443 KIC-10292238   6040 4.72 -0.04   0.11        4.8  0.1  4.9  -48.1  28 0.05 0.05   1 
2444 KIC-10749841   5888 4.43 -0.10   0.18 -4.94  3.9  0.6  4.1   -7.2  30 0.05 0.05   3 
2445 KIC-8644365    5960 4.24  0.03   0.39 -4.33  5.2  2.5  4.4  -12.7  51 0.02 0.02   1 
2446 KIC-5473556    6218 3.95 -0.21   0.17 -4.89 10.6  7.0  7.4  -15.2  17 0.08 0.10   2 
2447 KIC-10815729   5153 3.68  0.15   1.17 -4.03 14.7 12.7  3.5  -60.3  38 0.03 0.06   1 
2448 KOI-5850       5553 4.47 -0.03   0.38 -4.45  3.7  2.4  2.7  -36.4  21 0.06 0.06   1 
2449 KIC-9909735    5743 4.48  0.22   0.26 -4.62  8.1  6.9  3.4  -27.0  91 0.01 0.02   1 
2450 KOI-5869       4758 2.76 -0.16   0.21 -5.00  3.9  0.1  4.0  -44.2  24 0.05 0.06   1 
2451 KIC-5818706    6358 4.07 -0.26   0.12       10.8  6.2  8.3   28.5  35 0.03 0.04   9 
2452 KOI-6971       4812 4.52 -0.19   0.19 -5.04  2.3  1.5  1.7    0.4  32 0.04 0.04   1 
2453 KIC-10162436   6148 3.88 -0.03   0.12        6.9  1.9  6.6  -51.6  55 0.02 0.02   1 
2454 KIC-10360722   5137 4.52  0.07   0.18 -4.98  1.7  0.1  2.0  -31.3  36 0.03 0.03   1 
2455 KIC-8257205    5119 4.53 -0.12   0.22 -4.87  2.0  0.1  1.9  -14.7  42 0.03 0.04   1 
2456 KIC-6313425    5660 3.75  0.02   0.14        5.2  2.9  4.1  -10.5 115 0.01 0.01   1 
2457 KIC-8053926    6088 4.06  0.39   0.09        8.8  6.6  5.3   -9.9  36 0.03 0.04   1 
2458 KIC-9972385    6347 3.95 -0.00   0.13       24.8 20.1  8.6   -6.0  34 0.04 0.04   7 
2459 KIC-5480640    5576 4.52 -0.17   0.21 -4.79  3.5  1.9  2.8  -14.4  34 0.03 0.04   1 
2460 KIC-5308537    5890 4.28  0.23   0.12        4.9  2.6  4.0  -14.2  51 0.02 0.02   1 
2461 KIC-8651471    5218 4.33 -0.02   0.60 -4.32  8.3  7.5  2.1   -7.3  30 0.04 0.06   1 
2463 KIC-8394589    6180 4.30 -0.21   0.12        7.0  3.3  6.0   23.4  50 0.02 0.03   2 
2464 KIC-9491832    5858 4.04  0.37   0.12        5.9  4.2  3.9  -28.7  51 0.02 0.03   1 
2465 KIC-8524425    5595 3.98  0.12   0.20 -4.85  4.5  1.9  4.0  -62.8  53 0.02 0.02   1 
2466 HTR341-013     6103 3.73 -0.03   0.11        9.6  6.7  6.2    2.8  90 0.01 0.02   1 
2467 HIP 6339       5029 4.55  0.09   0.51 -4.49  2.8  2.0  1.8   16.8 269 0.01 0.02   2 
2468 HTR341-004     5981 4.45  0.18   0.35 -4.39 10.1  8.2  4.6  -14.8 127 0.01 0.03   1 
2469 HTR389-004     6076 4.27  0.12   0.14       11.1  8.8  5.2  -20.2 112 0.01 0.02   1 
2470 HD 8250        4926 3.30  0.14   0.13        3.8  1.4  3.4    5.9 270 0.01 0.02   1 
2471 HD 8407        4922 3.05 -0.15   0.14        4.0  1.9  3.4   -8.1 256 0.01 0.01   1 
2472 HD 8389        5224 4.31  0.42   0.18 -5.02  2.8  1.8  2.1   36.0 336 0.01 0.02   4 
2473 HD 8375        5207 3.66  0.03   0.19 -4.94  3.7  0.8  3.5    7.8 268 0.01 0.01   6 
2474 HTR294-009     6044 4.05 -0.22   0.17 -4.94  8.5  6.2  5.0    8.9 236 0.01 0.01   1 
2475 HTR294-003     6132 4.40  0.05   0.17 -4.92  6.3  2.6  5.6    2.1  90 0.02 0.02   2 
2476 HD 8467        5273 4.54 -0.16   0.25 -4.72  2.5  1.1  2.1   14.8 256 0.01 0.01   1 
2477 HD 8508        4777 2.82 -0.05   0.13        5.8  4.0  4.0    7.8 266 0.01 0.02   1 
2478 HD 8553        5053 4.48 -0.01   0.18 -5.03  2.9  2.1  1.9    7.4 384 0.01 0.01   1 
2479 HD 8594        4799 3.07  0.10   0.11        3.8  1.6  3.4   -4.5 272 0.01 0.02   1 
2480 HTR248-002     5248 4.47  0.04   0.16 -4.96  2.5  1.0  2.1   20.9 217 0.01 0.01   2 
2481 HD 8828        5376 4.48 -0.14   0.17 -5.00  2.2  0.1  2.3   13.8 252 0.01 0.01   1 
2482 EPIC206024342  5542 4.45 -0.35   0.13        3.3  1.6  2.7   50.4  24 0.05 0.06   1 
2483 EPIC206036749  5435 4.29  0.28   0.17 -5.00  3.4  2.2  2.5   21.7  25 0.05 0.05   1 
2484 EPIC206101302  5854 4.29 -0.08   0.15 -5.05  4.0  1.0  3.9  -12.6  50 0.02 0.02   1 
2485 EPIC206026904  5078 4.54  0.21   0.31 -4.69  2.6  1.7  1.9    4.3  54 0.02 0.03   1 
2486 EPIC205944181  5187 4.48  0.01   0.17        2.2  0.4  2.0  -33.7  51 0.02 0.03   1 
2487 HTR159-015     5992 4.31 -0.13   0.16 -4.95  6.5  4.2  4.6  -21.8 136 0.01 0.01   1 
2488 HTR159-019     6069 3.97  0.18   0.15 -5.07  8.9  6.2  5.9  -27.2 166 0.01 0.01   1 
2489 EPIC206439513  6290 3.82 -0.16   0.11        6.4  0.1  8.2  -26.7  48 0.02 0.03   1 
2490 HD 9218        4809 3.02 -0.02   0.12        3.9  1.8  3.4   11.5 268 0.01 0.02   4 
2491 EPIC206181769  5096 4.50  0.09   0.31 -4.70  2.6  1.7  1.9  -39.8  46 0.03 0.03   1 
2492 HD 9156        4972 2.90  0.01   0.12        5.0  2.9  4.0   28.2 265 0.01 0.02   1 
2493 EPIC206348688  5921 4.12  0.15   0.13        6.4  4.5  4.2    2.1  50 0.02 0.02   1 
2494 EPIC206044803  5748 4.38  0.04   0.13        3.8  1.6  3.4   -7.8  43 0.03 0.03   1 
2495 EPIC206268299  5990 4.34 -0.23   0.13        5.5  2.8  4.6   23.1  45 0.03 0.03   1 
2496 HTR160-016     6439 4.08  0.05   0.20 -4.74 20.9 16.1  9.1  -39.5 166 0.01 0.01   1 
2497 EPIC206011496  5429 4.48  0.05   0.19        3.0  1.7  2.4  -19.8  88 0.01 0.02   1 
2498 EPIC206154641  5991 4.24  0.17   0.15 -5.06  6.3  4.0  4.6    0.6  49 0.02 0.02   1 
2499 HTR205-22      6067 4.12  0.13   0.15        8.8  6.6  5.1   -3.0 261 0.01 0.01   1 
2500 HTR205-23      5964 4.32  0.16   0.16        5.3  2.8  4.4   -2.3 244 0.01 0.01   1 
2501 HD 9313        4919 3.43  0.07   0.16        3.8  1.6  3.4  -30.6 263 0.01 0.02   1 
2502 HATS586-004    5559 4.37  0.15   0.13        3.8  2.5  2.8   12.0  29 0.04 0.04   1 
2503 HTR161-015     5689 4.40  0.16   0.17 -4.94  3.7  1.7  3.2  -33.6  89 0.02 0.02   1 
2504 HD 9554        4839 2.81 -0.08   0.11        5.4  3.5  4.0  -18.8 262 0.01 0.02   1 
2505 HD 9446        5779 4.49  0.08   0.21 -4.77  4.9  3.2  3.5   20.6 202 0.01 0.01   2 
2506 HTR161-014     6087 4.39 -0.15   0.06        4.9  0.4  5.3   23.8  92 0.01 0.02   2 
2507 HD 9625        4945 2.89  0.09   0.12        4.6  2.2  4.0  -28.8 261 0.01 0.02   1 
2508 WASP-234318    5066 4.48  0.23   0.36 -4.63  2.8  2.0  1.9  -15.7 169 0.01 0.02   1 
2509 HD 9518 A      6152 3.94  0.12   0.15 -5.03 10.9  7.8  6.6  -18.3 237 0.01 0.01   1 
2510 HTR056-003     6081 4.42 -0.09   0.18 -4.86  6.1  2.9  5.2  -11.6 115 0.01 0.02   1 
2511 WASP18         6226 4.17  0.10   0.12       14.1 11.0  6.5    3.1 152 0.01 0.01   2 
2512 HD 10011       5025 3.28 -0.08   0.14        4.0  1.8  3.4   47.0 254 0.01 0.01   1 
2513 HD 10008       5291 4.53 -0.05   0.43 -4.44  3.1  2.1  2.2   11.2 251 0.01 0.01   1 
2514 HD 10015       5270 4.38  0.25   0.19 -4.95  2.7  1.4  2.1    2.7 361 0.01 0.01   1 
2515 HD 10013       5467 4.43  0.05   0.19 -4.89  3.0  1.4  2.5  -61.3 345 0.01 0.01   1 
2516 HIP 7830       5101 4.50  0.03   0.50 -4.48  3.4  2.7  1.9    9.5 263 0.01 0.01   1 
2517 HD 10212       4907 3.14 -0.05   0.14        4.1  2.1  3.4  -16.9 260 0.01 0.01   1 
2518 HD 10383       4865 3.21  0.27   0.12        3.7  1.5  3.4   19.6 267 0.01 0.02   1 
2519 HD 10307       5870 4.33  0.05   0.14        4.6  2.2  3.9    0.2 199 0.01 0.01   1 
2520 HD 10442       4912 3.19  0.06   0.14        3.8  1.6  3.4    9.3 260 0.01 0.02   2 
2521 HD 10479       4906 2.76 -0.10   0.12        4.6  2.2  4.0    0.9 257 0.01 0.02   1 
2522 HD 10823       5097 3.44 -0.11   0.27 -4.74  3.9  1.6  3.5   24.7 252 0.01 0.01   1 
2523 HD 10909       4748 3.19 -0.22   0.99 -4.22  5.6  4.4  3.4   13.8 262 0.01 0.02   1 
2524 HD 10995       5688 3.67  0.06   0.16 -5.01  6.8  4.9  4.2   14.0 250 0.01 0.01   2 
2525 HD 11131       5845 4.53 -0.04   0.30 -4.51  4.4  2.1  3.8   -4.7 390 0.01 0.01   1 
2526 HD 10790       5339 4.28  0.29   0.17 -5.01  3.3  2.4  2.3  -27.9 379 0.01 0.01   1 
2527 HD 11288       5199 3.45  0.09   0.40 -4.55  6.8  5.5  3.5   11.1 255 0.01 0.01   1 
2528 HD 11506       6030 4.28  0.31   0.16 -4.98  7.2  4.9  4.9   -3.0 240 0.01 0.01   2 
2529 HD 11373       4756 4.46  0.03   0.70 -4.47  2.8  2.1  1.6  -28.9 259 0.02 0.02   2 
2530 BD+37 412      4927 2.89  0.10   0.16        4.9  2.8  4.0  -15.3  96 0.02 0.02   2 
2531 BD+36 350      4934 2.90  0.09   0.17 -5.07  4.5  2.0  4.0  -16.6  95 0.02 0.02   2 
2532 BD+37 424      4915 2.86  0.09   0.17 -5.08  4.8  2.7  4.0  -15.4 126 0.01 0.04   2 
2533 HD 12039       5777 4.48 -0.02   0.46 -4.27 18.9 15.9  3.5    7.3 246 0.01 0.02   1 
2534 HD 11970       5084 3.44 -0.21   0.15 -5.10  3.9  1.5  3.5  -16.7 251 0.01 0.01   1 
2535 BD+37 441      5048 3.08  0.08   0.14        4.7  3.2  3.5  -16.0  72 0.02 0.02   1 
2536 HD 12164       5392 3.48 -0.09   0.15        4.4  2.2  3.7  -19.9 246 0.01 0.01   1 
2537 HD 12137       4929 3.13  0.09   0.13        4.2  2.3  3.4  -13.8 262 0.01 0.02   1 
2538 HD 12484       5835 4.50  0.09   0.42 -4.32 10.2  8.6  3.8    3.6 383 0.01 0.02   1 
2539 HD 12974       4856 3.06  0.05   0.21 -5.03  3.9  1.8  3.4   -6.0 270 0.01 0.02   1 
2540 HD 13167       5671 3.72  0.19   0.14        5.3  3.2  4.2   15.0 244 0.01 0.01   1 
2541 HD 13382       5786 4.49  0.17   0.32 -4.49  4.6  2.8  3.5   20.0 307 0.01 0.01   1 
2542 HD 13483       5307 4.54 -0.16   0.28 -4.66  3.4  2.5  2.2  -12.7 371 0.01 0.01   1 
2543 HIP 10416      4741 4.50  0.08   0.71 -4.53  2.9  2.3  1.6   -9.2 216 0.02 0.02   1 
2544 HD 13747       4910 3.20  0.09   0.13        3.6  0.9  3.4   18.2 268 0.01 0.02   1 
2545 HD 13836       5592 4.50  0.05   0.31 -4.54  3.5  2.0  2.9   -0.8 364 0.01 0.01   1 
2546 HD 13871       6416 4.03  0.21   0.15 -5.06 12.4  8.0  8.7   24.8 252 0.01 0.02   3 
2547 HD 14214       6004 4.14  0.18   0.13        5.0  1.5  4.7   16.2 259 0.01 0.02   1 
2548 HD 14655       5754 3.92  0.10   0.15 -5.06  6.1  3.9  4.4    1.2 310 0.01 0.01   1 
2549 HIP 11000      4709 4.47  0.10   0.75 -4.54  3.2  2.8  1.6   28.7 177 0.02 0.03   1 
2550 HD 14651       5468 4.46 -0.04   0.17 -4.97  3.3  1.9  2.5   52.1 368 0.01 0.01   1 
2551 HD 14787       4946 3.23 -0.00   0.14        3.7  1.4  3.4   -9.6 262 0.01 0.01   1 
2552 HD 14855       5023 3.43 -0.00   0.12        3.6  0.5  3.4  -24.8 263 0.01 0.01   1 
2553 HD 15336       5025 3.12 -0.18   0.15        4.8  3.1  3.4  -31.9 249 0.01 0.02   1 
2554 HD 15391       4869 2.85 -0.30   0.14        4.1  0.7  4.0   27.6 254 0.01 0.02   1 
2555 HD 15928       5306 3.63 -0.23   0.19 -4.91  4.1  1.7  3.6   10.0 247 0.01 0.01   1 
2556 HD 16297       5394 4.51 -0.01   0.33 -4.56  3.1  1.8  2.4   -0.6 318 0.01 0.01   1 
2557 HD 16178       4985 2.92  0.08   0.12        4.5  2.0  4.0  -26.1 268 0.01 0.02   1 
2558 HD 16175       5902 4.06  0.31   0.14        6.5  4.7  4.1   20.9 249 0.01 0.01   1 
2559 HD 16559       4983 3.35 -0.03   0.13        3.6  0.6  3.4  -13.9 265 0.01 0.01   1 
2560 HD 16760       5593 4.52 -0.05   0.18 -4.92  2.9  0.1  2.9   -2.9 342 0.01 0.02   1 
2561 HD 16702       5904 4.54 -0.10   0.28 -4.54  3.6  0.1  4.1    5.8 244 0.01 0.01   2 
2562 HD 16984       4863 3.22 -0.08   0.14        3.6  1.0  3.4   67.9 260 0.01 0.01   1 
2563 HD 17354       5836 4.12  0.39   0.17 -4.97  5.0  3.2  3.8   16.0 450 0.01 0.01   1 
2564 HD 17311       4980 3.33 -0.05   0.14        3.7  1.0  3.4   17.2 253 0.01 0.01   1 
2565 HD 17382       5253 4.49  0.03   0.40 -4.50  3.9  3.2  2.1    4.4 377 0.01 0.01   1 
2566 HD 17620       5158 3.46 -0.12   0.28 -4.68  4.7  2.9  3.5    0.2 250 0.01 0.01   1 
2567 HD 17156       5969 4.15  0.20   0.16 -5.03  6.3  4.2  4.5   -4.1 265 0.01 0.01   1 
2568 HD 18015       5603 3.64 -0.11   0.17 -4.94  5.8  3.9  4.0   17.7 244 0.01 0.01   1 
2569 HD 18645       5458 3.53  0.04   0.43 -4.44 12.0 10.2  3.8   -3.2 248 0.01 0.01   1 
2570 HD 18667       4855 3.08 -0.03   0.13        3.8  1.6  3.4    2.6 261 0.01 0.02   1 
2571 HD 18742       4940 3.09 -0.05   0.13        4.0  2.0  3.4  -15.1 257 0.01 0.02   1 
2572 HD 18702       5259 4.38  0.16   0.17 -5.01  2.8  1.5  2.1   70.0 483 0.01 0.01   1 
2573 HIP 14113      5752 4.28  0.29   0.16 -5.02  4.1  2.1  3.4   39.3 269 0.01 0.01   1 
2574 HD 19019       6096 4.43 -0.03   0.25 -4.59  6.0  2.5  5.3   24.2 352 0.01 0.01   1 
2575 HD 18916       5663 4.53 -0.22   0.18 -4.92  3.3  0.9  3.1  -52.7 357 0.01 0.01   1 
2576 HD 19522       5531 3.81 -0.12   0.17 -4.99  3.9  0.1  3.9   58.5 249 0.01 0.01   1 
2577 HD 19659       5688 3.72  0.10   0.25 -4.66  6.8  4.9  4.2    1.1 272 0.01 0.01   1 
2578 WASP-11        4926 4.48  0.19   0.31 -4.75  2.1  0.9  1.7    4.5 276 0.01 0.02   1 
2579 HD 19668       5436 4.51 -0.05   0.57 -4.30  7.9  7.0  2.5   14.3 370 0.01 0.02   1 
2580 HD 19618       5348 4.46  0.20   0.27 -4.72  2.8  1.5  2.3  -27.0 226 0.01 0.01   1 
2581 HD 19617       5694 4.35  0.14   0.19 -4.86  3.6  1.6  3.2  -28.3 244 0.01 0.01   1 
2582 HIP 14810      5544 4.37  0.23   0.15 -5.07  3.2  1.4  2.7   -3.5 272 0.01 0.01   4 
2583 HD 20155       5995 4.12  0.23   0.16 -4.98  5.7  3.2  4.6   -9.2 473 0.01 0.01   1 
2584 HD 20439       5959 4.46  0.28   0.33 -4.44  8.0  6.2  4.4   31.6 241 0.01 0.01   1 
2585 HD 20367       6093 4.46  0.14   0.24 -4.61  4.7  0.1  5.3    5.0 242 0.01 0.01   2 
2586 HD 20618       5044 3.21 -0.09   0.15 -5.09  4.0  1.8  3.4   -5.9 275 0.01 0.01   1 
2587 HD 21340       4908 3.07  0.00   0.13        3.9  1.8  3.4   23.2 264 0.01 0.02   1 
2588 HD 21742       5256 4.40  0.24   0.20 -4.91  3.0  2.0  2.1  -37.4 378 0.01 0.01   1 
2589 HD 22233       5072 3.11  0.01   0.19 -5.00  4.8  3.2  3.5   18.0 258 0.01 0.02   1 
2590 HD 22657       4792 3.11  0.05   0.13        3.6  1.1  3.4   64.3 266 0.01 0.02   1 
2591 HD 22682       5023 3.35  0.00   0.13        3.6  0.8  3.4  -29.0 265 0.01 0.01   2 
2592 HD 23134       4865 3.27  0.05   0.14        3.5  0.4  3.4   17.5 261 0.01 0.02   1 
2593 HD 22844       5191 3.66  0.19   0.17 -5.04  4.1  1.9  3.5  -29.1 256 0.01 0.01   1 
2594 HII 263        5428 4.46  0.05   0.60 -4.24 10.6  9.4  2.4    4.6 196 0.01 0.02   1 
2595 HII 296        5268 4.32  0.01   0.79 -4.17 18.6 16.1  2.1    5.4 195 0.02 0.03   1 
2596 HII 746        5504 4.51  0.01   0.58 -4.24  6.2  5.3  2.6    6.9 123 0.01 0.02   2 
2597 HII 1220       5235 4.46 -0.01   0.55 -4.35  6.6  6.0  2.1    6.2 160 0.01 0.02   1 
2598 HD 23825       5587 3.74  0.12   0.22 -4.79  5.8  4.0  4.0  -17.9 249 0.01 0.01   1 
2599 HD 24148       4885 3.04 -0.02   0.13        4.0  1.9  3.4   47.9 257 0.01 0.02   1 
2600 HD 24316       4757 2.92 -0.03   0.13        3.8  0.1  4.0   51.1 262 0.01 0.02   1 
2601 HD 24505       5688 4.10  0.09   0.14        3.9  2.0  3.2  -13.9 251 0.01 0.01   1 
2602 HD 25311       6185 4.08  0.19   0.16 -4.95  9.2  6.5  6.1  -39.5 288 0.01 0.01   3 
2603 HD 25457       6221 4.39  0.10   0.35 -4.36 21.9 17.8  6.4   18.6 356 0.01 0.01   2 
2604 HD 25622       4958 3.09  0.00   0.16        4.2  2.4  3.4   -3.1 255 0.01 0.02   1 
2605 HD 26007       4777 2.81 -0.15   0.12        4.0  0.1  4.0    8.3 261 0.01 0.02   1 
2606 HD 25893       5310 4.45  0.12   0.42 -4.52  6.9  6.2  2.2   26.2 191 0.01 0.01   1 
2607 HD 25975       4979 3.45  0.16   0.12        3.3  0.1  3.4  -44.7 278 0.01 0.02   2 
2608 HD 26257       6192 4.31  0.20   0.16 -4.98  7.9  5.3  6.1   31.9 449 0.01 0.01   1 
2609 HD 26161       6033 4.15 -0.00   0.15 -5.01  5.9  3.1  4.9   15.1 173 0.03 0.03   2 
2610 HD 26140       4943 3.43 -0.29   0.14        2.9  0.1  3.4   -7.3 179 0.01 0.02   1 
2611 HD 26634       4902 3.03 -0.15   0.13        3.9  1.8  3.4    7.3 256 0.01 0.01   1 
2612 HD 26736       5830 4.48  0.18   0.34 -4.44  7.5  6.1  3.7   37.3 282 0.01 0.01   2 
2613 HD 27297       5113 3.47 -0.00   0.15        3.9  1.6  3.5   41.3 254 0.01 0.01   1 
2614 HD 27530       5935 4.37  0.22   0.18 -4.89  5.2  2.8  4.3   41.5 357 0.01 0.01   1 
2615 HIP 20218      5748 4.51 -0.03   0.25 -4.64  4.9  3.4  3.4   17.4 163 0.01 0.01   1 
2616 HD 27496       5561 4.10  0.33   0.17 -5.01  3.9  2.7  2.8   26.6 284 0.01 0.01   1 
2617 XO-3           6673 4.15 -0.04   0.24       22.9 16.2 13.4   -4.1 185 0.01 0.01   1 
2618 HD 27732       5498 4.49  0.10   0.36 -4.49  5.2  4.4  2.6   39.0 248 0.01 0.01   1 
2619 HD 27956       4824 3.04 -0.09   0.13        3.9  1.7  3.4   44.8 258 0.01 0.02   1 
2620 HD 27859       6013 4.47  0.17   0.27 -4.55  8.3  6.3  4.7   38.3 241 0.01 0.01   1 
2621 HD 28185       5615 4.34  0.18   0.16 -5.04  3.7  2.2  2.9   50.4 254 0.01 0.01   2 
2622 HD 28099       5804 4.50  0.17   0.32 -4.48  5.1  3.5  3.6   39.2 240 0.01 0.01   1 
2623 HD 28237       6140 4.43  0.19   0.31 -4.44 11.5  9.0  5.7   38.9 161 0.01 0.01   1 
2624 HD 28678       4972 3.06 -0.10   0.13        4.1  2.1  3.4   59.8 266 0.02 0.02   1 
2625 HIP 21276      5421 4.53 -0.12   0.55 -4.27  6.1  5.3  2.4    5.7 146 0.01 0.01   1 
2626 HD 30128       4978 3.11  0.23   0.13        4.5  2.9  3.4   19.2 262 0.01 0.02   1 
2627 HD 30166       4773 2.95  0.00   0.13        3.9  0.1  4.0  -34.0 264 0.01 0.02   1 
2628 HD 30856       4895 3.20 -0.03   0.13        3.7  1.4  3.4   33.8 259 0.01 0.02   1 
2629 HD 31018       5819 3.82  0.16   0.15 -5.08  6.1  3.9  4.6   -5.2 325 0.01 0.01   1 
2630 HD 30882       4780 3.00 -0.03   0.13        3.9  0.9  3.7  -39.7 267 0.01 0.02   2 
2631 HD 31392       5355 4.50  0.05   0.30 -4.63  3.3  2.3  2.3   30.5 261 0.01 0.01   1 
2632 HD 31423       6603 3.94  0.04   0.21 -4.72 17.3  7.8 15.2  -22.5 244 0.01 0.02   2 
2633 HD 31543       5419 3.60  0.00   0.17 -4.97  9.7  8.0  3.7   -9.3 247 0.01 0.02   1 
2634 HD 31451       4921 3.34 -0.01   0.14        3.6  0.7  3.4    0.5 262 0.01 0.01   2 
2635 HD 31664       4941 3.15  0.08   0.12        3.9  1.7  3.4   -9.3 273 0.01 0.02   1 
2636 HD 32850       5248 4.53 -0.15   0.26 -4.71  3.4  2.5  2.1   17.7 208 0.01 0.01   2 
2637 HD 33142       4978 3.40  0.09   0.14        3.7  1.2  3.4   33.4 235 0.02 0.02   2 
2638 HD 33283       5935 4.06  0.34   0.14        5.8  3.8  4.3    5.3 298 0.01 0.01   1 
2639 HD 33334       5715 4.39  0.05   0.15 -5.06  3.4  0.1  3.3   82.4 283 0.01 0.01   1 
2640 HD 33298       5343 3.64 -0.17   0.15 -5.10  3.8  0.7  3.6   -7.2 250 0.01 0.01   2 
2641 HD 33822       5681 4.20  0.24   0.17 -4.99  4.1  2.6  3.1   -7.5 283 0.01 0.01   1 
2642 HD 34538       4859 3.06 -0.18   0.12        3.9  1.7  3.4   72.7 270 0.01 0.01   2 
2643 HD 34909       4970 3.15  0.04   0.14        4.1  2.2  3.4   -2.0 260 0.01 0.02   1 
2644 HD 34957       5880 4.48 -0.16   0.19 -4.91  6.2  4.4  4.0    0.9 287 0.01 0.01   2 
2645 HD 35112       4894 4.46 -0.09   0.23 -4.96  2.9  2.2  1.7   35.2 221 0.01 0.02   2 
2646 HD 34887       5535 4.31  0.31   0.18 -4.95  3.3  1.7  2.7  -26.7 360 0.01 0.01   1 
2647 HD 244992      5903 4.51 -0.01   0.27 -4.58  5.4  3.3  4.1    9.7 222 0.01 0.01   1 
2648 HD 36130       5940 4.29  0.15   0.17 -4.93  4.1  0.1  4.3  -63.2 276 0.01 0.02   1 
2649 HD 37445       4863 2.77 -0.00   0.13        4.5  2.0  4.0   40.0 271 0.01 0.02   1 
2650 HD 37605       5329 4.36  0.25   0.17 -5.01  2.8  1.6  2.2  -23.3 228 0.01 0.01   1 
2651 HD 37986       5475 4.29  0.25   0.15 -5.08  3.1  1.5  2.5   57.8 291 0.01 0.01   1 
2652 HD 37601       4931 3.22  0.10   0.12        3.9  1.8  3.4  -30.9 274 0.01 0.02   2 
2653 HD 38467       5753 4.15  0.24   0.16 -5.03  4.1  2.2  3.4  -19.2 281 0.01 0.01   1 
2654 HD 38505       4960 3.43  0.14   0.14        3.6  1.0  3.4   76.0 259 0.01 0.02   1 
2655 HD 38801       5207 3.77  0.28   0.17 -5.02  3.8  1.0  3.5  -26.5 229 0.01 0.01   1 
2656 HD 39094       5431 3.95  0.22   0.14        3.6  0.1  3.7    9.4 226 0.01 0.01   1 
2657 HD 39731       5120 3.08  0.08   0.15 -5.09  4.9  3.3  3.5   31.1 259 0.01 0.02   1 
2658 HD 39828       4869 3.10  0.09   0.13        3.8  1.5  3.4   29.4 262 0.01 0.02   1 
2659 HD 40537       4962 3.45 -0.08   0.13        3.9  1.7  3.4   53.9 268 0.01 0.01   1 
2660 HD 41700       6180 4.37  0.02   0.33 -4.39 19.9 16.1  6.0   26.5 275 0.01 0.01   1 
2661 HD 40647       5314 4.53 -0.11   0.38 -4.48  3.8  3.0  2.2  -13.9 315 0.01 0.01   1 
2662 HD 42807       5730 4.52 -0.03   0.28 -4.57  5.6  4.3  3.3    4.7 180 0.01 0.01   1 
2663 HD 43162       5617 4.55 -0.03   0.37 -4.44  7.2  6.2  2.9   20.8 397 0.01 0.01   1 
2664 HD 43691       6093 4.16  0.30   0.18 -4.86  6.5  3.6  5.3  -29.9 212 0.01 0.01   1 
2665 HIP 30220      5070 4.44  0.06   0.16 -5.08  3.0  2.3  1.9   -8.9 270 0.01 0.02   1 
2666 HD 45210       5657 3.74 -0.04   0.28 -4.60  9.4  7.6  4.1   52.2 275 0.01 0.01   1 
2667 HD 45506       5051 3.29  0.05   0.12        3.8  1.5  3.5   41.8 265 0.01 0.01   2 
2668 HD 45652       5294 4.37  0.24   0.20 -4.91  3.0  1.9  2.2   -6.0 264 0.01 0.01   4 
2669 HIP 31014      5869 4.40 -0.32   0.16 -4.99  3.9  0.0  3.9  -79.0 245 0.01 0.01   1 
2670 WASP-12        6154 4.22  0.21   0.11        5.5  0.1  5.8   19.6 153 0.01 0.02   2 
2671 HD 45410       4938 3.19 -0.01   0.12        3.8  1.5  3.4   39.6 269 0.01 0.01   2 
2672 HD 47186       5641 4.33  0.20   0.16 -5.04  3.8  2.2  3.0    2.7 250 0.01 0.01   2 
2673 HD 47562       4976 3.17 -0.20   0.13        4.3  2.4  3.4   17.4 256 0.01 0.01   1 
2674 HD 48345       4992 3.32  0.15   0.14        3.9  1.7  3.4   24.8 270 0.01 0.02   1 
2675 CoRoT-7        5256 4.49  0.06   0.22        3.2  2.3  2.1   30.6  91 0.01 0.02   1 
2676 HD 263175      4776 4.53 -0.22   0.27 -4.85  1.9  0.5  1.6  -33.6 277 0.01 0.02   1 
2677 HD 46588       6145 4.30 -0.04   0.14        6.9  3.7  5.7   15.0 242 0.01 0.01   1 
2678 COROT1         6243 4.31  0.03   0.12        6.9  1.7  6.7   29.2  66 0.02 0.02   1 
2679 HD 49933       6674 4.27 -0.27   0.17 -4.89 12.3  0.1 13.4  -13.6 237 0.01 0.01   2 
2680 HIP 32892      5717 4.12  0.26   0.14        4.2  2.5  3.3   23.3 249 0.01 0.01   1 
2681 HD 50275       4898 3.13  0.13   0.13        3.9  1.8  3.4   83.9 264 0.01 0.02   2 
2682 HD 51272       4870 3.08  0.11   0.15        4.4  2.6  3.4    9.3 264 0.01 0.02   2 
2683 HD 51046       5646 4.47 -0.01   0.18 -4.91  3.0  0.1  3.0   -0.6 328 0.01 0.01   1 
2684 HD 53532       5670 4.51  0.09   0.41 -4.38  6.5  5.3  3.1   42.1 221 0.01 0.01   1 
2685 HD 53927       4898 4.56 -0.26   0.22 -4.91  1.6  0.1  1.7   18.7 269 0.01 0.02   1 
2686 HD 55696       6012 4.15  0.35   0.16 -4.97  8.9  6.9  4.7   19.9 243 0.01 0.01   1 
2687 HIP 35093      5747 3.96 -0.15   0.15 -5.08  4.5  0.6  4.4  -50.2 246 0.01 0.01   1 
2688 HD 56083       4994 3.00  0.20   0.14        4.8  2.6  4.0  -11.8 267 0.01 0.02   1 
2689 HD 55575       5888 4.32 -0.27   0.16 -5.00  4.0  0.1  4.0   85.1 311 0.01 0.01   2 
2690 HD 55647       5617 4.46  0.05   0.18 -4.95  2.6  0.1  2.9  -16.9 251 0.01 0.01   1 
2691 HD 56122       5016 3.10  0.24 375.00        5.1  3.6  3.4   24.1 272 0.01 0.02   1 
2692 HAT-P-9        6193 4.25  0.08   0.15       13.6 10.7  6.2   22.1  81 0.01 0.03   1 
2693 XO-4           6304 4.14 -0.03   0.12       10.3  6.6  7.3    0.9 197 0.01 0.01   1 
2694 HD 57204       5096 3.52  0.15   0.32 -4.70  4.1  2.0  3.5  -14.1 231 0.01 0.01   1 
2695 HD 57813       5279 4.42  0.19   0.17 -5.01  2.8  1.6  2.2   45.3 230 0.01 0.01   1 
2696 HD 58727       5378 4.45  0.20   0.19 -4.97  3.1  1.9  2.3  -14.6 225 0.01 0.01   1 
2697 HD 60234       5842 3.74  0.12   0.24 -4.67  9.3  7.3  4.7   -3.1 248 0.01 0.01   3 
2698 HD 61005       5503 4.51  0.01   0.57 -4.23 10.4  9.1  2.6   22.3 246 0.01 0.02   1 
2699 HD 60737       5949 4.54  0.02   0.44 -4.27 13.0 10.8  4.4    6.5 246 0.01 0.02   1 
2700 HD 61995       4989 3.26 -0.07   0.13        3.6  0.9  3.4  -36.6 265 0.01 0.01   1 
2701 HD 62068       4830 3.09  0.05 232.00        3.7  1.3  3.4  -67.2 270 0.01 0.02   1 
2702 HD 61994       5781 4.53  0.09   0.26 -4.64  4.9  3.2  3.5  -14.8 382 0.01 0.01   1 
2703 XO-2           5267 4.29  0.38   0.21        3.1  2.2  2.1   46.2 121 0.01 0.02   2 
2704 HIP 38340      5900 4.49 -0.06   0.25 -4.65  5.7  3.8  4.1   19.8 296 0.01 0.01   1 
2705 HD 64413       4906 2.70 -0.22   0.12        5.2  3.3  4.0   15.9 261 0.01 0.02   1 
2706 HD 64324       5746 4.51 -0.03   0.30 -4.52  4.0  2.0  3.4   16.6 279 0.01 0.01   1 
2707 HD 64730       5168 3.48 -0.04   0.21 -4.85  6.4  4.8  3.5   16.2 255 0.01 0.02   1 
2708 HD 62613       5493 4.50 -0.12   0.18 -4.90  2.7  0.4  2.6   -7.0 372 0.01 0.01   3 
2709 HD 69076       5417 4.57 -0.29   0.20 -4.81  2.8  0.9  2.4  -10.3 283 0.01 0.01   1 
2710 HD 69960       5600 4.06  0.26   0.16 -5.02  3.9  2.5  2.9   31.4 286 0.01 0.01   1 
2711 HD 70573       5860 4.50  0.01   0.50 -4.21 16.7 13.9  3.9   19.9 246 0.01 0.02   1 
2712 HD 70516       5785 4.48  0.10   0.46 -4.28 14.9 12.6  3.5    7.7 284 0.01 0.02   1 
2713 HD 72429       5857 3.97  0.32   0.34 -4.50 22.6 18.7  4.8   80.5 248 0.02 0.02   1 
2714 HD 72003       4855 3.12  0.07   0.13        3.9  1.9  3.4   -7.7 266 0.01 0.02   1 
2715 HD 72687       5794 4.52 -0.02   0.47 -4.27  8.2  6.8  3.6   21.7 246 0.01 0.02   1 
2716 HD 72490       4934 3.21 -0.13   0.14        4.1  2.2  3.4   31.5 260 0.01 0.01   1 
2717 HD 72440       5599 3.75 -0.06   0.27 -4.63  6.8  5.1  4.0  -34.6 247 0.01 0.01   1 
2718 HD 73256       5504 4.47  0.24   0.41 -4.44  4.5  3.5  2.6   31.0 254 0.01 0.01   2 
2719 HD 73226       5855 4.28  0.14   0.15 -5.04  4.3  1.7  3.9   23.0 360 0.01 0.01   1 
2720 HD 72905       5866 4.50 -0.03   0.41 -4.32 11.0  9.6  3.9  -13.3 305 0.01 0.01   1 
2721 HD 73534       4917 3.60  0.25   0.13        3.3  0.1  3.4    8.9 310 0.01 0.02   1 
2722 HIP 42491      5273 4.50  0.01   0.30 -4.64  2.6  1.1  2.1  -20.8 292 0.01 0.01   1 
2723 WASP84         5238 4.49  0.10   0.44 -4.46  4.2  3.6  2.1  -11.7 261 0.01 0.01   1 
2724 HD 74390       4874 3.23  0.15   0.13        3.9  1.7  3.4  -59.3 266 0.01 0.02   1 
2725 HD 74669       4897 3.23 -0.01   0.12        3.5  0.1  3.4   26.4 269 0.01 0.02   1 
2726 HIP 43212      4922 2.97  0.16   0.12        4.8  2.5  4.0    1.8 266 0.01 0.02   1 
2727 HD 75407       4913 3.10 -0.07   0.12        3.5  0.6  3.4  -25.7 263 0.01 0.01   1 
2728 HD 75784       4867 3.46  0.24   0.13        3.3  0.1  3.4   43.7 296 0.01 0.02   3 
2729 HD 75898       5963 4.14  0.26   0.15 -5.07  5.9  3.7  4.4   21.0 287 0.01 0.01   3 
2730 HD 76445       4810 3.29 -0.02   0.12        3.7  1.3  3.4  -16.7 325 0.01 0.02   1 
2731 HD 77172       4836 3.29  0.05   0.13        3.6  1.0  3.4  -17.0 264 0.01 0.02   1 
2732 HD 77818       4777 3.19  0.02   0.13        3.6  0.8  3.4  -44.7 266 0.01 0.02   1 
2733 HD 78558       5870 4.64 -0.29   0.15 -5.07  3.1  0.1  3.9   66.7 245 0.01 0.01   2 
2734 HD 79498       5748 4.35  0.18   0.14        4.0  2.0  3.4   19.6 254 0.01 0.01   2 
2735 WASP-13        5914 4.07  0.05   0.13        6.1  4.3  4.2    8.6 118 0.01 0.01   1 
2736 HD 80355       5495 4.57 -0.17   0.26 -4.67  3.5  2.3  2.6   -9.0 367 0.01 0.01   1 
2737 HD 82074       5093 3.41 -0.26   0.13        3.6  0.5  3.5  -11.8 258 0.01 0.01   2 
2738 HD 82443       5287 4.43 -0.05   0.54 -4.30  6.9  6.2  2.2    8.2 259 0.01 0.02   2 
2739 HD 82328       6182 3.76 -0.11   0.12       10.1  6.8  6.9   14.4 266 0.01 0.02   2 
2740 HD 82885       5499 4.44  0.27   0.24 -4.74  3.9  2.8  2.6   13.3 268 0.01 0.01   1 
2741 HD 83394       4928 3.21 -0.16   0.15        3.7  1.0  3.4   40.1 262 0.01 0.01   1 
2742 HD 83752       6134 4.07  0.26   0.14        7.4  4.5  5.6   -2.8 223 0.01 0.02   1 
2743 HD 84453       4925 3.24  0.06   0.16        3.6  0.9  3.4  -44.8 266 0.01 0.02   1 
2744 HD 85440       5110 3.44 -0.02   0.24 -4.82  4.2  2.1  3.5   -4.8 258 0.01 0.01   1 
2745 WASP-19        5503 4.45  0.21   0.25        6.0  5.1  2.6   18.8  92 0.01 0.02   2 
2746 HD 85689       5987 4.36 -0.14   0.18 -4.85  5.1  2.1  4.6    9.4 188 0.01 0.01   1 
2747 HD 85472       5280 3.68 -0.02   0.16 -5.04  3.9  1.3  3.6  -10.5 254 0.01 0.01   1 
2748 HD 86081       5939 4.14  0.21   0.16 -4.98  6.9  5.1  4.3   28.0 352 0.01 0.01   1 
2749 HD 87230       4969 3.21  0.14   0.20 -4.99  5.0  3.6  3.4   42.4 262 0.01 0.02   1 
2750 HD 87001       5852 4.20  0.13   0.15 -5.06  3.9  0.5  3.8  -27.1 247 0.01 0.01   1 
2751 HD 88134       4859 3.12  0.09   0.13        3.8  1.5  3.4   20.3 266 0.01 0.02   1 
2752 HD 88133       5392 3.88  0.30   0.14        3.8  0.5  3.7   -2.4 321 0.01 0.01   1 
2753 HD 88656       5150 4.53 -0.03   0.49 -4.46  2.6  1.6  2.0    7.9 264 0.01 0.01   1 
2754 HD 88654       5197 3.59  0.13   0.34 -4.63  4.1  2.1  3.5   -6.9 262 0.01 0.01   1 
2755 HD 89793       5723 4.40  0.11   0.18 -4.93  3.4  0.2  3.3   32.4 248 0.01 0.01   1 
2756 HD 90508       5841 4.52 -0.24   0.13        3.5  0.1  3.8   -7.2 249 0.01 0.01   1 
2757 BD+262091      6317 4.15 -0.01   0.12        8.4  3.7  7.5  -24.9 186 0.01 0.01   1 
2758 HD 91876       6177 4.10  0.30   0.17 -4.89  7.8  4.7  6.0   -3.0 241 0.01 0.01   1 
2759 HD 92266       4903 3.23  0.18   0.12        3.6  1.1  3.4    5.2 272 0.01 0.02   1 
2760 HD 92719       5796 4.47 -0.11   0.19 -4.82  4.0  1.5  3.6  -17.6 338 0.01 0.01   5 
2761 HD 93396       5326 3.74  0.27   0.20 -4.90  4.1  1.8  3.6   34.2 299 0.01 0.01   1 
2762 HD 93461       5037 3.37 -0.01   0.16 -5.08  3.9  1.6  3.4   12.2 299 0.01 0.01   1 
2763 HD 93864       4965 3.38 -0.12   0.14        3.5  0.1  3.4   16.1 263 0.01 0.01   1 
2764 HD 94151       5612 4.44  0.04   0.18 -4.93  3.8  2.3  2.9    4.2 473 0.01 0.01   1 
2765 HD 94178       4928 3.14 -0.09   0.13        3.8  1.3  3.4    9.7 266 0.01 0.02   1 
2766 HIP 53541      4737 4.47  0.09   0.57 -4.57  2.4  1.7  1.6  -33.8 215 0.01 0.02   1 
2767 HD 94834       4798 3.22  0.12   0.14        3.5  0.2  3.4    2.4 274 0.01 0.02   1 
2768 HD 95089       4918 3.24  0.12   0.13        3.8  1.6  3.4    7.1 305 0.01 0.02   1 
2769 HD 95088       5103 3.65  0.24   0.22 -4.95  3.7  1.0  3.5   -1.4 299 0.01 0.01   1 
2770 WASP-34        5694 4.40  0.04   0.10        3.3  0.5  3.2   50.8 248 0.01 0.01   1 
2771 HD 95526       4831 3.20 -0.05   0.13        3.6  0.7  3.4   21.6 263 0.01 0.02   1 
2772 HD 95622       6017 4.13 -0.11   0.17 -4.91  5.8  3.0  4.8   -8.0 240 0.02 0.01   1 
2773 HD 95900       5020 3.34  0.16   0.26 -4.85  4.6  2.9  3.4    5.9 266 0.01 0.02   1 
2774 HD 96063       5020 3.33 -0.14   0.15        3.8  1.4  3.4   -1.1 254 0.01 0.01   1 
2775 HD 96167       5733 3.99  0.33   0.14        5.2  2.8  4.3   13.1 304 0.01 0.01   1 
2776 HD 96529       5712 4.26  0.17   0.18 -4.92  3.7  1.6  3.2  -16.3 306 0.01 0.01   1 
2777 HD 96683       5088 3.40  0.24   0.25 -4.94  4.0  2.0  3.5   17.1 271 0.01 0.02   1 
2778 HD 96612       4861 4.53 -0.12   0.34 -4.71  2.3  1.4  1.7  -36.8 270 0.01 0.02   1 
2779 EPIC201393098  5799 4.35 -0.26   0.12        3.3  0.1  3.6   -3.0  35 0.04 0.09   1 
2780 HIP 54498      5847 4.41  0.08   0.20 -4.80  4.2  1.5  3.8  -13.7 299 0.01 0.01   1 
2781 HD 97601       5062 3.34  0.01   0.33 -4.67  4.5  2.7  3.5  -63.4 257 0.01 0.01   1 
2782 HD 97854       6006 4.14  0.25   0.15 -5.05  6.3  4.0  4.7   -7.6 240 0.01 0.01   1 
2783 WASP-31        6217 4.20 -0.08   0.13       10.0  6.9  6.4    0.4 193 0.01 0.01   1 
2784 HD 98219       4925 3.36  0.07   0.14        3.5  0.5  3.4  -10.8 266 0.01 0.02   1 
2785 EPIC201445392  4779 4.52  0.01   0.33 -4.77  1.5  0.1  1.6   12.6  38 0.03 0.04   1 
2786 EPIC201629650  5634 4.47 -0.16   0.15        3.0  0.1  3.0   15.6  38 0.03 0.03   1 
2787 HD 98736       5271 4.37  0.34   0.19 -4.96  1.6  0.1  2.1   -4.1 262 0.01 0.02   1 
2788 EPIC201324549  6380 4.03 -0.67   0.12       10.4  5.0  8.2  -13.8  45 0.03 0.03   1 
2789 EPIC201546283  5231 4.45  0.13   0.16        3.2  2.3  2.1  -37.3  48 0.03 0.03   2 
2790 EPIC201577035  5533 4.47 -0.07   0.12        3.2  1.5  2.7    7.3  49 0.02 0.02   1 
2791 HD 99706       4862 3.09  0.10   0.13        3.9  1.7  3.4  -30.9 265 0.01 0.02   1 
2792 EPIC201613023  5680 4.39 -0.06   0.10        3.7  1.8  3.1   18.3  51 0.03 0.03   1 
2793 HD 100337      4920 3.21 -0.06   0.27 -4.86  4.2  2.4  3.4  -30.9 261 0.01 0.02   1 
2794 EPIC201295312  5795 4.10  0.13   0.13        4.9  3.2  3.6   44.6  50 0.02 0.02   1 
2795 EPIC201920032  5564 4.46 -0.01   0.16 -5.03  3.3  1.6  2.8   41.9  50 0.03 0.02   1 
2796 EPIC201403446  6200 4.12 -0.31   0.13        6.9  2.8  6.2   18.5  47 0.02 0.03   1 
2797 EPIC201505350  5322 4.51  0.05   0.22        3.5  2.6  2.2    7.1  79 0.02 0.03   2 
2798 HD 101675      5732 4.47  0.16   0.22 -4.75  3.1  0.1  3.3  -16.0 303 0.01 0.01   1 
2799 EPIC201828749  5701 4.54 -0.17   0.17 -4.96  3.9  2.1  3.2   10.1  55 0.02 0.02   2 
2800 HD 101847      5948 4.47  0.19   0.34 -4.43  7.4  5.6  4.3    3.7 165 0.01 0.01   1 
2801 HD 101904      5883 4.10  0.11   0.15 -5.04  4.8  2.5  4.0  -10.9 238 0.01 0.01   1 
2802 HD 102195      5276 4.50  0.05   0.36 -4.57  3.6  2.8  2.2    1.5 376 0.01 0.01   1 
2803 HD 102444      5227 3.60 -0.04   0.26 -4.75  4.6  2.8  3.6   22.8 253 0.01 0.01   1 
2804 HD 102956      4985 3.38  0.20   0.18 -5.07  3.8  1.5  3.4  -26.7 262 0.01 0.02   1 
2805 HD 103047      4977 3.37  0.17   0.14        3.7  1.1  3.4   -3.0 268 0.01 0.02   1 
2806 EPIC201736247  4927 4.46 -0.19   0.17 -5.07  2.2  1.2  1.7   -3.7  31 0.04 0.05   1 
2807 EPIC201384232  5696 4.56 -0.16   0.15 -5.08  3.5  1.2  3.2    7.5  48 0.02 0.02   1 
2808 HD 103417      5553 4.38  0.17   0.18 -4.91  3.3  1.7  2.7  -11.7 307 0.01 0.01   1 
2809 HD 103459      5721 4.03  0.23   0.15 -5.07  4.0  2.2  3.3   14.8 248 0.01 0.01   1 
2810 HD 103616      5009 3.57 -0.07   0.16 -5.05  6.1  4.6  3.4    9.3 256 0.01 0.02   1 
2811 HD 103828      5771 4.39 -0.02   0.19 -4.85  3.8  1.2  3.5  -52.0 299 0.01 0.01   1 
2812 HD 103813      4790 3.10 -0.18   0.11        3.7  1.1  3.4   42.6 269 0.01 0.02   1 
2813 HD 103847      5209 4.52  0.03   0.39 -4.52  3.9  3.3  2.0    4.7 445 0.01 0.01   1 
2814 HD 103890      6120 4.19  0.02   0.15 -5.01  6.6  3.6  5.5   31.1 357 0.01 0.01   1 
2815 HD 104263      5479 4.41  0.05   0.17 -5.00  3.1  1.5  2.6   43.2 250 0.01 0.01   1 
2816 HD 104389      5984 4.46  0.02   0.20 -4.77  4.7  0.8  4.6  -11.0 245 0.01 0.01   1 
2817 HD 104437      5760 4.40  0.16   0.22 -4.75  3.9  1.6  3.4  -20.0 303 0.01 0.01   1 
2818 HD 104588      5731 4.13  0.29   0.17 -4.93  4.2  2.4  3.3  -12.2 304 0.01 0.01   1 
2819 HD 104860      6000 4.48 -0.01   0.37 -4.36 18.2 15.0  4.7   -9.4 463 0.01 0.01   3 
2820 HD 238069      5828 4.08  0.26   0.17 -4.93  4.9  3.0  3.7  -11.8 302 0.01 0.01   1 
2821 HD 105279      5833 4.11  0.28   0.18 -4.89  5.1  3.3  3.8  -15.2 246 0.01 0.01   1 
2822 HD 105546      5122 2.63 -1.14   0.12        5.4  3.3  4.0   17.1 261 0.01 0.01   1 
2823 HD 105811      4934 3.23  0.10   0.16        3.8  1.4  3.4  -37.6 266 0.01 0.02   1 
2824 HD 106088      5469 3.87  0.32   0.16 -5.05  4.4  2.0  3.8  -14.3 281 0.01 0.01   1 
2825 HD 106279      4928 2.79 -0.13   0.13        4.7  2.5  4.0  -46.3 259 0.01 0.02   1 
2826 HD 106270      5509 3.72  0.05   0.19 -4.90  5.3  3.5  3.9   24.8 247 0.01 0.01   1 
2827 HD 106314      5104 3.50  0.15   0.26 -4.80  4.1  2.0  3.5   -2.5 267 0.01 0.01   1 
2828 HD 106421      5991 4.06  0.51   0.14        7.4  5.4  4.6    7.1 464 0.01 0.01   1 
2829 HD 107211      5792 4.23  0.33   0.18 -4.91  4.5  2.6  3.6    2.7 304 0.01 0.01   1 
2830 HD 107181      5628 4.05  0.29   0.17 -4.95  3.9  2.5  3.0   39.1 194 0.01 0.01   1 
2831 HD 108189      5373 3.56 -0.02   0.34 -4.56  8.3  6.8  3.7   -4.0 253 0.01 0.01   1 
2832 HD 108351      6098 4.07  0.11   0.20 -4.74 10.8  8.4  5.4    0.8 239 0.01 0.01   1 
2833 HD 108863      4878 3.07  0.15   0.13        4.0  1.9  3.4  -28.9 268 0.01 0.02   1 
2834 HD 108942      5795 4.32  0.25   0.18 -4.89  4.3  2.2  3.6  -12.7 304 0.01 0.01   1 
2835 HIP 61205      5796 4.51 -0.05   0.32 -4.46  7.3  5.9  3.6   -1.1 241 0.01 0.01   1 
2836 HD 109159      5150 3.60 -0.10   0.19 -4.93  3.7  0.7  3.5    9.2 255 0.01 0.01   1 
2837 HD 109218      5232 3.63 -0.09   0.17 -5.00  3.7  0.6  3.6   18.2 253 0.01 0.01   1 
2838 HD 109409      5750 3.98  0.27   0.14        5.1  2.5  4.4   17.1 388 0.01 0.01   1 
2839 HD 109718      5793 3.98  0.08   0.16 -4.99  5.2  2.5  4.5  -18.2 301 0.01 0.01   1 
2840 HD 109749      5824 4.24  0.24   0.17 -4.98  4.1  1.7  3.7  -14.0 249 0.01 0.01   2 
2841 HD 109929      6049 4.16  0.37   0.16 -5.01  9.1  7.6  5.0  -10.9 358 0.01 0.01   1 
2842 HD 110044      5141 4.50  0.01   0.21 -4.88  2.8  1.9  2.0   -9.2 314 0.01 0.01   1 
2843 HD 110463      4906 4.55 -0.00   0.44 -4.61  2.8  2.1  1.7   -9.3 273 0.01 0.02   1 
2844 HD 110743      5198 4.47  0.00   0.27 -4.73  2.2  0.2  2.0   -2.8 256 0.01 0.01   1 
2845 HD 110833      4999 4.51  0.14   0.27 -4.82  2.5  1.5  1.8    8.7 273 0.01 0.02   1 
2846 HD 110897      5911 4.49 -0.42   0.16 -4.98  3.4  0.1  4.1   78.1 367 0.01 0.01   1 
2847 HD 111814      5646 3.93  0.21   0.15 -5.08  4.2  0.4  4.1   -3.0 253 0.01 0.01   1 
2848 HD 112415      5573 4.25  0.29   0.15 -5.08  3.7  2.3  2.8    7.6 274 0.01 0.01   1 
2849 HD 112758      5116 4.57 -0.35   0.14        1.9  0.1  1.9    2.4 260 0.01 0.01   1 
2850 HD 112973      4897 3.26 -0.14   0.14        3.6  0.8  3.4  -36.0 258 0.01 0.02   1 
2851 HD 112988      4852 3.25 -0.17   0.13        3.4  0.1  3.4  -33.3 260 0.01 0.02   1 
2852 BD+31 2447     6266 4.11 -0.16   0.12        7.1  1.6  6.9   -0.7 195 0.01 0.02   1 
2853 HD 114161      4852 3.05  0.17   0.15        4.1  2.1  3.4   -7.7 269 0.01 0.02   1 
2854 HD 114375      4981 3.49  0.11   0.15        3.9  1.8  3.4  -42.5 318 0.01 0.01   1 
2855 HD 114659      4837 3.08  0.14   0.15        3.7  1.3  3.4   -1.9 267 0.01 0.02   1 
2856 HD 115404 A    4976 4.52 -0.13   0.49 -4.52  3.4  2.8  1.8    6.3 391 0.01 0.02   1 
2857 HD 116956      5337 4.47  0.09   0.50 -4.36  6.5  5.8  2.3  -14.1 377 0.01 0.01   1 
2858 HD 117122      5717 4.39  0.04   0.17 -4.93  4.2  2.4  3.3   -2.0 298 0.01 0.01   1 
2859 HD 117497      6192 4.06  0.07   0.14 -5.06 14.1 11.1  6.1   -5.6 457 0.01 0.01   1 
2860 HD 117762      5135 3.46 -0.27   0.15 -5.08  3.8  1.3  3.5  -26.7 250 0.01 0.01   1 
2861 HD 118082      4846 3.14  0.13   0.13        4.1  2.3  3.4  -26.7 268 0.01 0.02   1 
2862 HD 118744      4799 2.90  0.03   0.13        3.9  0.1  4.0   -0.6 266 0.01 0.02   1 
2863 HD 120064      6016 3.52 -0.21   0.21 -4.71 23.6 17.5  5.6  -16.2 254 0.02 0.02   1 
2864 HD 120528      5736 4.15  0.14   0.17 -4.92  4.4  2.8  3.3  -25.4 299 0.01 0.01   1 
2865 WASP15         6169 4.04 -0.10   0.12        7.3  4.1  6.0   -4.7 154 0.02 0.02   1 
2866 HD 121550      5328 4.45  0.00   0.17 -5.02  2.9  1.7  2.2  -10.1 311 0.01 0.01   1 
2867 HD 122253      5007 3.36  0.00   0.13        3.6  0.9  3.4  -10.8 259 0.01 0.01   1 
2868 HIP 68461      5719 4.20  0.34   0.16 -5.04  4.0  2.2  3.3   14.9 273 0.01 0.01   1 
2869 HD 122386      4939 2.95 -0.27   0.12        4.2  1.0  4.0  -18.9 265 0.01 0.02   2 
2870 HD 122517      5000 3.45 -0.22   0.13        3.6  0.8  3.4   -5.9 265 0.01 0.01   1 
2871 HD 122973      5989 4.46  0.16   0.34 -4.41  6.5  4.4  4.6  -10.8 188 0.01 0.01   1 
2872 HD 123239      4794 2.94 -0.07   0.14        3.9  0.1  4.0   41.4 270 0.01 0.02   1 
2873 HD 124257 B    5803 4.31  0.13   0.16        4.2  2.0  3.6    4.0 308 0.01 0.01   1 
2874 HD 124257 A    5910 4.15  0.14   0.15        5.4  3.2  4.1    3.8 448 0.01 0.01   1 
2875 HD 125390      4850 3.13 -0.01   0.14        4.0  2.1  3.4  -76.2 263 0.01 0.02   1 
2876 HD 125217      4858 3.20  0.20   0.16        4.5  2.9  3.4   -6.8 272 0.01 0.02   1 
2877 HD 125607      4985 3.34  0.06   0.14        3.6  0.8  3.4  -51.0 259 0.01 0.02   1 
2878 HD 125612      5841 4.36  0.21   0.18 -4.88  5.0  3.0  3.8  -18.3 263 0.01 0.01   3 
2879 HD 126583      5481 4.49 -0.01   0.18 -4.94  3.0  1.3  2.6    1.7 478 0.01 0.01   3 
2880 HD 126990      4999 3.41  0.17   0.12        3.6  0.9  3.4    8.6 272 0.01 0.02   1 
2881 HD 126868      5673 3.68  0.04   0.34 -4.47 18.2 15.2  4.2  -11.8 291 0.01 0.02   2 
2882 HD 126991      5156 3.48 -0.43   0.15 -5.09  3.7  0.8  3.5  -96.0 250 0.01 0.01   1 
2883 HD 128642      5462 4.51 -0.09   0.24 -4.74  3.4  2.1  2.5  -35.0 492 0.01 0.01   3 
2884 HD 127741      4971 3.33  0.04   0.08        3.8  1.5  3.4    9.0 263 0.01 0.01   1 
2885 WASP-14        6458 4.20 -0.12   0.16        5.8  0.1  9.3   -5.7 231 0.01 0.01   1 
2886 HD 128095      4925 3.35 -0.01   0.15        3.6  0.8  3.4   28.4 262 0.01 0.01   1 
2887 HD 128720      5001 3.39  0.15   0.13        3.8  1.5  3.4   16.5 261 0.01 0.01   1 
2888 HD 129601      4807 3.17  0.07   0.14        4.0  2.1  3.4  -13.6 264 0.01 0.02   1 
2889 HD 130048      4964 3.02  0.20   0.09        4.4  2.6  3.4  -21.2 271 0.01 0.02   1 
2890 HD 131156      5464 4.54 -0.16   0.44 -4.35  5.3  4.4  2.5    0.1 299 0.01 0.01   2 
2891 HD 131183      5679 4.25  0.12   0.15 -5.05  3.7  1.7  3.1  -25.1 309 0.01 0.01   1 
2892 HD 131496      4846 3.18  0.19   0.12        3.8  1.6  3.4    1.2 267 0.01 0.02   1 
2893 HD 131582      4728 4.52 -0.29   0.25 -4.86  1.5  0.1  1.6  -32.2 283 0.01 0.02   1 
2894 HD 132254      6156 4.14  0.13   0.14       10.0  7.4  5.8  -17.2 251 0.01 0.01   2 
2895 HD 133125      5505 4.49 -0.12   0.17 -4.94  2.9  0.9  2.6  -13.7 247 0.01 0.01   1 
2896 WASP-24        6090 4.18  0.04   0.13        8.1  5.6  5.3  -18.8 110 0.02 0.01   1 
2897 HD 134353      5282 4.45  0.14   0.25 -4.79  2.9  1.9  2.2  -26.0 376 0.01 0.01   1 
2898 HIP 74346      4983 4.44  0.10   0.19 -5.00  2.2  0.9  1.8  -71.1 267 0.01 0.02   1 
2899 HD 238433      4936 3.13 -0.03   0.15        4.1  2.1  3.4   11.0 260 0.01 0.02   1 
2900 HD 135872      4992 3.43  0.09   0.12        3.6  0.8  3.4  -21.4 269 0.01 0.01   1 
2901 HD 136274      5400 4.47 -0.15   0.16 -5.05  2.7  0.9  2.4  -30.7 356 0.01 0.01   1 
2902 HD 136202      6052 3.95  0.08   0.13        6.0  1.3  5.8   51.8 277 0.01 0.01   1 
2903 HD 136513      4841 3.02 -0.13   0.12        3.7  1.2  3.4  -59.9 264 0.01 0.02   1 
2904 HD 137368      4830 3.25 -0.06   0.12        3.7  1.1  3.4   -8.2 263 0.01 0.02   1 
2905 HD 139907      5865 4.28  0.32   0.17 -4.96  4.3  1.6  3.9  -32.1 304 0.01 0.01   1 
2906 HD 140025      5524 3.89  0.17   0.32 -4.57  4.2  1.6  3.9   29.1 249 0.01 0.01   1 
2907 HD 141399      5539 4.18  0.32   0.16 -5.02  3.8  2.5  2.7  -22.6 279 0.01 0.01   3 
2908 HD 141272      5274 4.48 -0.05   0.43 -4.44  4.2  3.5  2.1  -28.5 375 0.01 0.01   1 
2909 HD 142091      4871 3.26  0.21   0.12        3.8  1.7  3.4  -24.9 282 0.01 0.02   2 
2910 HD 142626      5199 4.56 -0.13   0.31 -4.65  2.4  1.0  2.0    8.2 364 0.01 0.01   1 
2911 HD 143174      5950 4.49  0.15   0.26 -4.62  4.4  0.8  4.4  -44.3 254 0.01 0.01   4 
2912 WASP-17        6548 4.18 -0.07   0.12       12.4  5.9 10.8  -49.0  81 0.02 0.02   1 
2913 EPIC204221263  5679 4.32  0.23   0.12        3.6  1.5  3.1  -38.3  90 0.02 0.02   2 
2914 XO-1           5729 4.49 -0.08   0.17        4.0  2.1  3.3    2.4 121 0.01 0.01   1 
2915 HD 144287      5352 4.45 -0.08   0.16 -5.03  2.7  1.2  2.3  -51.2 370 0.01 0.01   1 
2916 HD 144363      4930 3.34 -0.03   0.14        3.4  0.1  3.4    6.5 265 0.01 0.01   1 
2917 HD 144872      4780 4.52 -0.25   0.36 -4.71  2.1  1.2  1.6   24.2 274 0.01 0.02   1 
2918 EPIC203771098  5625 4.29  0.35   0.12        3.7  2.2  3.0   -1.4  83 0.02 0.02   2 
2919 HIP 79308      5525 4.49 -0.16   0.20 -4.82  2.9  0.6  2.7  -51.9 353 0.01 0.01   1 
2920 HD 145428      4779 3.13 -0.09   0.13        3.6  0.7  3.4   -1.1 270 0.01 0.02   1 
2921 HD 145958 A    5414 4.48 -0.04   0.17 -4.97  3.0  1.6  2.4   17.2 310 0.01 0.01   3 
2922 HD 146278      4790 3.03  0.06   0.14        3.7  1.4  3.4   10.1 268 0.01 0.02   1 
2923 HD 146050      5632 4.15  0.31   0.16 -5.06  4.2  2.8  3.0   -1.0 274 0.01 0.01   1 
2924 WASP38         6124 4.11  0.04   0.13       10.3  7.7  5.6  -10.5 216 0.01 0.01   1 
2925 HIP 80096      4989 4.45  0.24 540.00        2.0  0.2  1.8  -73.9 269 0.01 0.02   1 
2926 EPIC204129699  5340 4.45  0.15   0.30        3.6  2.8  2.3   -6.4  83 0.02 0.02   2 
2927 HD 147750      5491 4.52 -0.14   0.18 -4.94  2.9  0.9  2.6  -37.3 348 0.01 0.01   1 
2928 HD 147752      5051 4.51 -0.03   0.53 -4.45  3.3  2.7  1.9  -35.0 259 0.01 0.01   1 
2929 HD 148164      6032 4.19  0.21   0.15 -5.01  7.1  4.8  4.9  -68.4 299 0.01 0.01   2 
2930 HD 148284      5572 3.97  0.14   0.14        4.4  1.7  4.0  -36.7 349 0.01 0.01   1 
2931 HD 149026      6084 4.24  0.33   0.15 -5.04  7.8  5.4  5.2  -17.0 382 0.01 0.01   4 
2932 HD 150706      5948 4.53 -0.01   0.32 -4.44  5.5  3.2  4.4  -16.0 251 0.01 0.01   1 
2933 HD 234314      5566 4.09  0.15   0.17 -4.99  3.6  2.2  2.8  -24.6 308 0.01 0.01   1 
2934 HD 149143      5856 4.11  0.28   0.18 -4.91  5.6  3.9  3.9    7.9 244 0.01 0.01   2 
2935 HD 149750      5801 4.14  0.18   0.16 -4.99  4.6  2.8  3.6   12.8 303 0.01 0.01   1 
2936 HD 151504      5444 4.40  0.07   0.17 -4.96  2.7  0.8  2.5  -75.7 314 0.01 0.01   1 
2937 HD 152125      5688 4.40  0.09   0.18 -4.92  3.9  2.1  3.2  -27.5 301 0.01 0.01   1 
2938 EPIC205071984  5274 4.49 -0.03   0.13        2.4  0.7  2.1   -4.4  81 0.02 0.02   2 
2939 HD 152733      4834 3.10  0.11   0.14        3.8  1.5  3.4  -28.9 269 0.01 0.02   1 
2940 HD 152581      5027 3.29 -0.22   0.15        3.9  1.5  3.4    3.7 255 0.01 0.02   1 
2941 HD 153525      4826 4.54 -0.04   0.54 -4.57  3.1  2.5  1.7   -6.8 279 0.01 0.02   1 
2942 HD 154325      5815 4.26  0.12   0.18 -4.89  4.5  2.4  3.7  -30.6 298 0.01 0.01   1 
2943 HD 154144      6079 4.23  0.32   0.19 -4.82 10.4  8.1  5.2  -20.1 338 0.01 0.01   1 
2944 HD 155456      5224 4.43  0.24   0.16 -5.07  2.7  1.6  2.1  -61.3 370 0.01 0.01   1 
2945 HD 155413      5740 3.79  0.22   0.17 -4.98  6.5  4.6  4.4  -22.2 345 0.01 0.01   1 
2946 HD 156279      5420 4.41  0.13   0.17 -4.98  3.1  1.8  2.4  -21.8 278 0.01 0.01   3 
2947 HD 155712      4911 4.52 -0.06   0.21 -4.95  1.8  0.2  1.7   19.5 292 0.01 0.02   3 
2948 HD 156342      5820 4.08  0.30   0.16 -4.98  5.2  3.5  3.7  -64.3 306 0.01 0.01   1 
2949 HD 156846      5998 4.01  0.20   0.15 -5.08  6.6  4.3  4.7  -69.0 249 0.01 0.01   2 
2950 HD 158449      4967 3.22 -0.14   0.15        3.6  0.6  3.4  -27.0 256 0.01 0.01   1 
2951 HD 159062      5350 4.54 -0.31   0.17 -4.98  2.6  0.7  2.3  -83.0 347 0.01 0.01   3 
2952 HIP 85977      4911 4.37  0.30   0.19        2.8  2.1  1.7  -96.2 173 0.01 0.02   1 
2953 HD 160215      4883 3.39  0.05   0.14        3.4  0.1  3.4  -60.9 264 0.01 0.02   1 
2954 HD 161284      5011 4.50  0.06   0.54 -4.48  3.0  2.4  1.8   -7.0 265 0.01 0.02   1 
2955 HD 162003      6411 3.95  0.03   0.14       14.9  9.6 10.2   -3.8 252 0.01 0.01   2 
2956 HD 162004      6223 4.12  0.05   0.14 -5.07 10.8  7.3  7.1   -9.2 250 0.01 0.01   4 
2957 HD 161198      5254 4.58 -0.34   0.15 -5.09  1.9  0.1  2.1   21.2 255 0.01 0.01   1 
2958 HD 161479      5641 4.31  0.26   0.36 -4.50  5.6  4.5  3.0  -38.4 274 0.01 0.01   1 
2959 HIP 87123      4792 3.15 -0.03   0.14        3.6  1.1  3.4  -67.1 267 0.01 0.02   1 
2960 HD 162232      5491 4.35  0.13   0.20 -4.83  3.5  2.2  2.6  -73.1 312 0.01 0.01   1 
2961 TrES-3         5489 4.60 -0.24   0.31 -4.54  3.8  2.6  2.6    9.7  98 0.01 0.01   2 
2962 TrES-4         6184 4.03  0.26   0.14 -5.09 11.2  8.4  6.1  -17.6 182 0.01 0.01   1 
2963 HIP 87579      4893 4.52 -0.09   0.49 -4.54  3.8  3.3  1.7  -14.5 275 0.01 0.02   1 
2964 HD 163607      5522 3.97  0.18   0.16 -5.01  3.9  0.3  3.9  -11.0 269 0.01 0.01   3 
2965 HD 163589      5621 3.99  0.18   0.15 -5.06  4.1  0.5  4.1  -39.8 303 0.01 0.01   1 
2966 HD 164330      5783 4.19  0.26   0.18 -4.93  7.7  6.4  3.5  -17.2 301 0.01 0.01   1 
2967 HD 164509      5859 4.36  0.19   0.18 -4.89  4.8  2.6  3.9   13.7 263 0.01 0.01   3 
2968 HD 165173      5459 4.46 -0.00   0.16 -5.03  3.0  1.4  2.5   -0.9 358 0.01 0.01   1 
2969 GJ 702 A       5307 4.52  0.05   0.34 -4.59  3.4  2.6  2.2   -6.6 312 0.01 0.01   4 
2970 HD 165401      5947 4.83 -0.29   0.23 -4.66  3.9  0.1  4.4 -113.9 344 0.02 0.02   1 
2971 HD 166494      5679 3.76  0.22   0.22 -4.78  8.4  6.6  4.2  -32.1 251 0.01 0.01   1 
2972 HD 168151      6474 4.14 -0.18   0.14       10.3  3.8  9.6  -36.5 255 0.01 0.01   2 
2973 HAT-P-5        5833 4.34  0.11   0.15        4.5  2.3  3.8    7.0 107 0.01 0.01   1 
2974 HD 168603      5422 4.50  0.13   0.37 -4.49  5.3  4.5  2.4  -34.2 357 0.01 0.01   1 
2975 HD 169889      5357 4.50 -0.12   0.19 -4.88  2.5  0.5  2.3  -18.2 359 0.01 0.01   1 
2976 HD 171264      5195 3.59 -0.01   0.23 -4.81  4.3  2.4  3.5   11.3 257 0.01 0.01   1 
2977 WASP-3         6352 4.21 -0.04   0.17       16.9 13.1  7.9   -7.3 192 0.01 0.01   1 
2978 HD 171238      5440 4.48  0.17   0.31 -4.58  3.2  1.9  2.5   20.6 255 0.01 0.01   1 
2979 HIP 91605      4841 4.55 -0.30   0.24 -4.82  1.7  0.1  1.7   27.7 272 0.01 0.02   1 
2980 Kepler-94      4715 4.49  0.33   0.46 -4.62  1.9  0.8  1.6  -52.5 150 0.02 0.03   1 
2981 KOI-263        5842 4.08 -0.11   0.12        4.3  1.9  3.8    0.3 244 0.01 0.01   1 
2982 Kepler-8       6179 4.09 -0.05   0.16 -4.98 12.9  9.8  6.4  -51.1  77 0.03 0.03   3 
2983 Kepler-102     4816 4.53  0.06   0.41 -4.62  2.1  1.2  1.7  -28.8 249 0.01 0.02   1 
2985 KOI-1581       5328 3.91  0.17   0.21 -4.86  3.7  0.6  3.6  -22.0  26 0.04 0.05   1 
2986 Kepler-128     6083 4.04 -0.01   0.13        8.2  5.7  5.2  -23.3 237 0.01 0.01   1 
2987 Kepler-422     5883 4.28  0.19   0.15 -5.03  4.7  2.3  4.0  -10.8  82 0.02 0.02   3 
2988 Kepler-410     6304 4.16  0.02   0.15 -5.01 15.8 12.3  7.3  -40.3 234 0.01 0.01   1 
2989 Kepler-62      4842 4.51 -0.33   0.21        2.1  1.0  1.7   16.3 112 0.02 0.02   1 
2990 HD 343246      5703 4.23  0.23   0.09        4.5  3.0  3.2  -36.8  51 0.02 0.02   1 
2991 KOI-2926       5172 3.80 -0.43   0.23 -4.84  2.9  0.1  3.5  -37.2  19 0.07 0.07   1 
2992 HD 175425      5772 4.23  0.11   0.19 -4.86  4.3  2.4  3.5  -70.5 298 0.01 0.01   1 
2993 KOI-4199       5068 4.56 -0.15   0.16 -5.06  2.0  0.3  1.9  -12.2  31 0.04 0.04   1 
2994 KOI-4717       5671 4.50 -0.32   0.18 -4.89  2.9  0.1  3.1    5.7  21 0.06 0.07   1 
2995 HD 175742      4937 4.27 -0.03   0.92 -4.20 16.5 14.4  1.7   -2.9 276 0.02 0.02   1 
2996 HIP 92922      5565 4.09  0.30   0.17 -5.00  3.9  2.6  2.8  -41.0 288 0.01 0.01   2 
2997 Kepler-37      5391 4.60 -0.30   0.18 -4.94  2.7  0.9  2.4  -31.6 251 0.01 0.01   7 
2998 KOI-180        5601 4.52 -0.05   0.28 -4.58  4.1  2.8  2.9   -0.5 120 0.01 0.01   1 
2999 KOI-367        5696 4.44  0.11   0.14        3.4  1.1  3.2  -40.2  35 0.03 0.03   1 
3000 Kepler-95      5632 4.13  0.20   0.16 -5.00  3.9  2.4  3.0  -31.7 174 0.01 0.01   2 
3001 Kepler-408     6078 4.22 -0.12   0.15 -5.06  5.6  2.0  5.2  -54.0 240 0.01 0.01   2 
3002 HD 177274      6066 4.19  0.19   0.15 -5.03  7.8  5.5  5.1   -6.2 394 0.01 0.01   1 
3003 KOI-2169       5327 4.52  0.08   0.27 -4.70  3.2  2.2  2.2    6.5 161 0.01 0.02   1 
3004 HD 176733      5605 4.45 -0.04   0.16 -5.01  3.2  1.1  2.9    6.0 355 0.01 0.01   1 
3005 Kepler-9       5754 4.48  0.03   0.19        4.2  2.3  3.4   -0.3  39 0.03 0.03   5 
3006 Kepler-4       5772 4.05  0.12   0.17 -4.93  4.5  2.7  3.5  -60.1 122 0.01 0.01   4 
3007 Kepler-98      5506 4.51  0.10   0.23 -4.74  3.4  2.0  2.6  -32.0 163 0.01 0.02   1 
3009 KOI-2931       4905 4.59 -0.13   0.14        2.3  1.5  1.7   17.6  27 0.04 0.05   1 
3010 KOI-2410       5662 4.49 -0.16   0.12        3.1  0.0  3.1  -13.8  23 0.06 0.07   1 
3011 Kepler-407     5487 4.31  0.34   0.11        3.6  2.4  2.6  -25.2 161 0.06 0.03   2 
3012 KOI-3283       4744 4.48 -0.10   0.37 -4.74  3.3  2.9  1.6   -3.2  27 0.05 0.05   1 
3013 KOI-466        5917 4.19 -0.00   0.18 -4.86  7.4  5.7  4.2  -65.3  24 0.05 0.05   1 
3014 Kepler-12      5967 4.14  0.05   0.16 -5.00  4.8  1.4  4.5    2.2  90 0.02 0.02   4 
3015 KOI-600        5793 4.44 -0.03   0.14        3.5  0.1  3.6  -30.4  27 0.04 0.04   1 
3016 KOI-4054       5146 4.49  0.03   0.18 -4.97  3.0  2.2  2.0  -25.4  34 0.04 0.04   1 
3017 Kepler-25      6212 4.13 -0.01   0.13       11.8  8.8  6.3  -10.9 213 0.01 0.01   2 
3018 TrES-2         5854 4.45 -0.03   0.17 -4.94  3.6  0.1  3.8   -3.8 140 0.01 0.01   2 
3019 Kepler-152     5050 4.60 -0.12   0.18 -5.01  2.2  1.0  1.9   -7.3  35 0.03 0.04   1 
3020 KOI-1431       5478 4.41  0.18   0.18 -4.91  3.3  2.0  2.5  -36.5 115 0.01 0.02   1 
3021 HD 178251      4734 2.81 -0.41   0.14        4.1  0.2  4.0   88.2 196 0.01 0.02   2 
3022 Kepler-97      5843 4.51 -0.18   0.15 -5.08  3.8  0.1  3.8    5.6 161 0.01 0.01   1 
3023 KOI-4898       5831 4.42 -0.09   0.09        3.6  0.1  3.7  -23.8  22 0.06 0.06   1 
3024 Kepler-174     4724 4.46 -0.44   0.34 -4.78  2.1  1.1  1.6 -101.0  34 0.04 0.04   1 
3025 KOI-273        5640 4.29  0.21   0.17        3.8  2.2  3.0  -69.2 251 0.01 0.01   1 
3026 KOI-111        5921 4.47 -0.38   0.13        3.5  0.1  4.2    0.8 186 0.01 0.01   1 
3027 Kepler-411     4837 4.48  0.11   0.71 -4.33  4.5  4.0  1.7  -22.1 200 0.02 0.02   1 
3028 HD 179306      5043 3.03  0.16   0.12        4.9  3.3  3.4    3.4 263 0.01 0.02   2 
3029 KOI-1421       5547 4.48 -0.01   0.20 -4.83  3.9  2.6  2.7  -45.4  25 0.05 0.06   1 
3030 KOI-1477       5200 4.55 -0.06   0.48 -4.43  3.3  2.5  2.0  -12.7  22 0.06 0.08   1 
3031 Kepler-20      5489 4.50  0.02   0.18 -4.92  3.2  1.7  2.6  -20.6 156 0.02 0.01   3 
3032 Kepler-14      6378 3.99  0.07   0.17       10.1  3.0  9.6    8.6  66 0.02 0.02   1 
3033 HD 179079      5646 4.02  0.23   0.16 -5.03  3.6  1.8  3.0   16.9 307 0.01 0.01   1 
3034 Kepler-113     4711 4.45  0.13   0.24 -4.96  1.9  0.7  1.6   -0.8 115 0.02 0.03   1 
3035 HD 180161      5396 4.51  0.13   0.35 -4.54  3.5  2.5  2.4  -29.0 364 0.01 0.01   1 
3036 Kepler-50      6173 4.07 -0.04   0.13       12.5  9.7  6.0   -4.7 241 0.01 0.01   1 
3037 KOI-1209       5799 4.44  0.06   0.15 -5.03  3.8  0.8  3.6  -18.8  28 0.04 0.04   1 
3038 HD 179498      6060 3.82  0.17   0.13        9.1  6.5  5.9   40.4 108 0.01 0.02   1 
3039 HD 180053      5131 3.54  0.25   0.31 -4.73  4.2  2.2  3.5   -5.3 278 0.01 0.02   3 
3040 Kepler-131     5755 4.46  0.13   0.19 -4.88  3.8  1.6  3.4  -22.4 202 0.01 0.01   1 
3041 Kepler-7       5974 3.92  0.17   0.17 -4.94  5.1  0.1  5.3   -1.1  45 0.03 0.04   2 
3042 Kepler-65      6149 4.13  0.16   0.13       11.0  8.4  5.8  -17.8 241 0.01 0.01   1 
3043 Kepler-103     5895 4.14  0.12   0.16 -5.01  5.4  3.3  4.1  -27.4 165 0.01 0.01   2 
3045 Kepler-22      5594 4.55 -0.27   0.15 -5.09  3.1  0.6  2.9   -4.4 185 0.01 0.01   2 
3046 Kepler-63      5497 4.47  0.09   0.40 -4.43  6.7  5.9  2.6  -22.6 144 0.01 0.02   1 
3047 HD 182189      5641 4.19 -0.04   0.15 -5.09  3.7  1.9  3.0  -13.0 356 0.01 0.01   1 
3048 Kepler-126     6221 4.13 -0.13   0.13       11.2  8.2  6.4  -20.2 241 0.01 0.01   1 
3049 HD 180512      6560 3.94  0.19   0.18 -4.86 10.1  0.1 13.7   46.8 105 0.01 0.02   1 
3050 Kepler-373     5553 4.44  0.07   0.25 -4.70  4.5  3.5  2.7   -7.3  21 0.06 0.06   1 
3051 Kepler-426     5549 4.50 -0.22   0.21 -4.82  2.3  0.1  2.7  -81.3  23 0.05 0.06   1 
3052 HD 181207      6003 4.25 -0.15   0.15 -5.08  5.4  2.5  4.7  -52.1 242 0.01 0.01   1 
3053 KOI-5949       5795 4.42 -0.27   0.13        3.6  0.1  3.6   28.2  45 0.03 0.03   1 
3054 KOI-5          5826 4.05  0.12   0.15       10.2  8.5  3.7  -34.6 156 0.01 0.02   2 
3055 HIP 94931      5058 4.55 -0.37   0.20 -4.89  1.9  0.2  1.9 -122.4 266 0.01 0.02   4 
3056 HD 180902      4961 3.36  0.08   0.15        3.9  1.8  3.4   -4.7 265 0.01 0.01   1 
3057 HD 181342      4945 3.28  0.26   0.12        4.0  2.1  3.4   -0.9 270 0.01 0.02   1 
3058 Kepler-109     5953 4.23 -0.02   0.16 -5.01  4.8  1.9  4.4  -37.6 122 0.01 0.01   3 
3059 Kepler-19      5511 4.47 -0.12   0.17 -4.94  3.2  1.7  2.6  -10.2 176 0.01 0.01   1 
3060 HD 182736      5222 3.66 -0.10   0.14        3.6  0.1  3.5  -49.7 260 0.01 0.01   4 
3061 HD 182756      5797 4.24  0.38   0.13        5.2  3.6  3.6   16.3 251 0.01 0.01   1 
3062 WASP-48        6148 4.09  0.18   0.14       14.4 11.5  5.8  -23.0  85 0.02 0.02   1 
3063 HD 182619      5554 4.51 -0.10   0.16 -5.04  3.2  1.3  2.7    6.7 345 0.01 0.01   1 
3064 Kepler-36      6006 4.05 -0.17   0.12        6.4  4.1  4.7    7.8 242 0.01 0.01   1 
3065 Kepler-100     5859 4.12  0.09   0.15 -5.04  5.2  3.2  3.9  -63.1 224 0.01 0.01   4 
3066 KOI-4385       5102 4.54  0.11   0.38 -4.58  1.6  0.1  1.9  -57.7  20 0.06 0.07   1 
3067 Kepler-93      5655 4.51 -0.15   0.17 -4.97  3.4  1.1  3.0   29.6 223 0.01 0.01   5 
3068 KOI-75         5885 3.75 -0.09   0.14        6.9  4.6  4.9  -14.0 219 0.01 0.01   1 
3069 KOI-3278       5383 4.55  0.09   0.31 -4.61  4.4  3.6  2.3   -6.9  43 0.03 0.03   1 
3070 HD 183298      5984 4.10  0.08   0.14 -5.10  4.8  1.4  4.6  -20.5 244 0.01 0.01   2 
3071 KOI-1739       5705 4.29 -0.03   0.28 -4.58  3.9  2.2  3.2  -34.2  21 0.06 0.07   1 
3072 KOI-103        5572 4.52 -0.07   0.23 -4.73  3.5  1.9  2.8   10.2 153 0.01 0.01   2 
3073 CoRoT-2        5529 4.49 -0.04   0.44       11.7 10.2  2.7   21.4 113 0.02 0.02   1 
3074 Kepler-406     5597 4.33  0.20   0.15 -5.07  3.7  2.1  2.9  -58.8 166 0.01 0.01   2 
3075 HD 183473      5557 3.80 -0.09   0.17 -4.96  3.7  0.1  3.9  -47.3 305 0.01 0.01   1 
3076 KOI-760        5734 4.51  0.08   0.21 -4.79  3.5  0.7  3.3  -36.5  23 0.06 0.06   1 
3077 HD 183216      6021 4.43  0.19   0.31 -4.47  7.5  5.4  4.8  -42.2 247 0.01 0.01   1 
3078 KOI-2687       5770 4.50  0.00   0.21 -4.78  4.9  3.2  3.5   11.2 246 0.01 0.01   2 
3079 KOI-4418       5693 4.11  0.14   0.18 -4.92  3.7  1.9  3.2    0.2  21 0.06 0.06   1 
3080 HD 231701      6101 4.20  0.04   0.17 -4.91  6.7  3.7  5.4  -62.0 242 0.01 0.01   1 
3081 KOI-896        5175 4.76  0.18   0.60 -4.33  1.6  0.1  2.0  -24.6  15 0.09 0.09   1 
3082 KOI-328        5774 4.36 -0.14   0.18        5.1  3.4  3.5  -33.5 157 0.03 0.01   1 
3083 KOI-2841       5156 4.47 -0.14   0.41 -4.53  2.2  0.8  2.0  -13.9  15 0.10 0.10   1 
3084 KOI-1925       5386 4.47  0.04   0.15 -5.07  2.9  1.5  2.3  -27.6 253 0.01 0.01   3 
3085 KOI-5929       5505 4.43 -0.11   0.17 -4.98  3.0  1.2  2.6    0.3  34 0.03 0.03   1 
3086 KOI-399        6082 4.39  0.01   0.20 -4.78  8.6  6.1  5.2  -12.2  45 0.03 0.03   2 
3087 HD 185414      5848 4.49 -0.09   0.18 -4.90  3.9  0.3  3.8  -17.7 341 0.01 0.01   1 
3088 HD 185351      5005 3.34  0.15   0.18 -5.03  3.9  1.7  3.4   -3.1 287 0.01 0.02   3 
3089 Kepler-239     4819 4.48  0.16   0.18 -5.08  2.0  1.0  1.7  -23.2  28 0.04 0.05   1 
3090 KOI-564        5825 4.11  0.31   0.07        5.9  4.4  3.7  -21.7  31 0.04 0.04   1 
3091 KOI-1924       5908 3.90  0.31   0.13        6.6  4.0  5.0  -11.9 247 0.01 0.01   3 
3092 HD 185269      5923 3.92  0.15   0.15 -5.03  7.4  5.0  5.1    1.6 246 0.01 0.01   1 
3093 Kepler-302     5756 4.41  0.18   0.12        3.9  1.7  3.4    3.8  27 0.04 0.05   1 
3094 HIP 96561      5204 4.56  0.06   0.23 -4.82  2.5  1.1  2.0    3.6 308 0.01 0.01   1 
3095 KOI-6          6276 4.17  0.07   0.18 -4.82 14.7 11.3  7.0  -42.2 111 0.01 0.02   1 
3096 KOI-217        5381 4.54  0.11   0.34 -4.55  3.3  2.2  2.3  -24.5  20 0.06 0.06   1 
3097 KOI-881        4996 4.50 -0.05   0.23 -4.89  2.0  0.4  1.8  -24.5  20 0.06 0.06   1 
3098 KOI-186        5778 4.43  0.14   0.26 -4.62  4.0  1.8  3.5  -10.3  23 0.05 0.06   1 
3099 KOI-2012       5720 4.61  0.03   0.26 -4.62  4.7  3.2  3.3  -29.1  31 0.04 0.04   1 
3100 KOI-99         4979 4.53 -0.19   0.16        2.0  0.6  1.8  -74.6  86 0.04 0.03   1 
3101 KOI-2720       5984 4.08 -0.10   0.14        5.3  2.5  4.6   -8.2 239 0.01 0.01   2 
3102 HD 186306      5279 4.60 -0.45   0.19 -4.91  2.2  0.1  2.2  -59.9 254 0.01 0.01   1 
3103 KOI-364        5790 4.16  0.23   0.14        4.2  2.0  3.6    2.9 248 0.01 0.01   2 
3104 KOI-7016       5728 4.34  0.18   0.12        3.8  1.8  3.3  -26.5  37 0.03 0.03   1 
3105 KOI-64         5259 3.77 -0.01   0.19 -4.91  4.3  2.1  3.6  -29.0  82 0.02 0.02   3 
3106 HD 187013      6262 4.06 -0.00   0.13       12.0  8.8  6.9    0.4 250 0.01 0.01   2 
3107 KOI-771        5631 4.41  0.14   0.52 -4.25  4.6  3.3  3.0  -15.7  17 0.07 0.10   1 
3108 Kepler-171     5521 4.61  0.11   0.22 -4.78  3.4  2.1  2.7  -52.5  20 0.06 0.07   1 
3109 KOI-145        4848 3.12  0.03   0.09        3.7  1.3  3.4  -32.5  77 0.02 0.02   1 
3110 KOI-174        4715 4.40 -0.15   0.33 -4.80  1.8  0.4  1.6 -100.5  50 0.04 0.03   1 
3111 Kepler-6       5613 4.17  0.27   0.16 -4.99  4.1  2.8  2.9  -49.2  85 0.02 0.02   1 
3112 KOI-2290       4906 4.53 -0.23   0.24 -4.88  2.3  1.3  1.7  -36.4  29 0.04 0.05   1 
3113 KOI-265        6008 4.22  0.16   0.13        5.1  1.9  4.7   -7.1 171 0.01 0.01   1 
3114 Kepler-96      5740 4.50  0.03   0.22 -4.75  3.9  1.7  3.4  -47.3 248 0.01 0.01   1 
3115 Kepler-11      5820 4.43  0.07   0.17        4.0  1.0  3.7  -58.7  53 0.03 0.03   3 
3116 HD 187637      6213 4.25 -0.05   0.14        6.2  0.5  6.3   -1.4 238 0.01 0.01   2 
3117 Kepler-99      4774 4.53  0.21   0.40 -4.68  2.0  1.0  1.6  -27.9 174 0.02 0.03   1 
3118 KOI-365        5499 4.50 -0.16   0.16        2.9  0.9  2.6  -38.4 209 0.01 0.01   2 
3119 Kepler-309     4714 4.54  0.26   0.23 -4.97  1.7  0.3  1.6  -54.2  30 0.04 0.05   1 
3120 KOI-1120       4916 3.39  0.03   0.43 -4.62  5.4  4.1  3.4  -32.6  33 0.04 0.05   4 
3121 KOI-3086       5184 4.58 -0.22   0.27 -4.74  2.0  0.1  2.0  -39.9  18 0.08 0.08   1 
3122 Kepler-315     5783 4.50 -0.28   0.19 -4.84  3.1  0.1  3.5   45.6  27 0.04 0.05   1 
3123 Kepler-18      5359 4.38  0.20   0.18 -4.94  3.0  1.8  2.3  -18.6 117 0.02 0.02   2 
3124 Kepler-223     5803 4.16  0.19   0.59 -4.14  4.4  2.4  3.6  -33.6  14 0.09 0.09   1 
3125 KOI-5236       6009 4.31 -0.19   0.16 -4.96  5.4  2.4  4.7  -29.4  45 0.02 0.03   1 
3126 KOI-1546       6345 4.79  0.15   0.17 -4.87  6.9  0.2  7.8    5.6  20 0.06 0.07   2 
3127 KOI-433        5104 4.42  0.13   0.30 -4.78  2.2  0.7  1.9  -15.2  24 0.05 0.06   4 
3128 KOI-8          5868 4.44 -0.11   0.25 -4.62  4.9  2.8  3.9  -54.4  94 0.01 0.02   1 
3129 HD 188386      4919 3.20  0.05   0.14        4.0  2.0  3.4  -73.9 264 0.01 0.02   3 
3130 Kepler-48      5160 4.43  0.20   0.22 -4.87  2.7  1.7  2.0  -10.9 100 0.02 0.02   5 
3131 Kepler-5       6295 4.02  0.07   0.15 -5.01  6.4  0.1  7.2  -18.6  81 0.03 0.02   1 
3132 HD 189733      5023 4.51  0.02   0.50 -4.51  4.0  3.4  1.8   -3.0 380 0.01 0.02   5 
3133 Kepler-106     5888 4.39 -0.11   0.17 -4.94  4.4  1.6  4.0  -58.6 136 0.01 0.01   1 
3134 HD 190571      4999 3.30 -0.22   0.11        3.7  1.2  3.4   37.1 269 0.01 0.01   1 
3135 HD 190412      5604 4.55 -0.24   0.19 -4.85  3.4  1.5  2.9  -53.1 352 0.01 0.01   1 
3136 HD 191359      4873 3.07  0.04   0.12        3.9  1.8  3.4   27.0 288 0.01 0.02   1 
3137 HD 355183      5980 4.16  0.12   0.16 -4.98  4.5  0.1  4.5  -17.3 285 0.01 0.01   2 
3138 HD 192153      5133 3.58 -0.19   0.15 -5.09  3.7  0.7  3.5  -38.2 252 0.01 0.01   1 
3139 HD 192699      5041 3.25 -0.14   0.12        4.0  1.8  3.4   12.6 262 0.01 0.01   1 
3140 HD 193342      4913 3.19  0.10   0.14        3.2  0.1  3.4  -25.4 328 0.01 0.02   1 
3141 HD 193391      5000 3.12  0.17   0.18 -5.07  4.8  3.3  3.4  -41.6 262 0.01 0.02   1 
3142 TrES-5         5115 4.43  0.23   0.56 -4.39  3.3  2.6  1.9  -17.8  28 0.04 0.05   1 
3143 HD 193690      5542 4.41  0.18   0.21 -4.84  3.3  1.8  2.7   -2.4 299 0.01 0.01   1 
3144 HD 194110      5085 3.41 -0.12   0.13        3.8  1.4  3.5  -20.3 262 0.01 0.01   1 
3145 HD 195034      5809 4.48 -0.01   0.22 -4.73  4.1  1.6  3.6    0.2 249 0.01 0.01   1 
3146 HD 195787      4961 3.26 -0.05   0.14        3.4  0.1  3.4  -12.0 319 0.01 0.01   1 
3147 WASP-2         5147 4.47  0.10   0.16        2.1  0.1  2.0  -30.9 146 0.01 0.02   1 
3148 HD 195824      5017 3.32 -0.05   0.14        3.9  1.6  3.4    7.5 258 0.01 0.01   1 
3149 HD 196124      4832 4.50 -0.06   0.23 -4.94  1.8  0.2  1.7  -42.7 289 0.01 0.02   3 
3150 HD 196645      5041 3.43 -0.06   0.15        3.7  0.9  3.4  -33.5 257 0.01 0.01   1 
3151 HD 196676      4796 3.05  0.13   0.10        3.8  1.7  3.4   -0.5 268 0.01 0.02   1 
3152 HD 197162      4806 3.11 -0.20   0.13        3.7  1.1  3.4 -136.6 286 0.01 0.02   1 
3153 HD 197076      5810 4.42 -0.09   0.17 -4.91  3.5  0.1  3.6  -35.8 350 0.01 0.01   5 
3154 HD 199255      5027 3.29 -0.07   0.12        3.8  1.5  3.4   21.5 260 0.01 0.01   1 
3155 HD 199260      6270 4.36 -0.00   0.28 -4.50 17.4 13.8  6.9  -20.0 255 0.01 0.01   1 
3156 HD 199381      4843 3.19  0.13   0.12        3.7  1.2  3.4   49.3 274 0.01 0.02   1 
3157 HD 199580      4896 3.24  0.02   0.13        3.7  1.1  3.4  -20.6 276 0.01 0.02   1 
3158 HD 200081      5068 2.98 -0.04   0.18 -4.96  6.2  4.4  4.0    2.2 255 0.01 0.02   1 
3159 HD 200491      5083 3.10  0.08   0.14        4.5  2.9  3.5   -7.4 189 0.01 0.02   1 
3160 HD 200964      4982 3.22 -0.10   0.15        3.7  1.3  3.4  -74.1 233 0.01 0.01   1 
3161 HD 201651      5342 4.54 -0.25   0.17 -4.97  2.5  0.5  2.3  -13.2 356 0.01 0.01   1 
3162 HD 201924      5401 4.47  0.04   0.17 -4.96  2.8  1.1  2.4  -50.2 359 0.01 0.01   1 
3163 HD 202568      4971 3.28 -0.10   0.12        3.7  1.1  3.4  -17.3 267 0.01 0.01   2 
3164 HD 202867      5059 3.45 -0.07   0.14        3.9  1.6  3.5   14.1 254 0.01 0.01   1 
3165 HD 203030      5441 4.51  0.01   0.51 -4.30  7.8  6.8  2.5  -15.7 255 0.01 0.01   1 
3166 HD 203471      5425 3.72 -0.04   0.32 -4.54  7.3  5.9  3.7   23.4 218 0.01 0.01   1 
3167 HD 203473      5780 4.11  0.18   0.15 -5.05  4.2  2.1  3.5  -63.0 247 0.01 0.01   1 
3168 HD 204814      5345 4.48 -0.17   0.17 -4.97  2.5  0.5  2.3  -86.7 357 0.01 0.01   1 
3169 HD 205163      4989 3.07  0.20   0.30 -4.82  6.6  5.4  3.4   48.9 256 0.01 0.02   4 
3170 HD 205855      5159 4.49  0.05   0.17 -5.02  2.2  0.6  2.0    6.3 317 0.01 0.01   1 
3171 HD 205905      5924 4.47  0.14   0.26 -4.59  4.9  2.3  4.2  -16.2 251 0.01 0.01   1 
3172 HD 207897      5071 4.55 -0.07   0.22 -4.86  2.1  0.4  1.9   -7.2 378 0.01 0.01   1 
3173 HD 206658      5831 4.26  0.10   0.15 -5.04  3.9  1.0  3.7    5.7 301 0.01 0.01   1 
3174 HD 206610      4842 3.22  0.19   0.14        3.5  0.4  3.4  -20.9 237 0.01 0.02   1 
3175 HD 206635      4944 3.65 -0.11   0.15        3.3  0.1  3.4  -40.8 257 0.01 0.01   1 
3176 HD 206993      4969 3.45  0.04   0.12        3.5  0.0  3.4   -3.7 266 0.01 0.01   1 
3177 HD 207485      5684 4.52  0.03   0.37 -4.45  6.9  5.8  3.1  -19.4 354 0.01 0.01   1 
3178 HD 207077      5067 3.27 -0.32   0.15 -5.08  3.8  1.4  3.5  -23.2 221 0.01 0.01   1 
3179 HD 207839      5517 4.43  0.22   0.22 -4.79  3.7  2.5  2.6  -30.8 358 0.01 0.01   1 
3180 HD 207992      5443 4.52 -0.20   0.15 -5.05  2.5  0.1  2.5  -52.0 356 0.01 0.01   1 
3181 HD 207832      5726 4.50  0.13   0.25 -4.67  4.0  2.1  3.3  -17.3 304 0.01 0.01   1 
3182 HD 208038      4993 4.55 -0.05   0.52 -4.50  3.3  2.6  1.8   13.0 375 0.01 0.02   1 
3183 HD 208585      4939 3.20  0.01   0.15        3.8  1.6  3.4  -27.0 262 0.01 0.02   1 
3184 HD 208880      5385 4.51 -0.05   0.19 -4.89  3.0  1.6  2.3  -16.2 352 0.01 0.01   1 
3185 HD 209599      5246 4.54 -0.11   0.23 -4.80  2.6  1.3  2.1   -0.3 355 0.01 0.01   1 
3186 BD-21 6162     5966 4.50 -0.29   0.13        4.7  1.3  4.5   23.3  48 0.03 0.03   1 
3187 HD 210144      5395 4.44  0.10   0.18 -4.95  3.0  1.7  2.4  -34.0 358 0.01 0.01   1 
3188 HD 210027      6565 4.25 -0.04   0.14        9.7  0.1 11.2  -32.5 267 0.01 0.02   3 
3189 HD 210373      4876 3.15  0.16   0.11        4.0  1.9  3.4  -37.0 271 0.01 0.02   1 
3190 HD 210521      5002 3.26 -0.03   0.14        3.9  1.8  3.4  -14.3 258 0.01 0.01   1 
3191 HD 210702      4951 3.28  0.12   0.12        3.8  1.6  3.4   19.0 275 0.01 0.02   1 
3192 EPIC206245553  5865 4.41  0.03   0.16        4.2  1.3  3.9  -44.9  49 0.02 0.03   1 
3193 HD 212733      5124 4.49  0.16   0.16 -5.10  2.3  1.0  1.9    5.7 374 0.01 0.02   1 
3194 HD 212771      5003 3.31 -0.05   0.14        3.8  1.4  3.4   14.8 260 0.01 0.01   1 
3195 EPIC206432863  5759 4.16  0.02   0.23 -4.71  6.7  5.4  3.4  -14.1  30 0.04 0.04   1 
3196 HD 213278      5157 3.50 -0.19   0.16 -5.05  3.7  0.9  3.5  -53.6 251 0.01 0.01   1 
3197 EPIC206247743  4911 3.58  0.39   0.17        3.4  0.1  3.4   23.1  96 0.02 0.02   1 
3198 EPIC206038483  5630 4.16  0.18   0.16 -5.04  3.6  1.9  3.0  -47.5  45 0.03 0.03   1 
3199 HD 214823      5933 3.92  0.10   0.15 -5.08  7.4  5.0  5.1  -46.6 252 0.01 0.01   1 
3200 HD 215032      5975 4.44  0.15   0.23 -4.68  5.7  3.3  4.5   20.8 347 0.01 0.01   2 
3201 HD 215049      5108 3.63  0.03   0.15        3.6  0.9  3.5  -30.5 257 0.01 0.01   1 
3202 HD 215274      5828 4.50  0.20   0.28 -4.59  5.4  3.7  3.7   -9.3 272 0.01 0.01   1 
3203 HD 215500      5455 4.54 -0.22   0.19 -4.88  2.6  0.1  2.5  -46.5 355 0.01 0.01   1 
3204 HD 215549      4822 3.29 -0.14   0.11        3.5  0.3  3.4   -2.2 266 0.01 0.02   2 
3205 HD 215704      5374 4.48  0.14   0.23 -4.80  2.9  1.5  2.3  -52.7 361 0.01 0.01   1 
3206 HD 216520      5082 4.54 -0.14   0.20 -4.93  1.3  0.2  1.9  -19.4 272 0.01 0.01  21 
3207 HD 215908      5016 3.29 -0.21   0.14        4.0  1.8  3.4    5.2 253 0.01 0.01   1 
3208 HD 216191      5128 4.52  0.00   0.20 -4.91  2.3  1.0  1.9   19.1 368 0.01 0.01   1 
3209 HIP 113026     4713 4.51  0.12   0.84 -4.53  3.3  2.8  1.6  -18.8 177 0.02 0.03   1 
3210 HD 216722      4820 3.06  0.03   0.12        3.9  1.8  3.4  -43.2 274 0.01 0.02   1 
3211 HIP 113207     5632 4.08  0.23   0.17 -4.97  4.1  2.7  3.0  -23.1 272 0.01 0.01   1 
3212 HD 216834      5058 3.40 -0.23   0.16 -5.07  3.6  0.9  3.5  -33.5 253 0.01 0.01   1 
3213 HD 217496      5005 3.36 -0.04   0.16        3.8  1.5  3.4   -2.6 258 0.01 0.01   1 
3214 HD 217591      4986 3.23 -0.09   0.15        4.2  2.2  3.4   -9.3 183 0.01 0.01   1 
3215 HD 217681      4953 3.45  0.20   0.15        3.9  1.7  3.4   -0.7 265 0.01 0.02   1 
3216 HD 217850      5544 4.19  0.27   0.16 -5.05  3.8  2.6  2.7    5.1 264 0.01 0.01   1 
3217 HD 218445      5683 4.09  0.23   0.17 -4.97  4.4  2.9  3.1   26.9 273 0.01 0.01   1 
3218 BD+37 4783     6625 4.02 -0.05   0.19 -4.78 23.5 17.2 12.4  -57.3 237 0.01 0.02   1 
3219 BD+37 4784     5888 4.39 -0.21   0.14        3.7  0.1  4.0  -26.6 234 0.01 0.01   1 
3220 HD 218935      4912 3.09  0.02   0.12        4.1  2.1  3.4   -7.4 271 0.01 0.02   1 
3221 HD 219428      6001 4.43  0.16   0.31 -4.47  6.5  4.3  4.7   -8.6 251 0.01 0.01   1 
3222 HD 219498      5627 4.53 -0.06   0.41 -4.39  9.5  8.1  3.0   -8.4 249 0.01 0.01   1 
3223 HD 219623      6059 4.21  0.10   0.15 -5.01  7.2  4.7  5.1  -26.8 248 0.01 0.01   1 
3224 HD 219553      4849 3.18  0.24   0.13        4.0  2.1  3.4    2.9 269 0.01 0.02   1 
3225 HD 219781      5630 4.36  0.11   0.17 -4.99  3.2  0.8  3.0  -20.3 313 0.01 0.01   1 
3226 HD 219828      5807 4.10  0.17   0.17 -4.96  4.8  2.9  3.6  -24.4 306 0.01 0.01   1 
3227 HD 220122      4880 2.76 -0.07   0.13        4.7  2.4  4.0  -47.0 261 0.01 0.02   1 
3228 HD 220554      5188 3.92 -0.13   0.14        3.3  0.1  3.5  -43.3 262 0.01 0.01   1 
3229 HD 220952      4932 3.27  0.07   0.14        3.8  1.5  3.4  -13.4 284 0.01 0.02   1 
3230 HD 221504      5333 3.76  0.26   0.22 -4.87  4.2  2.0  3.6   -2.3 255 0.01 0.01   1 
3231 WASP-4         5504 4.54 -0.01   0.24        3.6  2.3  2.6   59.0 110 0.02 0.04   1 
3232 HD 221822      5419 4.57 -0.33   0.17 -4.98  2.9  1.4  2.4  -12.6 401 0.01 0.01   1 
3233 HD 221851      5139 4.52 -0.05   0.27 -4.73  3.2  2.4  2.0  -21.1 415 0.01 0.01   1 
3234 HD 222038      5628 4.25  0.22   0.18 -4.94  3.7  2.1  3.0  -23.6 346 0.01 0.01   1 
3235 HD 222089      4949 3.24  0.15   0.17 -5.10  4.0  2.1  3.4   -0.7 273 0.01 0.02   1 
3236 HIP 116838     4857 4.52  0.48   0.31 -4.99  1.3  0.1  1.7  -21.5 180 0.02 0.03   1 
3237 HD 222986      5858 4.47  0.21   0.42 -4.35  7.4  5.8  3.9   -3.2 344 0.01 0.01   1 
3238 HD 223627      4795 3.07  0.08   0.14        3.8  1.7  3.4  -53.8 266 0.01 0.02   1 
3239 HD 240429      5878 4.43  0.01   0.15 -5.06  4.2  1.1  4.0  -21.2 244 0.01 0.01   1 
3240 HD 240430      5803 4.33  0.18   0.15 -5.09  4.5  2.5  3.6  -21.2 247 0.01 0.01   1 
3241 HD 223869      4891 3.31  0.10   0.12        3.7  1.1  3.4   18.6 271 0.01 0.02   1 
3242 HD 224032      5794 4.09  0.44   0.19 -4.90  7.1  5.7  3.6   -0.0 253 0.01 0.01   1 
3243 HIP 117946     4790 4.52 -0.03   0.85 -4.40  2.5  1.7  1.6  -12.6 202 0.01 0.02   2 
3244 HD 224619      5453 4.49 -0.16   0.16 -5.01  3.1  1.6  2.5   21.3 309 0.01 0.01   3 
3245 WASP-8         5589 4.47  0.24   0.23        3.6  2.1  2.8   -2.2 255 0.01 0.01   1 
3246 HD 224679      5677 3.70  0.06   0.28 -4.60 10.1  8.3  4.2  -17.9 244 0.01 0.01   1 
3247 HD 224693      5894 4.06  0.25   0.14        6.4  4.6  4.1    0.9 367 0.01 0.01   2 



==> anc/table_9_mrt.txt <==
Title: Spectral Properties of Cool Stars: Extended Abundance Analysis of 
       1617 Planet Search Stars 
Authors: Brewer J.M., Fischer D.A., Valenti J.A., Piskunov N. 
Table: Spectroscopically Determined Abundances
================================================================================
Byte-by-byte Description of file: datafile9.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  4 I4     ---   ID      SPOCS ID (1)
   6- 19 A14    ---   Name    Star name
  21- 25 F5.2   [-]   [C/H]   ? derived [C/H] abundance 
  27- 31 F5.2   [-]   [N/H]   ? derived [N/H] abundance 
  33- 37 F5.2   [-]   [O/H]   ? derived [O/H] abundance 
  39- 44 F6.2   [-]   [Na/H]  ? derived [Na/H] abundance 
  46- 50 F5.2   [-]   [Mg/H]  ? derived [Mg/H] abundance 
  52- 56 F5.2   [-]   [Al/H]  ? derived [Al/H] abundance 
  58- 62 F5.2   [-]   [Si/H]  ? derived [Si/H] abundance 
  64- 68 F5.2   [-]   [Ca/H]  ? derived [Ca/H] abundance 
  70- 74 F5.2   [-]   [Ti/H]  ? derived [Ti/H] abundance 
  76- 80 F5.2   [-]   [V/H]   ? derived [V/H] abundance 
  82- 86 F5.2   [-]   [Cr/H]  ? derived [Cr/H] abundance 
  88- 92 F5.2   [-]   [Mn/H]  ? derived [Mn/H] abundance 
  94- 98 F5.2   [-]   [Fe/H]  ? derived [Fe/H] abundance 
 100-104 F5.2   [-]   [Ni/H]  ? derived [Ni/H] abundance 
 106-111 F6.3   [-]   [Y/H]   ? derived [Y/H] abundance 
--------------------------------------------------------------------------------
Note (1): SPOCS ID numbers are shared with the VF05 (2005ApJ...622.1102F)  
          catalog for stars in common between that work and this. Stars new to 
          this catalog have an ID >= 2000
--------------------------------------------------------------------------------
   2 HD 105          0.07  0.10  0.13  -0.09 -0.01 -0.19  0.05  0.11  0.11  0.07  0.13 -0.03  0.10 -0.02  0.18  
   4 HD 166          0.01  0.01  0.08   0.01  0.00  0.00  0.05  0.15  0.06  0.08  0.13  0.09  0.12  0.04  0.16  
   6 HD 377          0.12  0.24  0.23   0.06  0.04  0.04  0.13  0.25  0.17  0.16  0.21  0.14  0.20  0.08  0.20  
  10 HD 691          0.10  0.00  0.13   0.11  0.11  0.14  0.17  0.27  0.20  0.19  0.23  0.22  0.24  0.15  0.27  
  12 HD 1388         0.01 -0.02 -0.01  -0.00  0.03  0.02  0.01  0.04  0.05  0.05  0.03 -0.05  0.03  0.01  0.01  
  13 HD 1461         0.13  0.25  0.10   0.26  0.16  0.19  0.16  0.15  0.15  0.14  0.16  0.24  0.16  0.20  0.12  
  22 HD 2589        -0.05 -0.04  0.11  -0.12 -0.00  0.05 -0.11 -0.02  0.02 -0.07 -0.08 -0.07 -0.03 -0.04 -0.04  
  30 HD 3795        -0.51 -0.33 -0.19  -0.50 -0.45 -0.35 -0.40 -0.41 -0.28 -0.37 -0.57 -0.81 -0.54 -0.51 -0.33  
  33 HD 3861         0.03  0.21  0.19   0.08  0.11  0.07  0.13  0.18  0.15  0.15  0.15  0.06  0.16  0.11  0.24  
  34 HD 4208        -0.23 -0.37 -0.14  -0.32 -0.21 -0.21 -0.23 -0.25 -0.23 -0.24 -0.30 -0.39 -0.29 -0.30 -0.33  
  36 HD 4203         0.31  0.39  0.32   0.43  0.31  0.37  0.32  0.34  0.32  0.29  0.34  0.41  0.35  0.38  0.26  
  39 HD 4307        -0.17 -0.16 -0.04  -0.28 -0.18 -0.21 -0.20 -0.16 -0.11 -0.17 -0.20 -0.39 -0.18 -0.22 -0.23  
  40 HD 4628        -0.13 -0.34 -0.06  -0.25 -0.18 -0.20 -0.17 -0.20 -0.18 -0.18 -0.25 -0.31 -0.25 -0.24 -0.43  
  41 HD 4614        -0.15 -0.20 -0.08  -0.20 -0.18 -0.27 -0.19 -0.20 -0.19 -0.20 -0.24 -0.35 -0.22 -0.25 -0.26  
  42 HD 4747        -0.21 -0.33 -0.10  -0.32 -0.21 -0.24 -0.21 -0.19 -0.21 -0.25 -0.23 -0.33 -0.23 -0.27 -0.15  
  43 HD 4915        -0.18 -0.30 -0.11  -0.26 -0.17 -0.21 -0.17 -0.17 -0.16 -0.18 -0.21 -0.31 -0.21 -0.24 -0.14  
  46 HD 5133        -0.06 -0.25 -0.04  -0.11 -0.07 -0.08 -0.01 -0.02 -0.04 -0.04 -0.07 -0.11 -0.05 -0.09 -0.10  
  50 HD 6558         0.22  0.48  0.31   0.41  0.23  0.32  0.29  0.29  0.28  0.23  0.29  0.39  0.30  0.35  0.23  
  54 HD 6872 B      -0.17 -0.09 -0.02  -0.19 -0.11 -0.28 -0.13 -0.02 -0.02  0.07 -0.05 -0.35 -0.08 -0.17 -0.13  
  56 HD 6963        -0.20 -0.33 -0.07  -0.32 -0.21 -0.21 -0.17 -0.14 -0.17 -0.18 -0.16 -0.32 -0.16 -0.26 -0.06  
  62 HIP 5938       -0.02 -0.03  0.03  -0.05 -0.04 -0.05  0.03  0.09  0.03  0.04  0.06  0.01  0.07 -0.02  0.11  
  65 HD 8038         0.09  0.11  0.07   0.11  0.11  0.11  0.15  0.16  0.13  0.15  0.17  0.18  0.16  0.15  0.20  
  66 HIP 6276       -0.06 -0.06  0.03  -0.11 -0.10 -0.08 -0.02  0.07 -0.02 -0.04  0.02 -0.02  0.03 -0.08  0.07  
  67 HD 7924        -0.17 -0.25 -0.11  -0.18 -0.12 -0.12 -0.10 -0.12 -0.10 -0.11 -0.15 -0.21 -0.15 -0.16 -0.14  
  71 HD 8574         0.02  0.14  0.10   0.02  0.02 -0.00  0.02  0.05  0.07 -0.00  0.03 -0.04  0.04  0.01  0.05  
  74 HD 8765         0.13  0.25  0.20   0.26  0.11  0.21  0.17  0.24  0.21  0.29  0.21  0.24  0.18  0.17  0.18  
  76 HD 8907        -0.04  0.27  0.22  -0.02  0.01 -0.26  0.09  0.13  0.12  0.14  0.10 -0.04  0.12 -0.00  0.08  
  81 HD 9540        -0.10 -0.18 -0.03  -0.14 -0.09 -0.13 -0.04 -0.02 -0.05 -0.07 -0.04 -0.10 -0.04 -0.10  0.05  
  82 HD 9472        -0.05 -0.11 -0.04  -0.16 -0.06 -0.12 -0.05  0.01 -0.03 -0.02  0.00 -0.10 -0.01 -0.10  0.08  
  83 HD 9562         0.14  0.31  0.23   0.26  0.16  0.22  0.18  0.22  0.21  0.13  0.21  0.28  0.23  0.26  0.24  
  84 HD 9407         0.00  0.04 -0.00   0.04  0.03  0.06  0.02  0.00  0.03  0.04 -0.00  0.00  0.01  0.02 -0.06  
  87 HD 9986         0.04  0.05  0.09   0.04  0.06  0.08  0.07  0.10  0.06  0.08  0.08  0.05  0.08  0.05  0.13  
  93 HD 10145       -0.04 -0.15  0.05  -0.13  0.00  0.02 -0.02 -0.02  0.03 -0.01 -0.04 -0.13 -0.04 -0.06 -0.09  
  95 HD 10476       -0.05 -0.06  0.02  -0.03 -0.02  0.02 -0.00 -0.01 -0.00 -0.00 -0.03 -0.04 -0.02 -0.01 -0.02  
  96 HD 10700       -0.32 -0.49 -0.03  -0.50 -0.32 -0.30 -0.31 -0.40 -0.29 -0.38 -0.55 -0.74 -0.52 -0.47 -0.49  
  97 HD 10697        0.06  0.10  0.12   0.10  0.07  0.11  0.05  0.13  0.10  0.06  0.11  0.10  0.13  0.12  0.07  
  99 HD 10780       -0.02 -0.10  0.03  -0.05  0.01 -0.00  0.04  0.05  0.05  0.04  0.04 -0.00  0.04  0.00  0.11  
 104 HD 11850       -0.03 -0.14 -0.01  -0.11 -0.03 -0.03  0.02  0.09  0.05  0.06  0.06 -0.03  0.06 -0.02  0.11  
 105 HD 11964 A      0.01  0.10  0.08  -0.03  0.07  0.11  0.02  0.09  0.11  0.06  0.10  0.11  0.13  0.09  0.07  
 106 HD 12051        0.13  0.16  0.17   0.15  0.16  0.20  0.16  0.17  0.18  0.16  0.17  0.17  0.19  0.17  0.06  
 107 HD 12235        0.22  0.51  0.36   0.47  0.25  0.30  0.30  0.32  0.29  0.22  0.32  0.42  0.32  0.37  0.39  
 111 HD 12661        0.26  0.39  0.26   0.46  0.27  0.36  0.30  0.28  0.27  0.26  0.29  0.41  0.30  0.36  0.21  
 112 HD 12846       -0.20 -0.31 -0.11  -0.24 -0.18 -0.17 -0.19 -0.22 -0.17 -0.19 -0.27 -0.37 -0.26 -0.26 -0.33  
 113 HD 13043        0.06  0.13  0.16   0.12  0.08  0.11  0.09  0.09  0.09  0.08  0.08  0.09  0.09  0.10  0.04  
 116 HD 13357       -0.05 -0.18 -0.04  -0.11 -0.03 -0.06 -0.04  0.00 -0.01 -0.01 -0.01 -0.08 -0.02 -0.06  0.06  
 122 HD 13579        0.24  0.39  0.22   0.49  0.25  0.32  0.29  0.33  0.29  0.31  0.32  0.40  0.33  0.34  0.16  
 123 HD 13931        0.05  0.05  0.09   0.07  0.07  0.08  0.04  0.06  0.08  0.06  0.04  0.03  0.05  0.06  0.04  
 126 HD 14412       -0.42 -0.64 -0.26  -0.49 -0.39 -0.42 -0.40 -0.43 -0.40 -0.45 -0.49 -0.63 -0.48 -0.48 -0.41  
 127 HD 15335       -0.10  0.01  0.04  -0.15 -0.11 -0.14 -0.11 -0.09 -0.03 -0.13 -0.11 -0.23 -0.09 -0.14 -0.10  
 128 HD 16141        0.06  0.10  0.12   0.02  0.08  0.10  0.08  0.13  0.11  0.04  0.11  0.11  0.13  0.12  0.06  
 130 HD 16287        0.11  0.13  0.11   0.20  0.10  0.15  0.16  0.24  0.16  0.16  0.21  0.23  0.22  0.17  0.15  
 132 HD 16275        0.22  0.31  0.25   0.38  0.25  0.29  0.29  0.30  0.25  0.26  0.30  0.39  0.30  0.34  0.27  
 133 HD 16397       -0.31 -0.46 -0.04  -0.44 -0.33 -0.33 -0.31 -0.39 -0.25 -0.27 -0.49 -0.79 -0.47 -0.48 -0.54  
 135 HD 16623       -0.27 -0.39  0.01  -0.39 -0.27 -0.24 -0.35 -0.33 -0.18 -0.30 -0.47 -0.73 -0.45 -0.42 -0.44  
 138 HD 16895        0.04  0.19  0.22   0.02  0.03 -0.08  0.06  0.10  0.07  0.05  0.09 -0.07  0.09  0.00  0.10  
 139 HD 17190       -0.08 -0.17 -0.01  -0.09 -0.06 -0.04 -0.05 -0.06 -0.04 -0.04 -0.06 -0.11 -0.06 -0.07 -0.03  
 142 HD 18143        0.25  0.31  0.26   0.36  0.24  0.31  0.23  0.26  0.25  0.26  0.27  0.30  0.27  0.28  0.10  
 144 HD 18445        0.03 -0.19  0.07  -0.04 -0.09 -0.01  0.01  0.04 -0.04 -0.03 -0.08 -0.09 -0.04 -0.09 -0.10  
 146 HD 18632        0.15  0.13  0.15   0.23  0.16  0.22  0.21  0.31  0.22  0.23  0.27  0.28  0.27  0.23  0.21  
 148 HD 18803        0.04  0.10  0.08   0.10  0.08  0.10  0.09  0.08  0.08  0.08  0.07  0.10  0.09  0.11  0.08  
 149 HD 19034       -0.27 -0.48  0.12  -0.38 -0.23 -0.18 -0.25 -0.33 -0.18 -0.31 -0.50 -0.78 -0.49 -0.43 -0.42  
 150 HD 19467       -0.04 -0.04  0.14  -0.14 -0.02  0.03 -0.06 -0.08  0.00 -0.08 -0.16 -0.27 -0.14 -0.12 -0.14  
 151 HD 19308        0.13  0.19  0.17   0.21  0.13  0.16  0.12  0.12  0.10  0.11  0.13  0.18  0.13  0.15  0.10  
 153 HD 19373        0.10  0.27  0.18   0.17  0.12  0.13  0.12  0.13  0.11  0.07  0.13  0.16  0.14  0.15  0.15  
 155 HD 19994        0.18  0.35  0.35   0.34  0.19  0.22  0.24  0.28  0.26  0.15  0.26  0.31  0.27  0.28  0.28  
 157 HD 20165       -0.00 -0.04  0.04   0.01  0.01  0.00  0.02  0.02  0.02  0.03  0.01  0.01  0.01  0.00 -0.03  
 160 HD 20619       -0.17 -0.27 -0.10  -0.26 -0.17 -0.23 -0.18 -0.18 -0.19 -0.19 -0.21 -0.32 -0.21 -0.27 -0.14  
 164 HD 20675       -0.10  0.43  0.47   0.06  0.12  0.02  0.22  0.23  0.22 -0.05  0.22  0.08  0.24  0.13  0.35  
 165 HD 21019       -0.42 -0.42 -0.28  -0.47 -0.39 -0.38 -0.41 -0.35 -0.29 -0.41 -0.42 -0.62 -0.40 -0.42 -0.36  
 167 HD 21313        0.19  0.37  0.26   0.37  0.20  0.24  0.23  0.23  0.21  0.17  0.24  0.32  0.24  0.28  0.20  
 169 HD 21774        0.18  0.21  0.22   0.22  0.19  0.21  0.18  0.19  0.17  0.17  0.19  0.22  0.20  0.21  0.18  
 170 HD 21847        0.13  0.53  0.42   0.17  0.20  0.07  0.24  0.31  0.25  0.04  0.29  0.26  0.29  0.23  0.37  
 171 GJ 144         -0.06 -0.19 -0.01  -0.11 -0.08 -0.09 -0.01  0.02 -0.02 -0.03 -0.01 -0.06 -0.00 -0.09  0.05  
 172 HD 22072       -0.24 -0.19 -0.00  -0.27 -0.15 -0.11 -0.27 -0.18 -0.10 -0.22 -0.28 -0.36 -0.24 -0.22 -0.03  
 173 HD 22282        0.12  0.12  0.19   0.09  0.12  0.15  0.11  0.11  0.13  0.11  0.12  0.10  0.12  0.11  0.02  
 180 HD 23249        0.07  0.22  0.12   0.18  0.13  0.20  0.07  0.14  0.15  0.11  0.15  0.24  0.17  0.18  0.11  
 183 HD 23439       -0.46 -0.83 -0.07  -1.08 -0.70 -0.74 -0.64 -0.73 -0.71 -0.84 -1.07 -1.39 -0.99 -0.96 -0.35  
 184 HD 23596        0.22  0.42  0.30   0.42  0.22  0.30  0.28  0.29  0.26  0.23  0.29  0.39  0.29  0.34  0.25  
 186 HD 24040        0.14  0.14  0.20   0.19  0.17  0.22  0.16  0.19  0.17  0.14  0.16  0.19  0.17  0.20  0.16  
 187 HD 24213        0.05  0.04  0.17   0.09  0.09  0.07  0.11  0.14  0.11  0.10  0.12  0.05  0.13  0.10  0.13  
 188 HD 24365       -0.32 -0.17 -0.19  -0.29 -0.22 -0.26 -0.30 -0.18 -0.20 -0.29 -0.23 -0.28 -0.20 -0.23 -0.05  
 189 HD 24496       -0.09 -0.13 -0.03  -0.11 -0.04 -0.04 -0.04 -0.03 -0.03 -0.05 -0.05 -0.09 -0.04 -0.05  0.03  
 191 HD 24238       -0.04 -0.37  0.19  -0.38 -0.23 -0.19 -0.24 -0.31 -0.21 -0.25 -0.48 -0.61 -0.45 -0.36 -0.72  
 193 HD 24892       -0.24 -0.33  0.02  -0.39 -0.19 -0.17 -0.26 -0.21 -0.14 -0.26 -0.33 -0.49 -0.30 -0.29 -0.23  
 199 HD 25680        0.04 -0.02  0.04  -0.00  0.02 -0.00  0.03  0.12  0.06  0.08  0.10  0.05  0.09  0.02  0.18  
 201 HD 26151        0.22  0.32  0.24   0.34  0.23  0.28  0.25  0.24  0.25  0.25  0.25  0.30  0.26  0.27  0.16  
 207 HD 26965       -0.01 -0.28  0.19  -0.21 -0.10 -0.05 -0.11 -0.17 -0.07 -0.12 -0.30 -0.43 -0.29 -0.22 -0.42  
 213 HD 28005        0.26  0.41  0.28   0.47  0.27  0.33  0.28  0.26  0.26  0.27  0.27  0.42  0.28  0.36  0.21  
 219 HD 29461        0.14  0.20  0.16   0.17  0.15  0.15  0.18  0.24  0.18  0.19  0.24  0.24  0.22  0.19  0.27  
 220 HD 29528        0.08  0.02  0.17   0.04  0.12  0.16  0.11  0.11  0.14  0.12  0.11  0.08  0.12  0.10  0.02  
 226 HD 30495       -0.02 -0.15 -0.01  -0.08 -0.00 -0.05 -0.00  0.06  0.03  0.06  0.06 -0.05  0.04 -0.04  0.15  
 229 HD 30339        0.22  0.41  0.25   0.41  0.24  0.30  0.27  0.26  0.23  0.21  0.27  0.37  0.28  0.32  0.21  
 230 HD 30652       -0.08  0.34  0.25  -0.05  0.04 -0.21  0.11  0.12  0.08 -0.19  0.13 -0.00  0.13  0.02  0.20  
 232 HD 30708        0.13  0.12  0.16   0.15  0.14  0.17  0.14  0.15  0.15  0.13  0.14  0.16  0.15  0.15  0.06  
 233 HD 30649                          -0.41 -0.31       -0.28 -0.38 -0.20       -0.46 -0.73 -0.46 -0.43 -0.40  
 236 HD 31253        0.11  0.32  0.29   0.20  0.14  0.13  0.17  0.23  0.19  0.11  0.20  0.18  0.21  0.20  0.29  
 238 HD 31560        0.30  0.01  0.27   0.20  0.09  0.14  0.14  0.17  0.11  0.10  0.05  0.11  0.13  0.13 -0.18  
 239 HD 31412        0.10  0.14  0.14   0.06  0.10  0.04  0.10  0.12  0.10  0.10  0.12  0.08  0.11  0.10  0.17  
 241 HD 31966        0.05  0.07  0.18   0.03  0.08  0.12  0.06  0.11  0.13  0.07  0.07  0.01  0.09  0.08  0.06  
 245 HD 32923       -0.11 -0.14  0.12  -0.18 -0.09 -0.07 -0.11 -0.10 -0.05 -0.13 -0.18 -0.36 -0.17 -0.19 -0.04  
 246 HD 33021       -0.11 -0.26  0.10  -0.26 -0.07 -0.04 -0.10 -0.06  0.01 -0.09 -0.18 -0.43 -0.17 -0.18 -0.17  
 247 HD 32963        0.05  0.09  0.11   0.10  0.07  0.11  0.08  0.06  0.07  0.09  0.06  0.07  0.07  0.07  0.01  
 252 HD 33636       -0.05 -0.09 -0.04  -0.14 -0.05 -0.07 -0.05 -0.03 -0.03 -0.03 -0.07 -0.17 -0.06 -0.11  0.01  
 254 HD 34445        0.07  0.15  0.15   0.15  0.08  0.14  0.09  0.12  0.10  0.08  0.11  0.13  0.12  0.12  0.04  
 255 HD 34721       -0.03  0.05  0.07  -0.06 -0.04 -0.05 -0.04 -0.03 -0.02 -0.08 -0.05 -0.13 -0.04 -0.06 -0.06  
 256 HD 34411        0.09  0.09  0.13   0.12  0.11  0.11  0.10  0.12  0.09  0.07  0.09  0.10  0.11  0.11  0.13  
 257 HD 34745       -0.02 -0.18  0.08  -0.10 -0.03 -0.08 -0.05  0.02  0.01 -0.02 -0.02 -0.18 -0.02 -0.08  0.03  
 258 HD 34575        0.23  0.26  0.26   0.28  0.23  0.28  0.24  0.24  0.23  0.21  0.24  0.29  0.25  0.26  0.15  
 259 HD 35627        0.03  0.08  0.17  -0.01  0.02 -0.02  0.03  0.09  0.07 -0.01  0.04 -0.05  0.06  0.01  0.11  
 262 HD 35974       -0.11 -0.24  0.05  -0.21 -0.14 -0.20 -0.16 -0.07 -0.08 -0.22 -0.14 -0.28 -0.12 -0.16 -0.13  
 266 HD 36308       -0.04 -0.11  0.09  -0.11 -0.07 -0.08 -0.05  0.04 -0.03 -0.03  0.03 -0.04  0.02 -0.06  0.11  
 268 HD 37213       -0.39 -0.43 -0.20  -0.52 -0.39 -0.39 -0.45 -0.36 -0.30 -0.39 -0.44 -0.68 -0.40 -0.45 -0.31  
 270 HD 37124       -0.26 -0.42  0.08  -0.34 -0.22 -0.16 -0.22 -0.30 -0.16 -0.25 -0.45 -0.69 -0.45 -0.40 -0.44  
 272 HD 37008       -0.06 -0.48  0.16  -0.34 -0.22 -0.17 -0.21 -0.29 -0.20 -0.25 -0.44 -0.59 -0.42 -0.36 -0.58  
 275 HD 37962       -0.17 -0.30 -0.11  -0.27 -0.18 -0.25 -0.19 -0.18 -0.18 -0.19 -0.20 -0.31 -0.21 -0.25 -0.13  
 276 HD 37394        0.03 -0.01  0.05  -0.00  0.05  0.05  0.10  0.16  0.10  0.10  0.14  0.12  0.15  0.08  0.18  
 280 HD 37006       -0.08 -0.22 -0.00  -0.18 -0.09 -0.12 -0.05  0.03 -0.02 -0.05 -0.01 -0.14 -0.02 -0.11  0.11  
 282 HD 38529        0.25  0.40  0.27   0.41  0.23  0.31  0.26  0.34  0.32  0.24  0.34  0.44  0.35  0.39  0.41  
 283 HD 38949       -0.00 -0.00 -0.01  -0.09 -0.02 -0.13 -0.02  0.04  0.03  0.08  0.04 -0.12  0.02 -0.08  0.07  
 284 HD 38858       -0.16 -0.30 -0.11  -0.26 -0.17 -0.24 -0.20 -0.17 -0.21 -0.20 -0.24 -0.31 -0.23 -0.26 -0.15  
 288 HD 39587        0.03  0.01  0.07  -0.07  0.01 -0.09  0.02  0.11  0.09  0.12  0.10 -0.03  0.08 -0.02  0.10  
 290 HD 39881       -0.04 -0.09  0.15  -0.08 -0.01  0.07 -0.02 -0.06  0.04 -0.00 -0.14 -0.27 -0.13 -0.10 -0.15  
 291 HD 40397       -0.06 -0.20  0.11  -0.13 -0.01  0.04 -0.05 -0.07  0.00 -0.07 -0.16 -0.25 -0.14 -0.12 -0.20  
 293 HD 40979        0.18  0.37  0.29   0.28  0.22  0.21  0.26  0.28  0.24  0.25  0.28  0.30  0.27  0.26  0.23  
 297 HD 42618       -0.11 -0.13 -0.05  -0.10 -0.10 -0.08 -0.09 -0.09 -0.09 -0.08 -0.11 -0.15 -0.10 -0.13 -0.12  
 300 HD 42250        0.03 -0.03  0.17  -0.01  0.05  0.11  0.04  0.00  0.06  0.02 -0.03 -0.09 -0.04 -0.02 -0.10  
 302 HD 43745        0.08  0.27  0.26   0.12  0.04  0.05  0.09  0.14  0.12 -0.01  0.12  0.08  0.14  0.12  0.22  
 305 HD 43947       -0.15 -0.29 -0.06  -0.23 -0.18 -0.26 -0.20 -0.20 -0.18 -0.18 -0.23 -0.41 -0.23 -0.28 -0.25  
 307 HD 44420        0.24  0.35  0.23   0.45  0.25  0.31  0.28  0.25  0.24  0.24  0.26  0.38  0.25  0.33  0.16  
 311 HD 45184        0.03  0.01  0.02   0.02  0.05  0.05  0.06  0.06  0.05  0.04  0.04  0.04  0.05  0.04  0.10  
 312 HD 45067       -0.06 -0.05  0.17  -0.10 -0.07 -0.12 -0.08  0.02 -0.02 -0.13 -0.04 -0.17 -0.01 -0.09 -0.01  
 313 HD 44985       -0.00 -0.08  0.07  -0.10 -0.02 -0.06 -0.03  0.00 -0.01 -0.03 -0.03 -0.13 -0.02 -0.07  0.03  
 314 HD 45588        0.02 -0.00  0.04  -0.03  0.02 -0.01  0.00  0.11  0.11  0.01  0.05 -0.11  0.07  0.04  0.09  
 315 HD 45350        0.19  0.21  0.26   0.20  0.23  0.28  0.23  0.23  0.25  0.22  0.23  0.23  0.24  0.24  0.20  
 317 HD 46375        0.20  0.31  0.23   0.35  0.23  0.30  0.24  0.23  0.25  0.27  0.25  0.30  0.25  0.28  0.13  
 318 HD 47157        0.25  0.38  0.26   0.46  0.30  0.36  0.33  0.30  0.30  0.30  0.30  0.40  0.30  0.37  0.25  
 321 HD 48938       -0.24 -0.12 -0.18  -0.40 -0.30 -0.43 -0.30 -0.30 -0.23 -0.32 -0.36 -0.59 -0.34 -0.39 -0.45  
 322 HD 48682        0.09  0.22  0.15   0.13  0.11  0.08  0.13  0.16  0.14  0.12  0.15  0.12  0.15  0.13  0.15  
 324 HD 49674        0.14  0.14  0.17   0.22  0.20  0.22  0.24  0.25  0.22  0.24  0.26  0.26  0.25  0.25  0.27  
 325 HD 50499        0.24  0.47  0.35   0.47  0.28  0.33  0.32  0.32  0.29  0.27  0.32  0.45  0.33  0.39  0.27  
 327 HD 50806        0.06  0.08  0.20   0.03  0.09  0.16  0.03  0.06  0.11  0.06 -0.02 -0.06  0.00  0.04 -0.02  
 328 HD 50639        0.03  0.18  0.09   0.02  0.02 -0.05  0.03  0.05  0.06 -0.01  0.04 -0.01  0.05  0.02  0.06  
 329 HD 50554        0.02  0.09  0.05  -0.01  0.03 -0.03  0.02  0.04  0.03  0.07  0.02 -0.04  0.03 -0.01  0.08  
 330 HD 50692       -0.09 -0.14 -0.05  -0.13 -0.11 -0.12 -0.11 -0.12 -0.11 -0.12 -0.15 -0.25 -0.14 -0.16 -0.17  
 332 HD 51219       -0.02 -0.04  0.02  -0.07  0.00  0.00 -0.01 -0.01  0.01 -0.01 -0.02 -0.05 -0.01 -0.04 -0.11  
 334 HD 51419       -0.27 -0.41 -0.12  -0.41 -0.26 -0.28 -0.27 -0.30 -0.23 -0.27 -0.38 -0.58 -0.36 -0.40 -0.43  
 335 HD 52265        0.05  0.32  0.25   0.19  0.18  0.21  0.18  0.21  0.20  0.09  0.21  0.20  0.23  0.23  0.22  
 336 HD 52456       -0.00 -0.02  0.05   0.02  0.01  0.03  0.03  0.06  0.04  0.04  0.05  0.03  0.05  0.02  0.06  
 337 HD 52711       -0.09 -0.11 -0.04  -0.12 -0.09 -0.07 -0.08 -0.08 -0.07 -0.13 -0.12 -0.18 -0.09 -0.10 -0.11  
 344 HD 56274       -0.37 -0.49 -0.31  -0.52 -0.42 -0.53 -0.46 -0.46 -0.43 -0.47 -0.57 -0.72 -0.51 -0.54 -0.54  
 345 HD 56303        0.12  0.14  0.13   0.12  0.15  0.17  0.14  0.18  0.15  0.15  0.16  0.14  0.17  0.18  0.20  
 349 HD 58781        0.06  0.11  0.07   0.12  0.07  0.11  0.07  0.06  0.06  0.08  0.07  0.11  0.07  0.09  0.00  
 350 HD 59747       -0.00 -0.07  0.04  -0.04 -0.01 -0.01  0.05  0.09  0.03  0.03  0.08  0.03  0.07 -0.01  0.13  
 351 HD 60491       -0.15 -0.30 -0.08  -0.27 -0.19 -0.22 -0.12 -0.09 -0.13 -0.16 -0.15 -0.22 -0.13 -0.23 -0.12  
 354 HD 61606        0.00 -0.16 -0.02  -0.02  0.00  0.03  0.10  0.13  0.07  0.06  0.08  0.05  0.09  0.02  0.12  
 356 HD 63754        0.16  0.36  0.36   0.30  0.16  0.20  0.20  0.26  0.23  0.10  0.23  0.25  0.24  0.25  0.32  
 361 HD 65430        0.07 -0.09  0.22  -0.06 -0.01  0.05 -0.02 -0.04 -0.00 -0.02 -0.11 -0.18 -0.10 -0.09 -0.21  
 362 HD 65583       -0.36 -0.67  0.03  -0.70 -0.45 -0.44 -0.44 -0.52 -0.44 -0.61 -0.77 -1.02 -0.72 -0.66 -0.55  
 364 HD 66428        0.23  0.32  0.26   0.38  0.23  0.28  0.25  0.24  0.21  0.21  0.24  0.32  0.23  0.28  0.19  
 365 HD 67458       -0.12 -0.18 -0.09  -0.23 -0.12 -0.16 -0.12 -0.12 -0.11 -0.11 -0.16 -0.30 -0.15 -0.18 -0.10  
 368 HD 66171       -0.20 -0.31 -0.11  -0.34 -0.20 -0.21 -0.22 -0.22 -0.18 -0.18 -0.28 -0.41 -0.26 -0.29 -0.33  
 369 HD 67767       -0.13  0.12  0.01  -0.07 -0.03 -0.02 -0.08  0.02  0.01 -0.03 -0.01 -0.03  0.02 -0.01  0.02  
 370 HD 68017       -0.27 -0.40  0.05  -0.34 -0.22 -0.17 -0.24 -0.31 -0.17 -0.27 -0.45 -0.67 -0.45 -0.39 -0.44  
 371 HD 68168        0.06  0.03  0.06   0.11  0.10  0.13  0.10  0.11  0.10  0.09  0.10  0.10  0.10  0.11  0.07  
 372 HD 68978        0.05  0.02  0.08   0.04  0.06  0.04  0.05  0.08  0.05  0.07  0.06  0.05  0.07  0.05  0.09  
 375 HD 68988        0.23  0.43  0.27   0.46  0.26  0.35  0.32  0.30  0.27  0.29  0.30  0.40  0.31  0.36  0.20  
 376 HD 69830       -0.08 -0.10 -0.02  -0.07 -0.04 -0.02 -0.02 -0.04 -0.03 -0.03 -0.05 -0.08 -0.05 -0.06 -0.04  
 377 HD 69809        0.25  0.28  0.22   0.41  0.24  0.31  0.27  0.26  0.23  0.22  0.25  0.36  0.25  0.31  0.23  
 378 HD 69897       -0.15  0.09 -0.05  -0.19 -0.14 -0.35 -0.13 -0.13 -0.08 -0.12 -0.16 -0.39 -0.15 -0.23 -0.21  
 382 HD 70843        0.19  0.38  0.35   0.33  0.21  0.21  0.28  0.27  0.27  0.21  0.28  0.31  0.27  0.29  0.25  
 384 HD 71334       -0.07 -0.17 -0.04  -0.12 -0.03 -0.03 -0.06 -0.05 -0.03 -0.05 -0.07 -0.13 -0.08 -0.08 -0.11  
 385 HD 71479        0.19  0.30  0.25   0.31  0.21  0.27  0.21  0.25  0.21  0.20  0.23  0.30  0.24  0.28  0.24  
 387 HD 71881        0.01  0.07  0.03   0.05  0.01  0.02  0.01 -0.01  0.01 -0.01 -0.01 -0.02 -0.01  0.00 -0.05  
 388 HD 72673       -0.29 -0.42 -0.14  -0.36 -0.28 -0.30 -0.30 -0.32 -0.30 -0.33 -0.38 -0.47 -0.37 -0.36 -0.36  
 392 HD 72760       -0.01 -0.09  0.06  -0.05  0.00 -0.01  0.04  0.11  0.05  0.04  0.10  0.03  0.09  0.02  0.20  
 402 HD 74156        0.08  0.19  0.20   0.14  0.10  0.11  0.11  0.13  0.13  0.03  0.11  0.12  0.12  0.13  0.14  
 407 HD 75732        0.32  0.44  0.33   0.53  0.33  0.40  0.34  0.34  0.32  0.34  0.36  0.43  0.36  0.40  0.23  
 411 HD 76218       -0.07 -0.19  0.01  -0.13 -0.07 -0.10 -0.03  0.04 -0.02 -0.06  0.00 -0.09 -0.00 -0.09  0.09  
 413 HD 76909        0.28  0.37  0.28   0.44  0.29  0.35  0.30  0.29  0.28  0.27  0.30  0.40  0.30  0.35  0.24  
 416 HD 78366        0.06 -0.09  0.07  -0.03  0.06  0.03  0.05  0.13  0.09  0.10  0.12 -0.00  0.10  0.04  0.20  
 419 HD 80367        0.17  0.08  0.26   0.08  0.12  0.18  0.08  0.08  0.13  0.11  0.04  0.01  0.04  0.07 -0.04  
 421 HD 80606        0.27  0.38  0.27   0.44  0.27  0.34  0.31  0.28  0.27  0.27  0.28  0.39  0.29  0.34  0.21  
 425 HD 233641      -0.12 -0.20  0.05  -0.08 -0.11 -0.20 -0.13  0.02 -0.04 -0.24 -0.06 -0.29 -0.06 -0.15 -0.01  
 427 HD 82943        0.21  0.35  0.22   0.33  0.23  0.24  0.26  0.27  0.22  0.22  0.27  0.36  0.27  0.30  0.24  
 428 HD 83443        0.32  0.49  0.31   0.58  0.33  0.41  0.35  0.32  0.32  0.34  0.33  0.44  0.33  0.41  0.21  
 430 HD 84117        0.04  0.01  0.14  -0.07 -0.00 -0.07  0.02  0.02  0.00 -0.10  0.00 -0.09  0.01 -0.03  0.03  
 431 HD 84737        0.08  0.18  0.21   0.13  0.12  0.15  0.12  0.15  0.13  0.11  0.13  0.12  0.14  0.16  0.18  
 433 HD 85301        0.04  0.06  0.09  -0.00  0.04  0.01  0.08  0.15  0.08  0.05  0.13  0.10  0.13  0.05  0.18  
 436 HD 86728        0.15  0.12  0.18   0.23  0.21  0.24  0.20  0.23  0.19  0.20  0.20  0.23  0.20  0.24  0.20  
 438 HD 87424       -0.10 -0.34 -0.07  -0.17 -0.10 -0.13 -0.02 -0.01 -0.05 -0.05 -0.07 -0.14 -0.05 -0.12 -0.05  
 439 HD 87836        0.25  0.34  0.28   0.42  0.25  0.34  0.27  0.27  0.25  0.25  0.28  0.39  0.30  0.34  0.21  
 440 HD 87883        0.11  0.09  0.10   0.19  0.12  0.14  0.13  0.12  0.12  0.14  0.11  0.14  0.13  0.14 -0.03  
 448 HD 89391       -0.12  0.04  0.11  -0.14 -0.06  0.02 -0.17 -0.09  0.01 -0.10 -0.16 -0.16 -0.11 -0.08 -0.09  
 449 HD 89269       -0.18 -0.25 -0.14  -0.22 -0.15 -0.15 -0.15 -0.17 -0.14 -0.14 -0.19 -0.26 -0.18 -0.20 -0.19  
 451 HD 90156       -0.25 -0.41 -0.19  -0.32 -0.18 -0.15 -0.19 -0.23 -0.15 -0.17 -0.24 -0.35 -0.24 -0.24 -0.27  
 453 HD 90711        0.20  0.35  0.21   0.41  0.22  0.28  0.25  0.22  0.23  0.24  0.24  0.34  0.25  0.29  0.15  
 455 HD 90905        0.06 -0.01  0.16  -0.03  0.04 -0.04  0.06  0.15  0.15  0.20  0.15  0.00  0.13  0.03  0.18  
 461 HD 92788        0.20  0.27  0.18   0.33  0.22  0.26  0.24  0.23  0.21  0.22  0.23  0.32  0.24  0.28  0.20  
 462 HD 92945       -0.04 -0.10 -0.02  -0.05 -0.03 -0.01  0.05  0.13  0.04  0.02  0.06  0.05  0.08 -0.01  0.05  
 464 HD 92855        0.05 -0.14  0.13  -0.05 -0.00 -0.14 -0.01  0.09  0.08  0.13  0.08 -0.06  0.06 -0.05  0.09  
 471 BD-10 3166      0.27  0.43  0.29   0.48  0.29  0.36  0.32  0.30  0.31  0.32  0.31  0.40  0.32  0.37  0.17  
 472 HD 95128        0.04  0.09  0.07   0.06  0.04  0.06  0.03  0.03  0.04  0.03  0.03  0.04  0.04  0.04  0.03  
 473 HD 95188       -0.11 -0.26  0.03  -0.18 -0.12 -0.08 -0.06 -0.03 -0.05 -0.06 -0.07 -0.17 -0.06 -0.14 -0.05  
 477 HD 96700       -0.13 -0.23 -0.05  -0.23 -0.14 -0.17 -0.15 -0.16 -0.13 -0.15 -0.18 -0.31 -0.17 -0.21 -0.25  
 480 HD 97343       -0.01 -0.08  0.14  -0.09  0.02  0.05 -0.01 -0.03  0.02 -0.02 -0.07 -0.14 -0.07 -0.07 -0.13  
 481 HD 97334        0.08  0.04  0.11   0.05  0.05  0.04  0.08  0.19  0.13  0.14  0.17  0.11  0.16  0.08  0.21  
 482 HD 97658       -0.24 -0.35 -0.16  -0.29 -0.21 -0.23 -0.22 -0.24 -0.22 -0.22 -0.27 -0.34 -0.27 -0.28 -0.26  
 484 HD 98281       -0.22 -0.31 -0.11  -0.28 -0.17 -0.17 -0.19 -0.21 -0.18 -0.20 -0.25 -0.34 -0.25 -0.25 -0.27  
 486 HD 98553       -0.28 -0.26 -0.25  -0.40 -0.36 -0.46 -0.34 -0.38 -0.32 -0.36 -0.42 -0.58 -0.39 -0.42 -0.44  
 490 HD 99109        0.39  0.44  0.42   0.47  0.34  0.42  0.34  0.34  0.35  0.34  0.35  0.38  0.35  0.38  0.20  
 491 HD 99491        0.24  0.34  0.25   0.38  0.25  0.32  0.27  0.26  0.26  0.27  0.28  0.33  0.28  0.30  0.18  
 494 HD 100180       0.04  0.08  0.06   0.00  0.04 -0.02  0.04  0.06  0.04  0.02  0.05 -0.03  0.05  0.01  0.08  
 496 HD 100623      -0.29 -0.39 -0.17  -0.37 -0.27 -0.28 -0.28 -0.31 -0.29 -0.31 -0.38 -0.47 -0.36 -0.36 -0.13  
 499 HD 101472       0.04  0.06  0.07  -0.07 -0.02 -0.11 -0.02  0.03  0.01  0.05  0.05 -0.10  0.03 -0.06  0.09  
 500 HD 101501      -0.07 -0.19  0.00  -0.15 -0.09 -0.13 -0.06 -0.03 -0.07 -0.09 -0.03 -0.13 -0.04 -0.11  0.06  
 501 HD 101959      -0.05 -0.12  0.00  -0.17 -0.07 -0.19 -0.09 -0.06 -0.06 -0.07 -0.06 -0.20 -0.06 -0.13 -0.01  
 502 HD 102071      -0.02  0.00  0.01  -0.02 -0.01 -0.01  0.01  0.02  0.00  0.01  0.03  0.00  0.02  0.00  0.02  
 505 HD 102365      -0.25 -0.34 -0.11  -0.34 -0.19 -0.19 -0.23 -0.26 -0.18 -0.23 -0.32 -0.50 -0.33 -0.33 -0.37  
 515 HD 104304       0.21  0.38  0.22   0.38  0.21  0.25  0.22  0.20  0.19  0.20  0.22  0.32  0.22  0.27  0.13  
 517 HD 104800      -0.47 -0.50 -0.17  -0.67 -0.56 -0.52 -0.45 -0.55 -0.35 -0.46 -0.72 -1.08 -0.70 -0.68 -0.42  
 521 HD 105631       0.06  0.09  0.09   0.09  0.09  0.12  0.15  0.17  0.14  0.13  0.16  0.14  0.17  0.13  0.19  
 527 HD 107146      -0.01 -0.17  0.11  -0.12 -0.05 -0.08 -0.06  0.08  0.02  0.07  0.06 -0.10  0.02 -0.09  0.17  
 528 HD 107148       0.22  0.29  0.23   0.38  0.27  0.29  0.27  0.25  0.25  0.25  0.27  0.36  0.26  0.31  0.26  
 535 HD 108874       0.14  0.16  0.18   0.14  0.14  0.17  0.15  0.16  0.15  0.13  0.16  0.16  0.16  0.17  0.12  
 537 HD 109358      -0.15 -0.17 -0.12  -0.18 -0.17 -0.16 -0.17 -0.18 -0.16 -0.18 -0.20 -0.24 -0.19 -0.19 -0.22  
 538 HD 110537       0.07  0.04  0.14   0.08  0.10  0.13  0.09  0.09  0.08  0.05  0.08  0.08  0.08  0.09  0.04  
 540 HD 111031       0.21  0.28  0.20   0.33  0.21  0.28  0.24  0.23  0.20  0.20  0.22  0.31  0.24  0.27  0.18  
 542 HD 111395      -0.00 -0.12  0.02  -0.03  0.05  0.02  0.06  0.10  0.07  0.06  0.09  0.02  0.08  0.03  0.16  
 549 HD 112914      -0.06 -0.38  0.02  -0.26 -0.20 -0.20 -0.19 -0.21 -0.20 -0.19 -0.26 -0.33 -0.26 -0.26 -0.48  
 550 HD 114174       0.06  0.07  0.10   0.07  0.06  0.08  0.05  0.04  0.05  0.04  0.04  0.05  0.04  0.04  0.35  
 554 HD 114613       0.10  0.26  0.16   0.20  0.10  0.13  0.11  0.14  0.12  0.07  0.14  0.22  0.17  0.20  0.18  
 556 HD 114783       0.12  0.20  0.14   0.20  0.11  0.18  0.13  0.12  0.15  0.15  0.13  0.15  0.13  0.15  0.02  
 562 HD 115617      -0.05 -0.17 -0.01  -0.08 -0.02  0.01 -0.01 -0.00 -0.01 -0.04 -0.05 -0.08 -0.04 -0.05 -0.07  
 564 HD 116442      -0.25 -0.43 -0.06  -0.40 -0.29 -0.27 -0.31 -0.32 -0.30 -0.35 -0.39 -0.52 -0.38 -0.38 -0.43  
 565 HD 116443      -0.15 -0.46 -0.02  -0.39 -0.24 -0.25 -0.27 -0.29 -0.25 -0.27 -0.35 -0.45 -0.34 -0.34 -0.46  
 567 HD 117176      -0.11 -0.15  0.00  -0.16 -0.06 -0.05 -0.10 -0.04 -0.04 -0.11 -0.08 -0.17 -0.07 -0.10 -0.07  
 569 HD 117207       0.15  0.24  0.14   0.21  0.14  0.18  0.16  0.16  0.14  0.13  0.17  0.24  0.18  0.19  0.11  
 582 HD 121320      -0.25 -0.38 -0.14  -0.33 -0.25 -0.29 -0.24 -0.24 -0.24 -0.23 -0.28 -0.41 -0.28 -0.34 -0.21  
 588 HD 122742      -0.05  0.03 -0.01  -0.00 -0.02 -0.02  0.00 -0.01 -0.02 -0.01 -0.01 -0.03 -0.02 -0.01 -0.01  
 591 HD 124106      -0.10 -0.26 -0.05  -0.14 -0.08 -0.08 -0.05 -0.04 -0.05 -0.06 -0.06 -0.14 -0.07 -0.12  0.01  
 592 HD 124292      -0.10 -0.17 -0.01  -0.14 -0.07 -0.07 -0.10 -0.10 -0.08 -0.09 -0.13 -0.16 -0.13 -0.13 -0.17  
 598 HD 125455      -0.12 -0.18 -0.04  -0.15 -0.09 -0.08 -0.08 -0.11 -0.07 -0.08 -0.12 -0.17 -0.13 -0.13 -0.19  
 599 HD 126053      -0.27 -0.35 -0.16  -0.39 -0.25 -0.27 -0.25 -0.30 -0.23 -0.28 -0.36 -0.52 -0.35 -0.37 -0.41  
 601 HD 126614       0.41  0.52  0.38   0.67  0.42  0.52  0.45  0.44  0.44  0.42  0.46  0.55  0.48  0.54  0.35  
 603 HD 127334       0.17  0.23  0.19   0.22  0.18  0.21  0.18  0.18  0.17  0.16  0.19  0.23  0.20  0.21  0.13  
 606 HD 128311       0.11  0.01  0.08   0.15  0.09  0.12  0.18  0.22  0.14  0.13  0.16  0.18  0.19  0.13  0.11  
 608 HD 129333       0.01  0.11  0.22  -0.13 -0.19 -0.20 -0.06  0.14 -0.01  0.05  0.05 -0.06  0.04 -0.14  0.04  
 613 HD 129191       0.19  0.26  0.20   0.36  0.21  0.27  0.23  0.22  0.19  0.18  0.21  0.31  0.21  0.27  0.19  
 614 HD 129814       0.01  0.00  0.04   0.02  0.03  0.05  0.01  0.01  0.04  0.01  0.00 -0.04  0.00  0.01 -0.07  
 617 HD 130307      -0.10 -0.36 -0.05  -0.22 -0.13 -0.15 -0.10 -0.09 -0.11 -0.11 -0.12 -0.22 -0.13 -0.17 -0.09  
 618 HD 130322      -0.02 -0.02  0.06  -0.01  0.00  0.02  0.05  0.05  0.04  0.03  0.05  0.02  0.05  0.00  0.07  
 619 HD 130948       0.04  0.01  0.09   0.00  0.03 -0.05  0.05  0.12  0.07  0.13  0.12 -0.00  0.10  0.02  0.15  
 622 HD 130992       0.13 -0.15  0.12   0.02 -0.02  0.03  0.04  0.04 -0.00  0.02 -0.03 -0.02  0.01  0.00 -0.17  
 625 HD 131511       0.02  0.03  0.04   0.05  0.01  0.03  0.09  0.16  0.09  0.09  0.15  0.10  0.13  0.07  0.12  
 626 HD 132142      -0.14 -0.36  0.06  -0.32 -0.18 -0.17 -0.19 -0.28 -0.17 -0.22 -0.41 -0.55 -0.40 -0.33 -0.44  
 629 HD 132173       0.02  0.11  0.08   0.02  0.01 -0.10  0.03  0.10  0.08  0.06  0.11 -0.07  0.09 -0.02  0.12  
 632 HD 133295       0.02  0.24  0.09  -0.06 -0.00 -0.13  0.01  0.11  0.09  0.02  0.10 -0.06  0.08 -0.03  0.14  
 633 HD 134319      -0.02 -0.05  0.03  -0.12 -0.07 -0.11 -0.03  0.09  0.06  0.04  0.05 -0.05  0.04 -0.07  0.10  
 641 HD 135101 A     0.08  0.06  0.18   0.04  0.10  0.18  0.08  0.09  0.14  0.10  0.02 -0.02  0.04  0.07 -0.00  
 642 HD 134987       0.23  0.32  0.26   0.37  0.23  0.30  0.24  0.22  0.22  0.22  0.23  0.32  0.24  0.28  0.18  
 644 HD 135599      -0.11 -0.24 -0.06  -0.16 -0.10 -0.10 -0.04  0.01 -0.05 -0.04 -0.02 -0.10 -0.01 -0.10  0.05  
 650 HD 136352      -0.21 -0.29  0.01  -0.26 -0.16 -0.09 -0.18 -0.23 -0.12 -0.17 -0.34 -0.56 -0.33 -0.31 -0.36  
 654 HD 136925      -0.16 -0.23  0.09  -0.20 -0.09 -0.02 -0.10 -0.15 -0.01 -0.09 -0.28 -0.52 -0.28 -0.24 -0.27  
 656 HD 138004      -0.04 -0.02 -0.07  -0.14 -0.10 -0.14 -0.12 -0.09 -0.10 -0.07 -0.14 -0.22 -0.12 -0.17  0.78  
 657 HD 137778       0.18  0.28  0.19   0.33  0.17  0.22  0.22  0.26  0.23  0.24  0.25  0.31  0.27  0.25  0.14  
 659 HD 139813      -0.06 -0.11  0.03  -0.10 -0.06 -0.08  0.00  0.10  0.02  0.00  0.05 -0.01  0.06 -0.04  0.10  
 664 HD 139323       0.30  0.34  0.27   0.48  0.33  0.43  0.35  0.36  0.35  0.36  0.35  0.40  0.38  0.40  0.19  
 668 HD 140913       0.08  0.17  0.11   0.05  0.04  0.02  0.07  0.16  0.11  0.15  0.16  0.14  0.15  0.07  0.13  
 669 HD 141004       0.01  0.01  0.07   0.03  0.04  0.09  0.03  0.07  0.07  0.06  0.03 -0.04  0.05  0.05  0.01  
 673 HD 141937       0.10  0.11  0.11   0.07  0.10  0.09  0.12  0.14  0.09  0.11  0.13  0.12  0.12  0.11  0.15  
 675 HD 142267      -0.28 -0.49 -0.13  -0.43 -0.32 -0.38 -0.34 -0.37 -0.30 -0.36 -0.43 -0.62 -0.41 -0.44 -0.49  
 676 HD 142229       0.03  0.03  0.03  -0.02  0.03 -0.04  0.04  0.11  0.08  0.10  0.12  0.01  0.09  0.01  0.15  
 680 HD 143006       0.05  0.19  0.25   0.05 -0.03  0.01  0.04  0.34  0.25  0.20  0.22  0.09  0.22  0.03  0.44  
 682 HD 143761      -0.13 -0.31  0.03  -0.22 -0.12 -0.12 -0.13 -0.13 -0.07 -0.13 -0.20 -0.42 -0.21 -0.23 -0.26  
 684 HD 144585       0.21  0.27  0.24   0.33  0.27  0.32  0.28  0.29  0.27  0.26  0.28  0.33  0.29  0.34  0.31  
 687 HD 145229      -0.08 -0.19 -0.03  -0.24 -0.16 -0.25 -0.15 -0.08 -0.13 -0.07 -0.10 -0.25 -0.11 -0.21 -0.03  
 690 HD 145675       0.37  0.48  0.36   0.57  0.37  0.47  0.40  0.39  0.39  0.39  0.41  0.48  0.42  0.45  0.26  
 692 HD 145958 B    -0.08 -0.14  0.01  -0.08 -0.04 -0.03 -0.04 -0.03 -0.04 -0.05 -0.04 -0.08 -0.04 -0.05 -0.03  
 696 HD 146361B     -0.02 -0.07  0.01  -0.10 -0.03 -0.07 -0.01  0.02 -0.02 -0.01  0.01 -0.09 -0.01 -0.07  0.08  
 698 HD 146233       0.02  0.01  0.02   0.00  0.05  0.03  0.04  0.04  0.03  0.05  0.04  0.03  0.04  0.03  0.09  
 712 HD 149724       0.29  0.46  0.30   0.53  0.30  0.38  0.34  0.32  0.31  0.29  0.33  0.47  0.34  0.41  0.25  
 713 HD 149806       0.13  0.26  0.15   0.26  0.16  0.20  0.18  0.19  0.17  0.19  0.20  0.25  0.20  0.21  0.12  
 720 HD 151541      -0.19 -0.28 -0.10  -0.26 -0.13 -0.14 -0.14 -0.16 -0.15 -0.16 -0.18 -0.27 -0.18 -0.20 -0.23  
 729 HD 152391      -0.06 -0.13  0.03  -0.13 -0.08 -0.10 -0.04  0.03 -0.03 -0.05  0.01 -0.06  0.01 -0.08  0.12  
 731 HD 152555       0.09  0.32  0.19  -0.09  0.02 -0.06  0.08  0.20  0.12  0.14  0.16 -0.02  0.14  0.03  0.15  
 732 HD 153458       0.06  0.08  0.06   0.03  0.07  0.04  0.10  0.11  0.08  0.10  0.11  0.08  0.10  0.06  0.15  
 735 HD 154345      -0.15 -0.23 -0.09  -0.17 -0.13 -0.12 -0.12 -0.11 -0.12 -0.12 -0.13 -0.19 -0.13 -0.17 -0.10  
 748 HD 157214      -0.19 -0.27  0.11  -0.25 -0.16 -0.04 -0.11 -0.21 -0.03 -0.11 -0.34 -0.62 -0.35 -0.28 -0.28  
 752 HD 157347       0.03 -0.08 -0.03   0.01  0.02  0.07  0.02  0.08  0.04  0.01 -0.01 -0.01  0.02  0.02  0.01  
 753 HD 157338      -0.01 -0.09  0.00  -0.07 -0.10 -0.14 -0.07 -0.01 -0.08 -0.22 -0.11 -0.15 -0.07 -0.12 -0.07  
 754 HD 158633      -0.36 -0.49 -0.22  -0.44 -0.33 -0.33 -0.34 -0.36 -0.34 -0.35 -0.43 -0.57 -0.42 -0.42 -0.45  
 757 HD 159222       0.16  0.11  0.14   0.19  0.13  0.15  0.16  0.21  0.13  0.10  0.16  0.20  0.17  0.15  0.19  
 760 HD 159868      -0.12 -0.07 -0.04  -0.10 -0.07 -0.06 -0.08 -0.03 -0.03 -0.13 -0.07 -0.12 -0.05 -0.07 -0.03  
 762 HD 161897      -0.06 -0.12 -0.03  -0.09 -0.03 -0.04 -0.02 -0.00 -0.01 -0.02 -0.02 -0.08 -0.03 -0.06  0.04  
 764 HD 161797       0.22  0.31  0.25   0.27  0.22  0.25  0.21  0.26  0.23  0.21  0.25  0.30  0.27  0.27  0.23  
 774 HD 163153       0.32  0.40  0.29   0.50  0.26  0.38  0.30  0.36  0.32  0.23  0.32  0.45  0.35  0.39  0.33  
 777 HD 164595      -0.05 -0.11  0.02  -0.09 -0.04 -0.01 -0.04 -0.06 -0.03 -0.03 -0.08 -0.12 -0.08 -0.08 -0.08  
 779 HD 164922       0.11 -0.04  0.18   0.13  0.16  0.22  0.17  0.21  0.19  0.16  0.13  0.09  0.15  0.13  0.10  
 784 HD 166620       0.09 -0.14  0.22  -0.11 -0.04 -0.01 -0.03 -0.10 -0.03 -0.06 -0.16 -0.25 -0.15 -0.12 -0.29  
 789 HD 168009       0.01  0.04  0.08   0.04  0.02  0.06  0.02  0.01  0.01  0.03  0.02  0.00  0.03  0.02 -0.08  
 790 HD 167665      -0.06  0.00  0.05  -0.12 -0.09 -0.17 -0.09 -0.07 -0.06 -0.11 -0.10 -0.24 -0.10 -0.14 -0.11  
 791 HD 168443       0.06  0.08  0.19   0.04  0.09  0.17  0.04  0.08  0.12  0.07  0.02 -0.04  0.04  0.05  0.02  
 794 HD 168746      -0.06 -0.11  0.13  -0.08  0.02  0.09  0.00 -0.04  0.05 -0.01 -0.14 -0.27 -0.13 -0.10 -0.13  
 798 HD 169830       0.09  0.39  0.36   0.21  0.11  0.11  0.17  0.22  0.20  0.09  0.19  0.11  0.21  0.17  0.28  
 801 HD 170469       0.23  0.37  0.28   0.43  0.25  0.35  0.29  0.28  0.26  0.26  0.27  0.38  0.28  0.34  0.21  
 804 HD 170657      -0.12 -0.26 -0.05  -0.22 -0.13 -0.15 -0.11 -0.10 -0.11 -0.11 -0.11 -0.20 -0.13 -0.17 -0.09  
 809 HD 172051      -0.23 -0.38 -0.20  -0.31 -0.20 -0.24 -0.25 -0.22 -0.20 -0.19 -0.27 -0.36 -0.26 -0.28 -0.18  
 812 HD 173701       0.28  0.45  0.30   0.51  0.27  0.37  0.30  0.29  0.29  0.30  0.29  0.36  0.30  0.34  0.13  
 813 HD 173667      -0.12  0.39  0.27   0.05  0.01 -0.31  0.09  0.13  0.09 -0.08  0.10 -0.13  0.10 -0.05  0.22  
 818 HD 175541      -0.27  0.00 -0.13  -0.15 -0.08 -0.09 -0.19 -0.02 -0.05 -0.11 -0.06 -0.06 -0.02 -0.04  0.16  
 822 HD 176377      -0.15 -0.21 -0.12  -0.28 -0.18 -0.26 -0.18 -0.18 -0.18 -0.20 -0.22 -0.35 -0.21 -0.26 -0.16  
 828 HD 178911 B     0.17  0.23  0.18   0.28  0.18  0.23  0.22  0.20  0.20  0.20  0.20  0.26  0.21  0.24  0.15  
 829 HD 179957       0.01 -0.03  0.02  -0.01  0.03  0.08  0.03  0.02  0.05  0.01 -0.00 -0.05  0.00  0.01 -0.07  
 830 HD 179958       0.01 -0.02  0.06   0.00  0.06  0.10  0.05  0.06  0.07  0.03  0.03 -0.03  0.03  0.04 -0.04  
 833 HD 179949       0.14  0.26  0.22   0.21  0.17  0.14  0.20  0.25  0.22  0.21  0.24  0.24  0.24  0.21  0.19  
 834 HD 180684       0.06  0.23  0.22   0.09  0.03 -0.00  0.06  0.12  0.13 -0.00  0.09  0.03  0.10  0.08  0.12  
 837 HD 181234       0.32  0.29  0.36   0.39  0.36  0.45  0.36  0.35  0.39  0.36  0.34  0.36  0.35  0.38  0.19  
 839 HD 182488       0.10  0.18  0.14   0.19  0.13  0.16  0.15  0.13  0.14  0.14  0.14  0.17  0.14  0.15  0.09  
 840 HD 182572       0.32  0.41  0.31   0.48  0.28  0.41  0.32  0.37  0.33  0.25  0.31  0.42  0.33  0.36  0.25  
 841 HD 183263       0.22  0.37  0.28   0.38  0.24  0.30  0.28  0.28  0.25  0.25  0.28  0.39  0.28  0.33  0.25  
 846 HD 185144      -0.21 -0.27 -0.12  -0.26 -0.18 -0.22 -0.19 -0.19 -0.18 -0.19 -0.20 -0.28 -0.20 -0.24 -0.13  
 854 HD 186408       0.06  0.07  0.10   0.09  0.09  0.12  0.08  0.10  0.10  0.09  0.09  0.09  0.09  0.10  0.03  
 855 HD 186427       0.04  0.05  0.07   0.07  0.06  0.09  0.06  0.07  0.08  0.06  0.05  0.05  0.06  0.07  0.02  
 856 HD 187123       0.07  0.10  0.08   0.11  0.09  0.11  0.09  0.09  0.08  0.07  0.09  0.12  0.10  0.11  0.08  
 860 HD 187923      -0.03 -0.17  0.10  -0.09 -0.04  0.02 -0.06 -0.01  0.02 -0.06 -0.15 -0.26 -0.11 -0.12 -0.13  
 861 HD 188015       0.20  0.35  0.16   0.39  0.22  0.28  0.24  0.21  0.21  0.22  0.22  0.33  0.22  0.28  0.15  
 862 HD 187897       0.11  0.17  0.10   0.11  0.12  0.14  0.13  0.20  0.15  0.19  0.19  0.17  0.18  0.13  0.21  
 864 HD 188512      -0.22 -0.14 -0.08  -0.17 -0.12 -0.14 -0.20 -0.08 -0.11 -0.15 -0.12 -0.12 -0.09 -0.11  0.03  
 868 HD 190067      -0.31 -0.54 -0.13  -0.42 -0.26 -0.28 -0.24 -0.31 -0.25 -0.29 -0.38 -0.55 -0.37 -0.35 -0.33  
 869 HD 190228      -0.33 -0.28 -0.22  -0.28 -0.22 -0.22 -0.29 -0.19 -0.19 -0.26 -0.25 -0.32 -0.22 -0.24 -0.12  
 870 HD 190360       0.18  0.24  0.24   0.21  0.20  0.28  0.20  0.19  0.22  0.19  0.17  0.18  0.18  0.20  0.09  
 871 HD 190404      -0.23 -0.58  0.01  -0.56 -0.37 -0.38 -0.36 -0.44 -0.36 -0.41 -0.63 -0.81 -0.60 -0.52 -0.75  
 872 HD 190406       0.07  0.06  0.06   0.04  0.06  0.05  0.06  0.09  0.05  0.05  0.09  0.06  0.08  0.06  0.12  
 877 HD 191785       0.09 -0.07  0.27  -0.02  0.04  0.09  0.03 -0.04  0.05  0.01 -0.12 -0.19 -0.11 -0.06 -0.21  
 880 HD 192263       0.04 -0.04  0.04   0.06  0.03  0.04  0.09  0.10  0.06  0.07  0.07  0.08  0.09  0.04  0.03  
 883 HD 192310       0.04  0.08  0.05   0.11  0.07  0.11  0.06  0.05  0.08  0.09  0.05  0.05  0.06  0.07 -0.07  
 894 HD 195019      -0.00 -0.03  0.09  -0.06  0.02  0.05  0.02  0.06  0.03  0.01  0.04 -0.04  0.06  0.01 -0.04  
 896 HD 195564       0.01 -0.01  0.07  -0.06  0.03  0.02  0.01  0.06  0.05 -0.00  0.03 -0.01  0.05  0.03 -0.01  
 897 HD 196201      -0.20 -0.28 -0.09  -0.20 -0.16 -0.14 -0.15 -0.13 -0.14 -0.12 -0.19 -0.28 -0.19 -0.21 -0.15  
 901 HD 196885       0.13  0.41  0.29   0.32  0.21  0.27  0.26  0.31  0.28  0.22  0.29  0.29  0.29  0.29  0.25  
 903 HD 196761      -0.24 -0.34 -0.17  -0.26 -0.23 -0.23 -0.23 -0.20 -0.22 -0.26 -0.28 -0.36 -0.28 -0.31 -0.26  
 909 HD 199019      -0.09 -0.20 -0.03  -0.15 -0.09 -0.13 -0.03  0.06 -0.01 -0.03  0.01 -0.08  0.02 -0.09  0.08  
 910 HD 199476      -0.31 -0.42 -0.08  -0.43 -0.26 -0.26 -0.27 -0.33 -0.25 -0.40 -0.44 -0.64 -0.42 -0.41 -0.42  
 911 HD 198802      -0.04  0.02  0.04  -0.03 -0.04 -0.04 -0.05  0.02 -0.01 -0.10 -0.01 -0.06  0.01 -0.01  0.08  
 916 HD 199960       0.22  0.39  0.26   0.39  0.22  0.29  0.27  0.26  0.23  0.22  0.27  0.38  0.27  0.33  0.25  
 917 HD 200565       0.00 -0.15  0.06  -0.03 -0.05 -0.06 -0.05  0.02 -0.01  0.00 -0.01 -0.08 -0.03 -0.07  0.14  
 921 HD 201219       0.05  0.08  0.08   0.06  0.07  0.04  0.09  0.12  0.08  0.08  0.12  0.09  0.10  0.08  0.14  
 926 HD 201989       0.07  0.05  0.09   0.09  0.06  0.07  0.08  0.14  0.11  0.13  0.13  0.11  0.12  0.09  0.10  
 928 HD 202575      -0.12 -0.46 -0.21  -0.10 -0.10 -0.11  0.05  0.03 -0.05 -0.06 -0.09 -0.09 -0.02 -0.10 -0.19  
 931 HD 202917      -0.01  0.13  0.17  -0.09 -0.16 -0.14 -0.07  0.19  0.09  0.08  0.06  0.02  0.07 -0.10  0.06  
 932 HD 204277       0.02  0.07  0.13  -0.05  0.03 -0.04  0.05  0.09  0.09  0.08  0.09 -0.05  0.09  0.00  0.16  
 938 HD 206332       0.21  0.43  0.32   0.44  0.26  0.35  0.30  0.29  0.27  0.27  0.31  0.41  0.30  0.35  0.25  
 939 HD 206374      -0.11 -0.19 -0.02  -0.18 -0.11 -0.12 -0.08 -0.06 -0.09 -0.08 -0.08 -0.17 -0.08 -0.15 -0.01  
 945 HD 208313       0.02 -0.01  0.05   0.04  0.00  0.01  0.04  0.03  0.02  0.04  0.02  0.03  0.02  0.00 -0.01  
 951 HD 209393      -0.17 -0.33 -0.08  -0.29 -0.18 -0.22 -0.14 -0.11 -0.13 -0.13 -0.13 -0.28 -0.14 -0.24 -0.04  
 952 HD 209253      -0.04  0.27  0.06  -0.16 -0.07 -0.30  0.03  0.06  0.05  0.04  0.05 -0.11  0.04 -0.10  0.07  
 953 HD 209458       0.03  0.14  0.09  -0.01  0.05 -0.01  0.04  0.08  0.07  0.03  0.05 -0.05  0.06  0.02  0.11  
 957 HD 211681       0.30  0.50  0.35   0.54  0.29  0.39  0.34  0.33  0.32  0.29  0.33  0.47  0.35  0.43  0.26  
 960 HD 210277       0.18  0.18  0.27   0.18  0.19  0.26  0.19  0.16  0.20  0.17  0.15  0.12  0.16  0.17  0.04  
 961 HD 210302       0.02  0.46  0.33   0.09  0.08 -0.09  0.17  0.22  0.16  0.10  0.17  0.05  0.19  0.10  0.20  
 968 HD 211080       0.20  0.34  0.28   0.37  0.22  0.27  0.23  0.25  0.23  0.18  0.27  0.37  0.28  0.31  0.28  
 970 HD 212291      -0.19 -0.29 -0.12  -0.25 -0.15 -0.20 -0.16 -0.14 -0.16 -0.15 -0.17 -0.30 -0.18 -0.23 -0.10  
 977 HD 213519       0.02 -0.00 -0.01   0.03  0.02  0.05  0.01  0.00  0.02  0.03  0.00  0.02  0.01  0.02 -0.03  
 985 HD 216275      -0.07 -0.20 -0.07  -0.20 -0.09 -0.16 -0.07 -0.08 -0.06 -0.04 -0.11 -0.25 -0.10 -0.16 -0.05  
 986 HD 216259      -0.30 -0.69 -0.09  -0.63 -0.44 -0.44 -0.44 -0.52 -0.43 -0.48 -0.69 -0.87 -0.66 -0.60 -0.87  
 990 HD 217014       0.14  0.18  0.20   0.25  0.17  0.22  0.19  0.17  0.16  0.17  0.18  0.24  0.19  0.22  0.13  
 992 HD 217107       0.25  0.33  0.26   0.37  0.25  0.31  0.28  0.27  0.25  0.24  0.29  0.36  0.29  0.32  0.21  
 993 HD 217165       0.04  0.11  0.04   0.02  0.04 -0.01  0.03  0.08  0.02  0.01  0.06  0.02  0.05  0.03  0.09  
1007 HD 218868       0.11  0.15  0.11   0.20  0.17  0.22  0.19  0.20  0.18  0.20  0.19  0.21  0.20  0.21  0.14  
1012 HD 219538      -0.01  0.00  0.02   0.01 -0.00 -0.02 -0.00  0.00  0.00  0.02  0.02  0.01  0.01 -0.02 -0.00  
1015 HD 219834 B     0.15  0.21  0.14   0.27  0.20  0.23  0.20  0.20  0.21  0.23  0.21  0.24  0.22  0.23  0.12  
1017 HD 220339      -0.21 -0.40 -0.17  -0.25 -0.18 -0.21 -0.19 -0.20 -0.18 -0.17 -0.25 -0.30 -0.24 -0.24 -0.29  
1020 HD 221354       0.13  0.10  0.21   0.10  0.12  0.19  0.11  0.09  0.15  0.11  0.06  0.03  0.07  0.08 -0.02  
1021 HD 221356      -0.15 -0.22 -0.06  -0.33 -0.19 -0.27 -0.20 -0.14 -0.15 -0.18 -0.24 -0.49 -0.22 -0.26 -0.20  
1030 HD 222582       0.01 -0.00  0.05   0.03  0.03  0.03  0.03  0.02  0.03  0.03 -0.01 -0.03  0.00  0.01 -0.06  
1031 HD 222697       0.04 -0.02  0.05   0.06  0.11  0.12  0.15  0.19  0.18  0.15  0.17  0.14  0.18  0.13  0.23  
1035 HD 223315       0.20  0.27  0.19   0.30  0.23  0.28  0.27  0.28  0.26  0.27  0.29  0.34  0.28  0.30  0.24  
1036 HD 223498       0.10  0.09  0.14   0.09  0.11  0.14  0.13  0.12  0.11  0.10  0.13  0.13  0.14  0.12  0.04  
2000 KIC-4914923     0.12  0.11  0.19   0.19  0.15  0.19  0.17  0.17  0.16  0.15  0.16  0.16  0.16  0.18  0.16  
2001 HTR122-002     -0.15 -0.05 -0.07  -0.12 -0.09 -0.01 -0.07 -0.14 -0.10 -0.11 -0.11 -0.13 -0.12 -0.09 -0.18  
2002 HTR163-006     -0.18 -0.45 -0.20  -0.29 -0.16 -0.18 -0.19 -0.18 -0.15 -0.10 -0.25 -0.39 -0.26 -0.24 -0.23  
2003 HTR123-003     -0.19 -0.27 -0.06  -0.21 -0.15 -0.25 -0.11 -0.10 -0.05 -0.03 -0.14 -0.30 -0.13 -0.23 -0.23  
2004 HD 224983       0.09  0.13  0.14   0.15  0.09  0.14  0.10  0.13  0.12  0.12  0.12  0.15  0.13  0.13  0.04  
2005 HTR163-001      0.36  0.51  0.32   0.63  0.31  0.41  0.32  0.34  0.30  0.31  0.30  0.41  0.33  0.39  0.04  
2006 HTR123-008      0.10  0.18  0.17   0.07  0.11  0.11  0.15  0.19  0.15  0.19  0.18  0.11  0.17  0.13  0.25  
2007 HD 225021       0.09  0.47  0.23   0.32  0.18  0.16  0.06  0.29  0.25  0.15  0.31  0.41  0.36  0.33  0.68  
2008 HTR087-003     -0.19  0.10 -0.05  -0.00 -0.04 -0.03 -0.07  0.04  0.01 -0.01 -0.04 -0.09  0.07 -0.01  0.42  
2009 HTR123-005     -0.15  0.00  0.20   0.01 -0.05 -0.18  0.00  0.06  0.17  0.31  0.05 -0.20  0.03 -0.07 -0.08  
2010 HTR164-005      0.06  0.16  0.06   0.06  0.10  0.15  0.08  0.11  0.11  0.11  0.10  0.07  0.09  0.12  0.10  
2011 HTR087-015     -0.10  0.03  0.14  -0.05 -0.10 -0.26 -0.05  0.00 -0.04 -0.19 -0.07 -0.24 -0.04 -0.15 -0.07  
2012 HTR210-001      0.13  0.09  0.11   0.16  0.18  0.22  0.19  0.21  0.21  0.19  0.21  0.17  0.21  0.20  0.13  
2013 HTR165-012     -0.26 -0.49 -0.16  -0.32 -0.23 -0.19 -0.19 -0.17 -0.17 -0.14 -0.19 -0.38 -0.24 -0.28 -0.09  
2014 HTR124-004      0.05  0.24  0.12   0.14  0.11  0.13  0.11  0.16  0.17  0.08  0.15  0.14  0.15  0.19  0.24  
2015 HD 118         -0.40 -0.01 -0.40   0.04 -0.28 -0.02 -0.01 -0.28 -0.01  0.06 -0.16 -0.11 -0.25 -0.06 -0.31  
2016 HTR125-017     -0.20  0.26 -0.08   0.10 -0.06 -0.09 -0.16  0.12  0.05 -0.05  0.11  0.06  0.15  0.09  0.48  
2017 HD 249         -0.23  0.03 -0.06  -0.16 -0.09 -0.02 -0.24 -0.06 -0.01 -0.12 -0.11 -0.02 -0.03 -0.04  0.01  
2018 HTR125-009      0.11  0.14  0.06   0.16  0.13  0.15  0.19  0.09  0.12  0.09  0.12  0.14  0.13  0.13  0.03  
2019 HTR211-001     -0.45 -0.45 -0.31  -0.50 -0.45 -0.48 -0.49 -0.50 -0.48 -0.53 -0.56 -0.69 -0.55 -0.56 -0.51  
2020 HTR089-011      0.13  0.14  0.20   0.18  0.16  0.14  0.19  0.26  0.19  0.19  0.21  0.20  0.22  0.21  0.23  
2021 HTR211-003      0.12  0.07  0.25   0.08  0.16  0.19  0.13  0.12  0.17  0.11  0.07  0.04  0.07  0.10  0.04  
2022 HTR212-002     -0.22 -0.15  0.31  -0.03  0.01 -0.33  0.08  0.11  0.09 -0.17  0.08 -0.24  0.08 -0.10  0.14  
2023 HTR212-005      0.29  0.23  0.33   0.28  0.24  0.29  0.22  0.25  0.26  0.26  0.26  0.24  0.26  0.24  0.08  
2024 HD 18436 A      0.25  0.44  0.30   0.44  0.28  0.35  0.30  0.30  0.29  0.23  0.29  0.42  0.30  0.38  0.27  
2025 HD 18436 B      0.18  0.43  0.18   0.38  0.21  0.32  0.23  0.29  0.23  0.22  0.26  0.36  0.21  0.29  0.18  
2026 HD 745         -0.14  0.12 -0.01  -0.05 -0.01 -0.01 -0.08  0.10  0.04 -0.04  0.09  0.09  0.12  0.08  0.35  
2027 HTR213-008      0.09  0.04  0.12   0.11  0.10  0.11  0.09  0.12  0.10  0.08  0.10  0.07  0.11  0.11  0.15  
2028 HTR213-002      0.20  0.26  0.14   0.38  0.18  0.24  0.25  0.23  0.19  0.21  0.21  0.27  0.23  0.25  0.01  
2029 HTR258-002      0.24  0.30  0.23   0.38  0.25  0.28  0.29  0.28  0.27  0.28  0.28  0.33  0.27  0.32  0.20  
2030 MARVELS-1      -0.07  0.01  0.14  -0.15 -0.12 -0.19 -0.09 -0.01  0.00  0.01 -0.03 -0.26 -0.05 -0.16 -0.04  
2031 HTR169-010     -0.07 -0.04  0.07  -0.11 -0.03  0.04 -0.06 -0.08  0.06 -0.03 -0.16 -0.35 -0.16 -0.14 -0.21  
2032 HD 1100        -0.15  0.19 -0.04  -0.02 -0.04  0.03 -0.17  0.02  0.04 -0.06  0.02  0.16  0.07  0.07  0.17  
2033 HD 1205         0.22  0.45  0.30   0.46  0.25  0.32  0.26  0.31  0.27  0.23  0.28  0.39  0.28  0.34  0.25  
2034 HD 1293        -0.50 -0.19 -0.25  -0.41 -0.40 -0.36 -0.47 -0.32 -0.31 -0.38 -0.41 -0.54 -0.37 -0.39 -0.21  
2035 HTR170-004      0.16  0.22  0.19   0.28  0.19  0.25  0.22  0.21  0.20  0.20  0.21  0.26  0.21  0.24  0.18  
2036 HTR093-012     -0.10  0.02  0.14  -0.08 -0.10 -0.26 -0.04 -0.00  0.02 -0.12 -0.04 -0.29 -0.04 -0.16  0.01  
2037 HTR062-011     -0.16 -0.21  0.01  -0.20 -0.19 -0.20 -0.20 -0.10 -0.10 -0.07 -0.19 -0.40 -0.18 -0.24 -0.21  
2038 HTR405-001     -0.06  0.36  0.34   0.08  0.07  0.00  0.14  0.23  0.17  0.08  0.12 -0.07  0.16  0.07  0.23  
2039 HTR171-008      0.25  0.30  0.22   0.38  0.22  0.30  0.28  0.26  0.24  0.24  0.26  0.27  0.26  0.29  0.13  
2040 HTR171-008B     0.29  0.03  0.16   0.77  0.16  0.27  0.08  0.48  0.29  0.22  0.31  0.41  0.28  0.29 -0.90  
2041 HD 1449        -0.44 -0.09 -0.24  -0.28 -0.28 -0.28 -0.39 -0.21 -0.22 -0.31 -0.26 -0.31 -0.21 -0.24  0.02  
2042 HD 1502        -0.16  0.20 -0.02  -0.02 -0.02 -0.02 -0.11  0.07  0.02 -0.04  0.05  0.16  0.10  0.08  0.30  
2043 WASP-1          0.12  0.31  0.26   0.14  0.17  0.21  0.21  0.30  0.24  0.21  0.23  0.10  0.23  0.20  0.38  
2044 HD 1666         0.17  0.53  0.46   0.46  0.24  0.30  0.35  0.38  0.38  0.26  0.37  0.38  0.39  0.39  0.43  
2045 HTR311-004     -0.29 -0.48 -0.07  -0.29 -0.12 -0.41 -0.11 -0.19  0.06  0.17 -0.12 -0.44 -0.15 -0.22 -0.28  
2046 HTR263-005     -0.15 -0.72 -0.21  -0.21 -0.18 -0.22 -0.19 -0.25 -0.18 -0.02 -0.21 -0.39 -0.23 -0.25 -0.20  
2047 HTR094-008                        -0.16 -0.15       -0.03 -0.03 -0.02       -0.10 -0.40 -0.11 -0.11 -0.02  
2048 HD 1770        -0.19  0.22 -0.08  -0.00 -0.00  0.03 -0.09  0.09  0.06 -0.01  0.08  0.16  0.11  0.11  0.30  
2049 EPIC202094994  -0.03 -0.09  0.01  -0.12 -0.01  0.00 -0.05 -0.03  0.00 -0.06 -0.06 -0.23 -0.06 -0.07 -0.01  
2050 HTR173-008      0.09  0.10  0.13   0.05  0.07  0.06  0.10  0.12  0.10  0.08  0.10  0.09  0.11  0.09  0.14  
2051 EPIC202089657  -0.12  0.07 -0.04  -0.17 -0.14 -0.20 -0.15 -0.12 -0.07 -0.15 -0.13 -0.33 -0.14 -0.20 -0.18  
2052 EPIC202083688  -0.23 -0.03 -0.23  -0.02 -0.08 -0.01 -0.23  0.04 -0.01 -0.07 -0.00  0.10  0.11  0.06  0.46  
2053 EPIC202136151  -0.42 -0.33 -0.20  -0.55 -0.41 -0.29 -0.40 -0.45 -0.34 -0.46 -0.43 -0.55 -0.38 -0.40 -0.08  
2054 EPIC202088212  -0.06 -0.19  0.06   0.22  0.08 -0.24  0.03  0.08  0.05  0.07  0.23 -0.16  0.04  0.05  0.45  
2055 EPIC202136200  -0.36  0.31 -0.45   0.26 -0.10 -0.12 -0.24  0.08  0.05 -0.08  0.06  0.10  0.15  0.08  0.69  
2056 EPIC202126884  -0.18  0.25  0.28  -0.01 -0.10 -0.46 -0.03  0.13  0.01 -0.29  0.00 -0.25  0.06 -0.23  0.23  
2057 EPIC202138142   0.21  0.60  0.24   0.50  0.30  0.34  0.21  0.33  0.33  0.26  0.34  0.49  0.41  0.48  0.42  
2058 EPIC202095074  -0.21  0.30  0.27   0.06  0.03 -0.27  0.14  0.06  0.17  0.15  0.15 -0.15  0.13 -0.02  0.26  
2059 EPIC202093020   0.15  0.50  0.36   0.46  0.18  0.33  0.31  0.36  0.37  0.56  0.25  0.38  0.31  0.26 -0.06  
2060 HD 2331         0.07  0.21  0.13   0.12  0.11  0.16  0.11  0.16  0.13  0.10  0.13  0.10  0.13  0.14  0.14  
2061 HTR314-007     -0.05 -0.31 -0.04  -0.16 -0.04 -0.08 -0.01 -0.02 -0.01  0.00 -0.02 -0.12 -0.02 -0.08  0.10  
2062 EPIC202126847  -0.01 -0.10  0.02  -0.11  0.02 -0.02 -0.01  0.03  0.02 -0.08  0.05 -0.08  0.00 -0.05  0.14  
2063 EPIC202086137  -0.16 -0.01  0.01  -0.27 -0.16 -0.23 -0.24 -0.19 -0.18 -0.28 -0.19 -0.26 -0.17 -0.21 -0.14  
2064 HD 2488         0.12  0.18  0.15   0.19  0.14  0.17  0.15  0.13  0.14  0.14  0.14  0.18  0.14  0.15  0.09  
2065 HTR315-006     -0.43  0.04  0.00  -0.22 -0.17 -0.53 -0.18 -0.08 -0.04 -0.13 -0.16 -0.50 -0.15 -0.27 -0.20  
2066 HD 2564         0.18  0.68  0.57   0.56  0.29  0.38  0.42  0.46  0.44  0.31  0.44  0.53  0.46  0.46  0.45  
2067 HD 236427      -0.08  0.05  0.03  -0.04 -0.01 -0.01 -0.07  0.04  0.03 -0.03  0.04  0.09  0.06  0.04  0.18  
2068 HTR363-002     -0.13 -0.15  0.21  -0.14 -0.06 -0.20  0.03  0.07  0.12  0.00 -0.04 -0.19  0.05 -0.08  0.15  
2069 HTR176-001     -0.21  0.22  0.36  -0.08  0.00 -0.19  0.08  0.17  0.13 -0.05  0.07 -0.24  0.08 -0.09  0.20  
2070 HTR315-005     -0.02  0.17  0.39   0.15  0.11  0.02  0.17  0.21  0.21  0.06  0.17  0.02  0.18  0.11  0.24  
2071 HTR267-004      0.01  0.17  0.07   0.12  0.10  0.24  0.18  0.01  0.14  0.10  0.08  0.08  0.13  0.18 -0.04  
2072 HTR268-001      0.14  0.22  0.16   0.25  0.19  0.26  0.27  0.22  0.22  0.24  0.22  0.26  0.23  0.27  0.08  
2073 HTR176-002      0.17  0.19  0.25   0.18  0.21  0.29  0.21  0.18  0.24  0.21  0.17  0.15  0.17  0.19  0.09  
2074 HD 2816        -0.04  0.21  0.09   0.03  0.06  0.08 -0.02  0.11  0.10  0.03  0.11  0.20  0.15  0.12  0.25  
2075 HD 2946        -0.27 -0.20 -0.16  -0.30 -0.20 -0.30 -0.28 -0.13 -0.14 -0.24 -0.17 -0.37 -0.15 -0.24  0.04  
2076 HTR364-003      0.07  0.21  0.18   0.09  0.05  0.06  0.08  0.13  0.12  0.01  0.07  0.01  0.08  0.06  0.11  
2077 HTR365-001      0.04  0.17  0.14   0.02  0.02 -0.08  0.06  0.08  0.07 -0.01  0.07 -0.01  0.07  0.02  0.11  
2078 HTR136-001      0.31  0.45  0.36   0.57  0.37  0.48  0.37  0.42  0.41  0.39  0.42  0.54  0.42  0.52  0.42  
2079 HTR317-002      0.19  0.17  0.19   0.26  0.18  0.23  0.17  0.20  0.18  0.19  0.18  0.20  0.19  0.20  0.02  
2080 HD 3141         0.11  0.20  0.14   0.17  0.13  0.17  0.12  0.14  0.13  0.14  0.14  0.18  0.15  0.15  0.04  
2081 HTR137-003     -0.47 -0.45 -0.32  -0.45 -0.41 -0.32 -0.35 -0.46 -0.33 -0.31 -0.41 -0.59 -0.44 -0.38 -0.11  
2082 HD 3404         0.08  0.21  0.12   0.19  0.15  0.20  0.11  0.20  0.17  0.12  0.19  0.23  0.20  0.22  0.25  
2083 HTR180-001      0.02  0.10  0.13   0.03  0.08  0.06  0.05  0.12  0.12  0.07  0.08  0.01  0.09  0.08  0.14  
2084 HD 3458        -0.20  0.24 -0.04   0.05 -0.10 -0.12 -0.17  0.10  0.00 -0.15  0.06  0.03  0.12  0.04  0.56  
2085 HD 3684         0.10  0.38  0.47   0.30  0.16  0.22  0.24  0.36  0.33  0.19  0.31  0.21  0.33  0.25  0.45  
2086 HTR139-004     -0.08 -0.03 -0.02  -0.13 -0.11 -0.21 -0.11 -0.10 -0.05 -0.04 -0.15 -0.29 -0.13 -0.16 -0.25  
2087 HTR102-001      0.25  0.20  0.32   0.29  0.33  0.41  0.31  0.29  0.34  0.31  0.27  0.27  0.29  0.32  0.13  
2088 HTR182-001     -0.05  0.34  0.05   0.16  0.12  0.20  0.07  0.10  0.14  0.10  0.14  0.26  0.17  0.21  0.19  
2089 HIP 52942 A    -0.12 -0.08  0.07  -0.18 -0.14 -0.36 -0.14 -0.06 -0.04 -0.12 -0.11 -0.37 -0.12 -0.22 -0.08  
2090 HD 4075         0.29  0.40  0.32   0.38  0.28  0.36  0.29  0.31  0.29  0.24  0.29  0.37  0.31  0.35  0.23  
2091 EPIC201713348   0.03 -0.18  0.02  -0.01 -0.03 -0.06  0.06  0.05  0.02  0.00 -0.00 -0.03  0.01 -0.05 -0.07  
2092 EPIC201713348B -0.06 -0.19 -0.07   0.09 -0.07 -0.06  0.07  0.14  0.01 -0.03 -0.05  0.02  0.01 -0.07 -0.05  
2093 HTR183-005     -0.30 -0.43 -0.16  -0.47 -0.29 -0.32 -0.33 -0.35 -0.28 -0.31 -0.42 -0.60 -0.40 -0.43 -0.42  
2094 HTR183-008      0.09  0.12  0.21   0.06  0.08  0.19  0.08  0.11  0.18  0.10  0.06 -0.03  0.07  0.05 -0.02  
2095 HD 4313        -0.04  0.34  0.09   0.10  0.07  0.08 -0.03  0.14  0.10  0.03  0.14  0.26  0.19  0.15  0.29  
2096 HD 4395        -0.19 -0.10 -0.06  -0.23 -0.17 -0.27 -0.24 -0.12 -0.18 -0.25 -0.18 -0.34 -0.15 -0.22  0.57  
2097 EPIC201677835  -0.01 -0.51  0.05  -0.13 -0.12 -0.12 -0.16 -0.01 -0.09 -0.08 -0.11 -0.16 -0.09 -0.16 -0.36  
2098 HD 4917         0.00  0.37  0.10   0.24  0.08  0.14 -0.01  0.17  0.14  0.05  0.19  0.36  0.25  0.25  0.40  
2099 HD 4741        -0.07 -0.08 -0.01  -0.07 -0.05 -0.01 -0.03  0.06 -0.01  0.03  0.00 -0.04 -0.00 -0.04  0.09  
2100 HTR187-001     -0.22 -0.33 -0.27  -0.14 -0.14 -0.12 -0.12 -0.11 -0.13 -0.12 -0.16 -0.23 -0.16 -0.15 -0.34  
2101 HTR188-002     -0.04  0.25  0.03  -0.10 -0.06 -0.17 -0.05 -0.05 -0.03 -0.15 -0.07 -0.17 -0.06 -0.11 -0.05  
2102 HTR188-001     -0.17 -0.38 -0.07  -0.36 -0.19 -0.20 -0.15 -0.18 -0.14 -0.12 -0.26 -0.44 -0.24 -0.30 -0.39  
2103 HTR145-001      0.33  0.46  0.31   0.58  0.30  0.38  0.33  0.33  0.31  0.30  0.33  0.42  0.35  0.38  0.12  
2104 HD 5319        -0.06  0.29 -0.00   0.15  0.08  0.13 -0.03  0.12  0.11  0.04  0.13  0.27  0.17  0.18  0.17  
2105 HATS568-008     0.22  0.36  0.21   0.43  0.20  0.24  0.21  0.22  0.19  0.22  0.19  0.27  0.21  0.24  0.08  
2106 HTR376-001      0.15 -0.06  0.21   0.06  0.15  0.19  0.13  0.12  0.16  0.13  0.04 -0.00  0.06  0.09 -0.19  
2107 HTR146-002      0.31  0.41  0.27   0.49  0.31  0.36  0.32  0.32  0.33  0.33  0.34  0.45  0.34  0.39  0.21  
2108 HTR189-001      0.15  0.26  0.21   0.19  0.17  0.27  0.13  0.22  0.22  0.15  0.21  0.29  0.24  0.25  0.10  
2109 HD 5608        -0.10  0.34 -0.08   0.20  0.09  0.14 -0.02  0.16  0.14  0.07  0.18  0.32  0.22  0.22  0.28  
2110 HTR378-001      0.22  0.34  0.17   0.44  0.24  0.34  0.27  0.30  0.29  0.32  0.29  0.37  0.31  0.33  0.11  
2111 HD 5873        -0.02  0.36  0.04   0.24  0.16  0.24  0.07  0.23  0.20  0.15  0.24  0.37  0.27  0.28  0.33  
2112 HD 5946         0.31  0.40  0.32   0.47  0.29  0.37  0.33  0.31  0.29  0.26  0.32  0.42  0.33  0.39  0.26  
2113 HTR191-001      0.16  0.27  0.29   0.22  0.23  0.29  0.26  0.33  0.29  0.19  0.28  0.24  0.30  0.31  0.39  
2114 HD 6019        -0.54 -0.16 -0.28  -0.41 -0.38 -0.40 -0.51 -0.32 -0.33 -0.46 -0.40 -0.53 -0.34 -0.37 -0.14  
2115 HD 6030        -0.14  0.21  0.01  -0.04 -0.03  0.00 -0.11  0.04  0.02 -0.06  0.03  0.12  0.07  0.07  0.20  
2116 HD 6233         0.02 -0.02  0.03   0.00  0.04  0.03  0.03  0.05  0.02  0.02  0.04  0.02  0.04  0.03  0.09  
2117 HD 140538 A    -0.02 -0.13 -0.02  -0.05  0.04  0.01  0.03  0.06  0.04  0.05  0.05 -0.01  0.04  0.00  0.14  
2118 EPIC203826436  -0.09 -0.19  0.01  -0.13 -0.07 -0.10 -0.07 -0.06 -0.05 -0.08 -0.05 -0.14 -0.08 -0.11 -0.00  
2119 EPIC204890128  -0.08 -0.09  0.03  -0.10 -0.08 -0.10 -0.09 -0.09 -0.08 -0.08 -0.11 -0.14 -0.10 -0.13 -0.09  
2120 HTR333-003                         0.24  0.01        0.03  0.25 -0.05       -0.03 -0.31  0.19 -0.09  0.89  
2121 HTR285-001      0.18  0.32  0.25   0.35  0.22  0.33  0.26  0.33  0.28  0.27  0.29  0.30  0.30  0.35  0.29  
2122 HD 6512         0.15  0.23  0.17   0.25  0.16  0.20  0.19  0.17  0.17  0.17  0.18  0.25  0.18  0.21  0.14  
2123 HD 6628         0.01  0.05  0.59  -0.18 -0.37 -0.22 -0.32  0.02 -0.21 -0.32 -0.32 -0.23 -0.21 -0.33 -0.30  
2124 EPIC203753577   0.13  0.41  0.41   0.47  0.26  0.39  0.29  0.28  0.26  0.37  0.36  0.31  0.32  0.33  0.49  
2125 HD 6715        -0.17 -0.24 -0.05  -0.27 -0.14 -0.09 -0.16 -0.16 -0.14 -0.15 -0.22 -0.33 -0.21 -0.24 -0.27  
2126 GJ 53          -0.49 -0.85 -0.07  -0.80 -0.60 -0.55 -0.55 -0.65 -0.53 -0.64 -0.92 -1.20 -0.83 -0.78 -0.72  
2127 HTR239-004      0.17 -0.04  0.10   0.26  0.14  0.18  0.18  0.26  0.16  0.16  0.13  0.19  0.19  0.18  0.03  
2128 HTR239-008      0.13  0.20  0.10   0.18  0.16  0.16  0.15  0.17  0.15  0.15  0.19  0.23  0.17  0.21  0.18  
2129 HTR194-006     -0.21 -0.47 -0.19  -0.28 -0.23 -0.29 -0.23 -0.21 -0.21 -0.18 -0.25 -0.37 -0.26 -0.29 -0.21  
2130 HTR195-003     -0.30  0.06  0.26  -0.08 -0.02 -0.26  0.04  0.17  0.15 -0.05  0.06 -0.26  0.07 -0.10  0.17  
2131 HTR431-010     -0.26 -0.34  0.16  -0.45 -0.28 -0.19 -0.38 -0.25 -0.19 -0.33 -0.46 -0.67 -0.41 -0.35 -0.21  
2132 HTR240-003      0.03  0.02  0.02  -0.10  0.03 -0.04  0.04  0.09  0.07  0.08  0.08 -0.00  0.07  0.00  0.17  
2133 HTR241-006      0.08  0.24  0.37   0.20  0.17  0.21  0.22  0.33  0.29  0.19  0.29  0.20  0.29  0.25  0.40  
2134 HTR432-011      0.21  0.51  0.43   0.34  0.24  0.27  0.32  0.31  0.31  0.29  0.32  0.38  0.33  0.32  0.34  
2135 HTR152-001     -0.46  0.06 -0.04  -0.27 -0.25 -0.74 -0.19 -0.24 -0.11 -0.47 -0.27 -0.54 -0.26 -0.36 -0.40  
2136 HTR196-004      0.02  0.03  0.08   0.04  0.02  0.05  0.01 -0.01  0.00  0.03  0.01 -0.01  0.01  0.01 -0.03  
2137 HTR241-007      0.05  0.11  0.14   0.07  0.10  0.07  0.12  0.14  0.13  0.11  0.12  0.06  0.13  0.11  0.38  
2138 HTR433-003     -0.01  0.16  0.16  -0.08  0.00 -0.14  0.05  0.07  0.10 -0.18  0.05 -0.09  0.05 -0.01  0.08  
2139 HTR114-009     -0.16 -0.06 -0.03  -0.33 -0.16 -0.23 -0.19 -0.13 -0.08 -0.22 -0.20 -0.43 -0.16 -0.22 -0.20  
2140 KIC-7866914    -0.19 -0.18 -0.17  -0.31 -0.21 -0.20 -0.23 -0.24 -0.16 -0.09 -0.24 -0.39 -0.25 -0.29 -0.29  
2141 KIC-8073705    -0.08 -0.00  0.09  -0.02 -0.08 -0.19 -0.06 -0.02 -0.02 -0.25 -0.10 -0.30 -0.08 -0.14 -0.04  
2142 KOI-6883       -0.05 -0.41  0.15  -0.02 -0.03 -0.01 -0.07 -0.01  0.03  0.04  0.03 -0.16 -0.05 -0.07 -0.22  
2143 KIC-10644253    0.12  0.23  0.17   0.14  0.11  0.09  0.14  0.16  0.13  0.12  0.17  0.13  0.16  0.14  0.19  
2144 KIC-7799349     0.33  0.54  0.39   0.54  0.31  0.35  0.25  0.37  0.33  0.29  0.36  0.51  0.38  0.42  0.29  
2145 KIC-8408982    -0.02 -0.04  0.06  -0.13 -0.00 -0.09 -0.01  0.07  0.04  0.11  0.12 -0.04  0.06 -0.04  0.21  
2146 KIC-8006161     0.31  0.45  0.30   0.48  0.30  0.39  0.33  0.27  0.30  0.32  0.29  0.38  0.32  0.36  0.09  
2147 KIC-10709834   -0.22  0.28  0.37   0.03  0.02 -0.56  0.08  0.15  0.16 -0.06  0.10 -0.05  0.14  0.01  0.28  
2148 KIC-7174707    -0.03  0.08  0.03   0.05  0.05  0.08  0.00  0.06  0.06  0.02  0.06  0.09  0.09  0.09  0.09  
2149 KIC-10319590    0.17 -0.17  0.18   0.24  0.15  0.24  0.19  0.18  0.27  0.14  0.23  0.30  0.20  0.23  0.19  
2150 HD 7530        -0.44 -0.05 -0.32  -0.33 -0.28 -0.32 -0.40 -0.25 -0.23 -0.34 -0.27 -0.28 -0.23 -0.26 -0.06  
2151 KIC-9812850    -0.13  0.06  0.23  -0.09 -0.06 -0.32 -0.11 -0.01  0.06  0.06 -0.01 -0.32 -0.02 -0.15  0.55  
2152 KIC-9446742     0.29  0.20  0.67   0.43  0.00  0.29  0.05  0.38  0.24  0.19  0.28  0.41  0.26  0.16  0.61  
2153 KIC-8410697    -0.03 -0.07  0.10  -0.03 -0.02  0.03 -0.02 -0.04 -0.01 -0.02 -0.12 -0.23 -0.12 -0.12 -0.16  
2154 KIC-7093428     0.03  0.82  0.25   0.11  0.12  0.08  0.09  0.20  0.27 -0.14  0.12 -0.06  0.09  0.11 -0.08  
2155 KIC-7584900     0.22  0.44  0.23   0.46  0.27  0.42  0.20  0.35  0.30  0.22  0.35  0.46  0.38  0.39  0.23  
2156 KIC-10516096   -0.03  0.10  0.09  -0.02 -0.04 -0.05 -0.03 -0.01 -0.01 -0.03 -0.05 -0.13 -0.04 -0.06 -0.09  
2157 KIC-9447166     0.15  0.25  0.15   0.32  0.28  0.37  0.34  0.32  0.36  0.21  0.21  0.77  0.29  0.34  0.19  
2158 KIC-5596656    -0.51 -0.23 -0.31  -0.41 -0.38 -0.36 -0.34 -0.31 -0.20 -0.37 -0.39 -0.52 -0.38 -0.38 -0.23  
2159 KIC-7871531    -0.21 -0.26 -0.04  -0.27 -0.23 -0.16 -0.20 -0.18 -0.17 -0.12 -0.28 -0.37 -0.27 -0.30 -0.32  
2160 KIC-8280511    -0.23 -0.35 -0.08  -0.31 -0.20 -0.13 -0.20 -0.22 -0.17 -0.20 -0.25 -0.41 -0.27 -0.27 -0.21  
2161 KIC-7940546    -0.19  0.07  0.16  -0.15 -0.11 -0.33 -0.05  0.00  0.05 -0.09 -0.03 -0.34 -0.04 -0.16 -0.03  
2162 HTR114-006     -0.30 -0.11  0.37   0.03  0.02 -0.20  0.11  0.19  0.14 -0.06  0.09 -0.11  0.12 -0.03  0.25  
2163 KOI-284 W      -0.18 -0.04 -0.12  -0.33 -0.22 -0.32 -0.23 -0.18 -0.22 -0.09 -0.22 -0.37 -0.23 -0.28 -0.28  
2164 KOI-284 E      -0.17 -0.60 -0.18  -0.34 -0.21 -0.29 -0.19 -0.27 -0.17 -0.25 -0.27 -0.39 -0.24 -0.30 -0.27  
2165 KIC-7941200     0.02  0.18  0.13   0.06  0.08  0.04  0.08  0.14  0.09  0.10  0.11  0.00  0.11  0.06  0.11  
2166 HD 7510         0.11  0.20  0.17   0.14  0.12  0.15  0.10  0.18  0.15  0.10  0.14  0.15  0.16  0.16  0.20  
2168 KIC-9139151     0.08  0.08  0.12   0.08  0.09  0.06  0.12  0.13  0.12  0.14  0.11  0.09  0.13  0.12  0.11  
2169 KIC-9139163     0.06  0.36  0.28   0.17  0.14  0.10  0.20  0.22  0.26  0.01  0.23  0.11  0.23  0.19  0.32  
2170 KIC-10454113    0.03  0.50  0.23   0.06 -0.04 -0.05  0.00  0.15  0.06  0.07  0.09 -0.04  0.06 -0.04  0.09  
2171 KIC-11390058   -0.12 -0.44 -0.11  -0.37 -0.12 -0.21 -0.14 -0.12 -0.10 -0.30 -0.05 -0.25 -0.09 -0.18 -0.01  
2172 KIC-6185331     0.09  0.10  0.24   0.05  0.11  0.25  0.10  0.12  0.14  0.07  0.09  0.00  0.10  0.09  0.14  
2173 KIC-8479655    -0.01  0.20 -0.05  -0.50  0.15  0.13  0.22 -0.43  0.39  0.20  0.06 -0.10  0.01  0.15 -0.15  
2174 KIC-11071278   -0.04 -0.04  0.12  -0.04  0.00 -0.09 -0.03  0.07  0.15  0.08  0.10 -0.19  0.07 -0.06  0.19  
2175 KIC-9073950    -0.24  0.01 -0.10  -0.10 -0.06 -0.04 -0.18 -0.01 -0.04 -0.09 -0.06  0.02 -0.01 -0.01  0.08  
2177 KIC-6503434    -0.20  0.05 -0.01  -0.25 -0.06 -0.17 -0.04 -0.09  0.02 -0.07 -0.00 -0.30 -0.02 -0.07  0.04  
2178 KIC-8012732     0.09  0.17  0.18   0.20  0.11  0.04  0.09  0.12  0.09  0.07  0.11  0.17  0.12  0.13  0.04  
2179 KIC-9635606    -0.01 -0.20 -0.04   0.06  0.01 -0.01  0.14  0.17  0.09  0.08  0.08  0.12  0.13  0.06 -0.06  
2180 KIC-9574283    -0.41 -0.33 -0.21  -0.36 -0.29 -0.33 -0.38 -0.29 -0.23 -0.39 -0.41 -0.44 -0.33 -0.35 -0.21  
2181 KIC-8150065    -0.02  0.16  0.16   0.03  0.01 -0.01  0.02  0.08  0.07  0.00  0.04 -0.08  0.06  0.02  0.06  
2182 KOI-5932       -0.29  0.12 -0.47  -0.23 -0.21 -0.03 -0.16 -0.15 -0.03 -0.16 -0.33 -0.48 -0.17 -0.25  0.01  
2183 KOI-5622       -0.40  0.24 -0.38  -0.03  0.04 -0.05 -0.08 -0.03  0.03  0.04  0.08  0.02 -0.03  0.02 -0.18  
2184 KIC-3526481     0.06  0.16  0.13   0.19  0.11  0.21  0.07  0.22  0.24  0.12  0.16  0.11  0.20  0.13  0.14  
2185 KIC-6187639    -0.01  0.09  0.27  -0.10 -0.20 -0.08 -0.03  0.16  0.06  0.00  0.09  0.04  0.10 -0.11  0.35  
2186 KIC-6106415    -0.02 -0.10  0.06  -0.07 -0.02 -0.16  0.00  0.01  0.03 -0.06 -0.04 -0.08  0.00 -0.04 -0.00  
2187 KIC-5773345     0.19  0.52  0.43   0.38  0.20  0.26  0.28  0.34  0.30  0.22  0.33  0.35  0.34  0.34  0.39  
2188 KIC-8938364    -0.10 -0.08  0.18  -0.11 -0.05  0.00 -0.09 -0.09  0.03 -0.08 -0.17 -0.40 -0.18 -0.15 -0.18  
2189 KIC-11179629    0.06  0.07  0.12   0.09  0.05  0.06  0.09  0.16  0.11  0.13  0.15  0.11  0.13  0.08  0.10  
2190 KIC-5431016    -0.37  0.05  0.27  -0.13 -0.07 -0.25 -0.06  0.03  0.05 -0.17  0.01 -0.32 -0.00 -0.19  0.07  
2191 KIC-11126267   -0.17 -0.09  0.17  -0.28 -0.19 -0.27 -0.15 -0.22 -0.20 -0.23 -0.22 -0.38 -0.24 -0.26 -0.23  
2192 KOI-7345       -0.15  0.04 -0.07  -0.14 -0.12 -0.12 -0.13 -0.09 -0.12 -0.32 -0.07 -0.06 -0.10 -0.08  0.07  
2193 KIC-11392618    0.02  0.05  0.16   0.01  0.06  0.10  0.01  0.05  0.12  0.05 -0.03 -0.12 -0.01 -0.03 -0.07  
2194 KIC-9206432     0.13  0.47  0.42   0.36  0.20  0.25  0.28  0.26  0.29  0.18  0.27  0.24  0.28  0.26  0.26  
2195 KIC-3938173     0.09  0.60  0.60   0.57  0.14  0.09  0.38 -0.03  0.31  0.28  0.60  0.34  0.50  0.57  1.05  
2196 KIC-5689820     0.17  0.25  0.18   0.25  0.21  0.30  0.14  0.25  0.23  0.18  0.26  0.33  0.28  0.27  0.13  
2197 KIC-7266428    -0.02  0.47  0.59  -0.34 -0.30  0.05  0.04 -0.25 -0.03 -0.13 -0.39 -0.58 -0.33 -0.26 -1.02  
2198 KIC-3427720     0.02  0.07  0.13  -0.03  0.00  0.02  0.02  0.03  0.04 -0.04  0.02 -0.03  0.03  0.01 -0.01  
2199 KIC-11652870   -0.26 -0.50 -0.09  -0.41 -0.31 -0.35 -0.24 -0.24 -0.27 -0.31 -0.27 -0.43 -0.28 -0.37 -0.13  
2200 KIC-3939069    -0.00  0.20 -0.02   0.04  0.05  0.00  0.15  0.12  0.16  0.04  0.11  0.13  0.14  0.07  0.04  
2201 KIC-3326377    -0.10 -0.21 -0.04  -0.11 -0.08 -0.11  0.00  0.05 -0.01 -0.03 -0.01 -0.10 -0.02 -0.05 -0.07  
2202 KOI-4978       -0.05  0.03  0.02  -0.05  0.06  0.17 -0.02  0.10  0.13  0.15  0.11 -0.01  0.11  0.09  0.17  
2203 KIC-10850327   -0.08  0.20  0.00  -0.12 -0.10 -0.18 -0.12 -0.06 -0.06 -0.17 -0.08 -0.22 -0.07 -0.11 -0.06  
2204 KOI-6734        0.25  0.49  0.34   0.30  0.26  0.16  0.31  0.28  0.24  0.19  0.37  0.36  0.36  0.35  0.24  
2205 KIC-10850420   -0.08 -0.28  0.05  -0.12 -0.10 -0.14 -0.06  0.01  0.04 -0.07  0.03 -0.11  0.00 -0.11  0.03  
2206 KIC-9880470    -0.19  0.01 -0.17  -0.02 -0.02  0.02 -0.10  0.07 -0.03 -0.13  0.10  0.05  0.04  0.01  0.13  
2207 KIC-3219508    -0.15  0.08 -0.27   0.17 -0.01  0.16  0.38  0.15  0.11  0.07  0.04 -0.08  0.12  0.15 -0.04  
2208 KIC-7103006     0.03  0.39  0.45   0.33  0.11  0.05  0.23  0.37  0.21  0.04  0.22  0.04  0.24  0.17  0.20  
2209 KIC-6933899     0.04  0.21  0.09   0.07  0.02  0.02  0.04  0.11  0.07 -0.12  0.02  0.01  0.06  0.05  0.02  
2210 KIC-11128041   -0.12  0.13 -0.21  -0.26 -0.17 -0.25 -0.10 -0.04 -0.10  0.03 -0.06 -0.33 -0.16 -0.23  0.07  
2211 KIC-4820550    -0.01 -0.02  0.09  -0.09 -0.02 -0.09  0.06  0.06  0.05  0.03  0.06 -0.13  0.05 -0.02  0.19  
2212 KOI-5567        0.02  0.09  0.04  -0.06  0.07  0.21  0.04  0.00  0.04 -0.14  0.07 -0.03  0.02 -0.00  0.36  
2213 KIC-3429205    -0.16  0.15 -0.13   0.01  0.01  0.01 -0.11  0.06  0.01 -0.07  0.02  0.06  0.07  0.08  0.01  
2214 KOI-7235       -0.06 -0.42  0.04  -0.19 -0.06 -0.10 -0.10 -0.11 -0.05 -0.18 -0.13 -0.20 -0.14 -0.12 -0.19  
2215 KIC-10001391                      -0.11 -0.10       -0.12 -0.07 -0.03       -0.08 -0.24 -0.10 -0.16 -0.12  
2216 KIC-10459987    0.00 -0.03 -0.04   0.09  0.00  0.06  0.04  0.25  0.15  0.14  0.14  0.07  0.13  0.08  0.12  
2217 KIC-7020182    -0.11 -0.46 -0.09  -0.03 -0.06  0.05 -0.03  0.02  0.04 -0.05  0.05 -0.07 -0.07 -0.07 -0.13  
2218 KIC-3733735    -0.26  0.37  0.23  -0.16  0.02 -1.30  0.12  0.14  0.02  0.13  0.09 -0.17  0.12 -0.11  0.05  
2219 KOI-5790        0.22 -0.01  0.20   0.17 -0.04  0.11  0.03  0.09  0.13  0.11  0.16  0.04  0.09 -0.01  0.10  
2220 KOI-5852        0.04  0.28  0.25  -0.01  0.03  0.07  0.07 -0.02  0.13  0.05 -0.14 -0.13 -0.05 -0.02  0.19  
2221 Kepler-21 A    -0.09  0.09  0.20  -0.07 -0.06 -0.17 -0.01  0.07  0.07 -0.11  0.01 -0.21  0.02 -0.09  0.04  
2222 KIC-4548011     0.09  0.17  0.16   0.08  0.08  0.18  0.05  0.15  0.16  0.09  0.12  0.03  0.12  0.08  0.14  
2223 KIC-4351319     0.20  0.54  0.18   0.49  0.30  0.32  0.20  0.34  0.31  0.23  0.34  0.49  0.36  0.43  0.22  
2224 KIC-11395018    0.17  0.31  0.23   0.28  0.20  0.30  0.21  0.28  0.27  0.19  0.26  0.31  0.28  0.33  0.37  
2225 KIC-10130853    0.29  0.65  0.29   0.61  0.38  0.51  0.28  0.40  0.37  0.30  0.42  0.59  0.45  0.51  0.25  
2226 KIC-11551692    0.12 -0.07  0.03   0.24  0.14  0.16  0.23  0.30  0.20  0.17  0.17  0.23  0.25  0.19 -0.02  
2227 KIC-11182758   -0.21  0.07 -0.05  -0.20 -0.07  0.01 -0.13 -0.12  0.07 -0.14 -0.17 -0.17 -0.13 -0.11 -0.08  
2228 KIC-5607242    -0.13 -0.09  0.02  -0.15 -0.12 -0.11 -0.13 -0.04 -0.06 -0.17 -0.08 -0.20 -0.06 -0.10  0.13  
2229 KIC-7742408     0.37  0.02  0.39   0.20  0.10  0.20  0.17  0.23  0.15  0.14  0.11  0.20  0.17  0.16  0.04  
2230 KIC-8223197    -0.64  0.57 -0.31  -0.17 -0.02 -0.13  0.11 -0.27 -0.08 -0.22 -0.35 -0.15 -0.38 -0.12  0.12  
2231 KIC-8018599     0.14  0.28  0.36   0.23  0.11  0.12  0.20  0.31  0.25  0.10  0.26  0.23  0.30  0.26  0.52  
2232 KIC-5608037    -0.16 -0.18  0.14  -0.22 -0.13 -0.22 -0.15 -0.10  0.02 -0.03 -0.03 -0.19 -0.01 -0.14  0.17  
2233 KIC-6679371    -0.19  0.07  0.46  -0.07  0.04 -0.01  0.10  0.13  0.21  0.08  0.15  0.02  0.21 -0.05  0.40  
2234 KIC-7106245    -0.09 -0.10  0.01  -0.10 -0.11 -0.11 -0.12 -0.11 -0.10 -0.08 -0.13 -0.23 -0.12 -0.16 -0.17  
2235 KIC-6851380    -0.37 -0.39 -0.48  -0.09 -0.24  0.00  0.07 -0.13 -0.13 -0.13 -0.19 -0.44 -0.21 -0.13  0.01  
2236 KIC-3735871     0.04  0.10  0.06  -0.13  0.02 -0.00  0.03  0.03  0.03 -0.04  0.04 -0.03  0.05  0.00 -0.02  
2237 KIC-6766513    -0.17  0.19  0.15  -0.09 -0.14 -0.17 -0.10  0.02 -0.02 -0.16 -0.07 -0.32 -0.07 -0.19 -0.02  
2238 KOI-5198        0.07 -0.41  0.10  -0.23 -0.04 -0.04 -0.07 -0.08 -0.06 -0.13 -0.01 -0.07 -0.07 -0.14  0.06  
2239 KOI-5626       -0.03  0.01 -0.25  -0.18 -0.09 -0.84 -0.12  0.05  0.04 -0.41 -0.19 -0.18 -0.06 -0.07  0.05  
2240 KIC-5695396     0.08  0.02  0.05   0.04  0.13  0.11  0.15  0.15  0.15  0.14  0.16  0.15  0.16  0.13  0.21  
2241 KIC-7107778    -0.08  0.05 -0.13   0.08  0.06  0.13 -0.00  0.12  0.10  0.07  0.14  0.29  0.18  0.16  0.21  
2242 KIC-8552719     0.10  0.26  0.22   0.17  0.07  0.41  0.22  0.12  0.17  0.18  0.10  0.09  0.12  0.13  0.03  
2243 KIC-10068307   -0.14 -0.11  0.10  -0.07 -0.10 -0.23 -0.10 -0.02 -0.02 -0.44 -0.09 -0.31 -0.07 -0.16 -0.04  
2244 KIC-10398088   -0.21 -0.23 -0.40  -0.24 -0.09 -0.16 -0.10 -0.04 -0.08 -0.08 -0.07 -0.19 -0.07 -0.14 -0.07  
2245 KIC-3945784    -0.03 -0.04 -0.08  -0.00  0.01  0.07  0.02  0.14  0.08 -0.01  0.20 -0.02  0.10  0.01  0.36  
2246 KIC-7353970     0.23  0.20  0.18   0.27  0.22  0.31  0.20  0.21  0.25  0.21  0.29  0.24  0.25  0.24  0.12  
2247 KIC-11554100    0.22  0.43  0.25   0.48  0.33  0.46  0.25  0.36  0.35  0.27  0.36  0.52  0.43  0.47  0.21  
2248 KIC-11656918    0.16  0.30  0.18   0.28  0.20  0.23  0.11  0.16  0.23  0.22  0.16  0.22  0.20  0.23  0.08  
2249 KIC-10593351    0.26  0.39  0.31   0.32  0.21  0.23  0.27  0.39  0.36  0.15  0.34  0.53  0.38  0.37  0.52  
2250 KIC-10593535    0.09  0.14  0.08   0.19  0.13  0.12  0.11  0.10  0.16  0.09  0.13  0.18  0.14  0.17  0.12  
2251 KOI-6981                          -0.29 -0.12       -0.25 -0.42 -0.12       -0.28 -0.38 -0.32 -0.21 -0.18  
2252 KIC-11554435    0.02 -0.15 -0.01  -0.07  0.04  0.03  0.04  0.21  0.14  0.11  0.17  0.11  0.17  0.07  0.25  
2253 KIC-12009504    0.02  0.25  0.19   0.04 -0.00 -0.09  0.03  0.02  0.07  0.05  0.04 -0.08  0.04  0.00 -0.00  
2254 KIC-6116048    -0.17 -0.54 -0.01  -0.07 -0.14 -0.18 -0.15 -0.06 -0.08 -0.12 -0.13 -0.35 -0.14 -0.17 -0.14  
2255 KOI-5247        0.13  0.34  0.09   0.14  0.14  0.07  0.13  0.18  0.21  0.15  0.14  0.28  0.17  0.17  0.14  
2256 KIC-12255108                      -0.15  0.01       -0.01 -1.45 -0.17        0.27 -0.42  0.37  0.40  1.93  
2257 KIC-8424992    -0.09 -0.04  0.05  -0.06 -0.04  0.04 -0.06 -0.07 -0.04 -0.04 -0.12 -0.23 -0.12 -0.15 -0.22  
2258 KIC-5179841     0.29  0.50  0.36   0.53  0.27  0.36  0.35  0.33  0.33  0.36  0.34  0.42  0.34  0.38  0.31  
2259 KIC-4554830     0.26  0.31  0.09   0.39  0.24  0.38  0.25  0.36  0.28  0.21  0.26  0.39  0.27  0.30  0.31  
2260 KIC-10006542    0.00  0.12 -0.00   0.08  0.07  0.08  0.07  0.10  0.11  0.15  0.09  0.08  0.07  0.08 -0.08  
2261 KIC-7747078    -0.15 -0.36  0.07  -0.14 -0.15 -0.25 -0.16 -0.07 -0.04 -0.12 -0.13 -0.32 -0.13 -0.18 -0.11  
2262 KIC-12735740   -0.06 -0.14 -0.06  -0.10 -0.07 -0.08 -0.05 -0.05 -0.03 -0.04 -0.06 -0.12 -0.07 -0.10 -0.04  
2263 KIC-8091757     0.20  0.38  0.30   0.38  0.24  0.31  0.27  0.33  0.34  0.22  0.34  0.26  0.32  0.30  0.27  
2264 KIC-9016693                       -0.09 -0.45       -0.32 -1.02 -0.37       -0.11 -0.58 -0.06  0.15  0.92  
2265 KIC-9583493    -0.18  0.03 -0.16  -0.15 -0.11 -0.26 -0.06  0.07  0.02 -0.02  0.01 -0.12 -0.01 -0.13  0.01  
2266 KIC-3539632     0.16  0.04  0.31  -0.02 -0.03 -0.11  0.03  0.28  0.13 -0.00  0.06  0.07  0.18 -0.01  0.27  
2267 KIC-4830001    -0.20 -0.19 -0.35  -0.19 -0.05  0.01 -0.01 -0.17  0.00  0.03 -0.11 -0.21 -0.16 -0.07  0.03  
2268 KIC-11187332   -0.15  0.29  0.19  -0.28 -0.09 -0.12 -0.16 -0.16 -0.17 -0.23 -0.20 -0.39 -0.14 -0.27 -0.06  
2269 KIC-4649305    -0.24 -0.27  0.23  -0.09  0.03 -0.10  0.03  0.08  0.16 -0.35  0.10 -0.26  0.06 -0.10  0.30  
2270 KIC-5955122    -0.11  0.10  0.10  -0.11 -0.12 -0.19 -0.11 -0.01 -0.04 -0.20 -0.09 -0.24 -0.06 -0.13 -0.04  
2271 KIC-5005618                        0.15  0.12        0.16 -0.16  0.22        0.04  0.20 -0.03  0.25  0.20  
2272 KIC-8228742    -0.06  0.18  0.18  -0.06 -0.07 -0.21 -0.04  0.03  0.01 -0.15 -0.03 -0.20 -0.02 -0.11  0.06  
2273 KIC-7357531     0.18  0.16  0.17   0.05  0.18  0.25  0.13  0.16  0.23  0.18  0.17  0.11  0.14  0.15  0.06  
2274 KIC-12508433    0.17  0.31  0.22   0.30  0.18  0.26  0.14  0.26  0.18  0.15  0.23  0.33  0.24  0.26  0.22  
2275 KOI-7136        0.09  0.32  0.11   0.34  0.20  0.23  0.18  0.18  0.26  0.23  0.25  0.26  0.21  0.26 -0.06  
2276 KIC-3540728    -0.01 -0.21 -0.00  -0.25 -0.26 -0.09 -0.14  0.24 -0.06  0.17  0.14  0.23  0.10 -0.02  0.16  
2277 KIC-11026764    0.03  0.25  0.14   0.10  0.02 -0.00  0.01  0.10  0.05 -0.03  0.05  0.06  0.07  0.06  0.43  
2278 KIC-5955905    -0.11  0.42  0.01  -0.10 -0.14 -0.11 -0.16 -0.14  0.06 -0.13 -0.13 -0.28 -0.15 -0.24 -0.28  
2279 KIC-8556311     0.21  0.63  0.44   0.54  0.26  0.37  0.33  0.42  0.36  0.26  0.39  0.51  0.37  0.40  0.37  
2280 KIC-10972873   -0.04  0.00  0.05  -0.06 -0.05 -0.04 -0.05 -0.02 -0.01 -0.06 -0.05 -0.09 -0.03 -0.03 -0.05  
2281 KIC-10917433   -0.05 -0.10 -0.05  -0.11 -0.04 -0.11 -0.05 -0.05 -0.04 -0.05 -0.06 -0.11 -0.06 -0.05 -0.12  
2282 KIC-12737015    0.07  0.10  0.26   0.14  0.12  0.16  0.13  0.19  0.19  0.06  0.19  0.11  0.21  0.16  0.31  
2283 KIC-9767437    -0.09 -0.04  0.13  -0.28 -0.24 -0.03  0.11 -0.28 -0.11 -0.11 -0.21 -0.48 -0.28 -0.24 -0.21  
2284 KIC-11241912   -0.01  0.09 -0.03  -0.02 -0.05  0.00 -0.03 -0.00  0.01 -0.13 -0.04 -0.09 -0.03 -0.05 -0.07  
2285 KIC-8621739     0.08 -0.55  0.06   0.04  0.20  0.21  0.18  0.43  0.34  0.42  0.38  0.31  0.37  0.27  0.40  
2286 KIC-12109550   -0.18 -1.64 -0.13  -0.25 -0.24 -0.36 -0.16 -0.11 -0.07 -0.07 -0.14 -0.37 -0.14 -0.25 -0.21  
2287 KIC-5445334    -0.14 -0.01 -0.12  -0.13 -0.05  0.01  0.08  0.08 -0.00  0.12 -0.01 -0.03  0.02 -0.04 -0.02  
2288 KOI-5888       -0.16 -0.18 -0.14  -0.15 -0.11 -0.06 -0.11 -0.11 -0.07 -0.13 -0.11 -0.18 -0.07 -0.14 -0.27  
2289 KOI-5135        0.04 -0.09  0.11  -0.04 -0.07 -0.01  0.03 -0.00 -0.07 -0.01 -0.03 -0.05 -0.02 -0.10  0.14  
2290 KIC-7680114     0.11  0.11  0.27   0.13  0.10  0.13  0.12  0.10  0.13  0.12  0.11  0.06  0.11  0.11  0.11  
2291 KIC-8751420    -0.20 -0.13 -0.20  -0.18 -0.11 -0.09 -0.17 -0.05 -0.06 -0.07 -0.07 -0.12 -0.05 -0.08  0.07  
2292 Kepler-68 A     0.07  0.09  0.10   0.10  0.11  0.15  0.13  0.14  0.14  0.11  0.11  0.10  0.11  0.13  0.11  
2293 KIC-6603624     0.20  0.27  0.25   0.29  0.19  0.21  0.21  0.20  0.20  0.19  0.22  0.25  0.22  0.23  0.12  
2294 KIC-6775034                       -0.17 -0.06       -0.11 -0.04 -0.00       -0.03 -0.38 -0.03 -0.21 -0.03  
2295 KIC-5184732     0.27  0.40  0.33   0.59  0.33  0.40  0.38  0.39  0.32  0.33  0.37  0.43  0.37  0.43  0.35  
2296 HTR115-003      0.08  0.33  0.37   0.16  0.13  0.04  0.20  0.25  0.25  0.19  0.19  0.14  0.22  0.17  0.21  
2298 KIC-8817885     0.51  0.34  0.63   0.73  0.15  0.54  0.27  0.52  0.22  0.14  0.21  0.47  0.37  0.35 -0.18  
2299 KOI-5612       -0.04 -0.14 -0.07  -0.07 -0.01  0.03 -0.00  0.03  0.00  0.02 -0.02 -0.04  0.00 -0.04 -0.26  
2300 KIC-12307366    0.14  0.45  0.17   0.35  0.21  0.27  0.16  0.28  0.23  0.17  0.29  0.45  0.31  0.32  0.30  
2301 KIC-2852862    -0.16  0.37  0.29  -0.15 -0.09 -0.21 -0.03  0.03  0.06 -0.16  0.02 -0.25  0.01 -0.12  0.01  
2302 KIC-3342467     0.11  0.17  0.17   0.03  0.08  0.25  0.09  0.13  0.10  0.08  0.13  0.10  0.14  0.09 -0.07  
2303 KIC-6442183    -0.09 -0.39  0.12  -0.24 -0.09 -0.14 -0.15 -0.12 -0.04 -0.08 -0.13 -0.25 -0.11 -0.18 -0.14  
2304 KIC-12258514    0.07  0.10  0.19   0.08  0.02  0.07  0.07  0.08  0.07  0.04  0.07  0.10  0.08  0.08  0.08  
2305 KIC-10796663   -0.12 -0.36 -0.00  -0.25 -0.19 -0.13 -0.12 -0.07 -0.08 -0.13 -0.08 -0.18 -0.10 -0.21  0.02  
2306 KIC-6948006    -0.43 -0.61 -0.14  -0.59 -0.51 -0.54 -0.46 -0.53 -0.35 -0.29 -0.56 -0.98 -0.56 -0.71 -0.53  
2307 KIC-11137075   -0.01 -0.04  0.10  -0.09  0.02  0.05 -0.06 -0.05  0.10 -0.05 -0.13 -0.20 -0.10 -0.05 -0.10  
2308 KIC-10730618   -0.03 -0.15  0.18  -0.02 -0.01 -0.06  0.04  0.07  0.07  0.02  0.06 -0.14  0.06 -0.04  0.10  
2310 KIC-11244118    0.26  0.36  0.35   0.49  0.23  0.31  0.27  0.30  0.25  0.23  0.29  0.39  0.30  0.33  0.28  
2311 KOI-5284        0.27  0.31  0.21   0.48  0.31  0.34  0.30  0.29  0.27  0.26  0.32  0.37  0.32  0.37  0.13  
2312 KIC-11403032   -0.23  0.19  0.41  -0.04  0.07 -0.50  0.02  0.19  0.19 -0.04  0.17 -0.21  0.16 -0.07  0.41  
2313 HTR154-018     -0.26 -0.25  0.16  -0.51 -0.38 -0.25 -0.24 -0.45 -0.30 -0.34 -0.68 -0.87 -0.61 -0.48 -0.64  
2314 KIC-8233802                       -0.06 -0.10       -0.16 -0.29 -0.23       -0.14 -0.33 -0.22 -0.14 -0.05  
2315 KIC-7282872    -0.17 -0.08 -0.10  -0.25 -0.18 -0.43 -0.16 -0.22 -0.04  0.37 -0.22 -0.50 -0.18 -0.27 -0.28  
2316 KIC-5960989    -0.18  0.66  0.37  -0.00  0.04 -0.30  0.05  0.16  0.24 -0.14  0.20 -0.14  0.12  0.03  0.50  
2317 KIC-3852594    -0.41 -0.24 -0.02  -0.28 -0.19 -0.28 -0.13 -0.12 -0.01 -0.15 -0.19 -0.46 -0.19 -0.31 -0.21  
2318 KIC-1435467    -0.13  0.74  0.43   0.36  0.04  0.03  0.10  0.14  0.16  0.00  0.17  0.02  0.16  0.08  0.10  
2319 HTR154-011     -0.03  0.35  0.41   0.02  0.10  0.08  0.17  0.34  0.25  0.04  0.21 -0.13  0.24  0.12  0.45  
2320 KIC-10471412    0.13  0.27  0.26   0.26  0.16  0.17  0.26  0.25  0.16  0.17  0.14  0.14  0.16  0.15  0.26  
2321 KIC-8561221    -0.19 -0.21 -0.05  -0.19 -0.08 -0.05 -0.15  0.01 -0.00 -0.07 -0.03 -0.08 -0.01 -0.04  0.16  
2322 KIC-6779260    -0.06 -0.14  0.03  -0.11 -0.09 -0.08 -0.02  0.10 -0.01 -0.03  0.04 -0.01  0.05 -0.07  0.08  
2323 KIC-8367064     0.29 -0.33  0.21   0.31  0.05  0.21  0.16  0.28  0.15  0.10  0.16  0.20  0.18  0.12 -0.28  
2324 KIC-3120904    -0.08  0.37  0.21  -0.06 -0.07 -0.12 -0.05  0.05  0.01 -0.14  0.02 -0.20 -0.01 -0.09  0.05  
2325 KOI-5018        0.32  0.37  0.32   0.31  0.28  0.37  0.28  0.29  0.29  0.30  0.38  0.34  0.32  0.34  0.24  
2326 KIC-11298298    0.03 -0.09  0.06  -0.02  0.04 -0.03  0.03  0.08  0.02  0.12  0.06  0.00  0.04  0.00  0.08  
2327 KIC-6693861    -0.31 -0.26 -0.15  -0.42 -0.28 -0.29 -0.32 -0.30 -0.22 -0.38 -0.38 -0.56 -0.31 -0.36 -0.44  
2328 KIC-2581316     0.11  0.54  0.24   0.23  0.16  0.15  0.21  0.26  0.20  0.13  0.19  0.22  0.20  0.21  0.15  
2329 KIC-11764567   -0.16 -0.61  0.29  -0.15 -0.26 -0.18 -0.17 -0.08 -0.04  0.01 -0.09 -0.49 -0.06 -0.30  0.24  
2330 KIC-9428430    -0.11  0.01  0.35  -0.03 -0.06 -1.15  0.05  0.17  0.14 -0.03  0.13 -0.16  0.11 -0.05  0.30  
2331 KIC-11612280    0.07  0.15  0.18   0.09  0.07  0.03  0.06  0.11  0.07  0.02  0.04  0.14  0.10  0.07  0.09  
2332 KIC-2718885     0.06  0.11  0.14  -0.01  0.07  0.03  0.05  0.01  0.08  0.08  0.03  0.06  0.06  0.07  0.03  
2333 KIC-4750938    -0.83  0.09 -0.07  -0.25 -0.05  0.09  0.10 -0.33  0.12  0.21 -0.14 -0.54 -0.11 -0.30 -0.44  
2334 KIC-9025370    -0.30 -0.01 -0.24   0.02 -0.20 -0.01 -0.15 -0.40 -0.54 -0.30 -0.22 -0.41 -0.38 -0.22  0.26  
2335 KIC-4659476                       -1.06 -0.17       -0.12 -0.21  0.00       -0.07 -0.38 -0.18 -0.21  0.11  
2336 KOI-7599        0.10 -0.07 -0.06   0.02  0.09  0.15 -0.01  0.15  0.09  0.01  0.15 -0.05  0.11  0.09  0.39  
2337 KIC-5104192    -0.10 -0.18  0.03  -0.23 -0.16 -0.15 -0.12 -0.18  0.03 -0.07 -0.31 -0.48 -0.30 -0.24 -0.41  
2338 KIC-4660012    -0.17 -0.03 -0.12  -0.29 -0.21 -0.11 -0.10 -0.04 -0.13 -0.20 -0.06 -0.24 -0.10 -0.20  0.01  
2339 KIC-8957218                        0.64 -0.20       -1.00 -0.26 -0.73       -0.19 -0.23 -0.23 -0.31 -1.36  
2340 KIC-9346370    -0.13 -0.09 -0.17  -0.00  0.01 -0.08 -0.08  0.06  0.00 -0.04  0.05  0.08  0.07  0.05  0.17  
2341 KIC-7533340     0.01  0.50  0.29  -0.08 -0.01 -0.10  0.05  0.19  0.14 -0.02  0.18 -0.20  0.09 -0.06  0.11  
2342 KOI-5216       -0.10 -0.01  0.18  -0.17 -0.09 -0.10 -0.17 -0.15 -0.00 -0.31 -0.06 -0.30 -0.12 -0.18  0.04  
2343 KIC-10079226    0.11  0.11  0.18   0.18  0.12  0.12  0.16  0.17  0.14 -0.01  0.15  0.19  0.17  0.15  0.08  
2344 KIC-11193681    0.23  0.32  0.38   0.23  0.18  0.26  0.21  0.32  0.29  0.17  0.30  0.29  0.31  0.28  0.29  
2345 KIC-5017127    -0.26  0.16  0.18   0.20  0.05 -0.15  0.06 -0.03  0.03  0.29  0.08 -0.03  0.05 -0.01  0.01  
2346 KOI-6759        0.25  0.27  0.32   0.21  0.29  0.39  0.25  0.35  0.36  0.28  0.27  0.28  0.31  0.35  0.28  
2347 KIC-8435766    -0.03 -0.25  0.01  -0.11 -0.06 -0.07 -0.01  0.05 -0.01 -0.01 -0.00 -0.06  0.01 -0.07  0.05  
2348 KIC-7206837     0.12 -0.19  0.36   0.30  0.16  0.03  0.23  0.27  0.28  0.29  0.28  0.19  0.27  0.26  0.32  
2349 KIC-11716643   -0.13 -0.05  0.03  -0.09 -0.02 -0.06 -0.05 -0.08  0.04 -0.08 -0.13 -0.24 -0.13 -0.13 -0.16  
2350 KIC-6370558    -0.06 -0.13  0.14  -0.04 -0.05 -0.24 -0.01  0.06  0.05  0.05  0.04 -0.14  0.02 -0.06  0.08  
2351 KIC-5455407    -0.00  0.04  0.18  -0.01  0.02 -0.07 -0.04  0.18  0.17  0.08  0.13  0.01  0.16  0.06  0.39  
2352 KIC-4472818     0.02  0.06  0.07  -0.03  0.02 -0.01  0.04  0.12  0.08  0.08  0.13  0.00  0.10  0.01  0.17  
2353 KIC-5018442    -0.05  0.03  0.25  -0.02  0.18 -0.16  0.23  0.23  0.25  0.37  0.24  0.26  0.28  0.16  0.17  
2354 KOI-5380       -0.29 -0.15 -0.09  -0.24 -0.18 -0.12 -0.24 -0.18 -0.20 -0.20 -0.28 -0.45 -0.24 -0.28 -0.32  
2355 KOI-5706        0.10  0.32  0.24   0.17  0.17  0.11  0.23  0.24  0.24  0.24  0.22  0.16  0.17  0.19  0.31  
2356 KIC-10080792    0.09 -0.20  0.19   0.01 -0.11  0.15  0.13  0.22  0.02  0.04  0.01  0.10  0.13 -0.01 -0.02  
2357 KIC-11615035   -0.08 -0.51 -0.04  -0.24 -0.14 -0.01 -0.13 -0.23 -0.15 -0.28 -0.20 -0.25 -0.15 -0.19 -0.21  
2358 KIC-11717120   -0.28 -0.29 -0.03  -0.33 -0.20 -0.16 -0.28 -0.24 -0.16 -0.23 -0.33 -0.41 -0.29 -0.28 -0.25  
2359 KIC-3128488     0.04 -0.04  0.08   0.21 -0.04  0.11  0.16  0.33  0.15  0.08  0.06  0.22  0.19  0.05 -0.12  
2360 KIC-3656476     0.20  0.25  0.28   0.20  0.18  0.23  0.21  0.22  0.20  0.19  0.23  0.25  0.24  0.23  0.13  
2361 KIC-9716028     0.07 -0.34  0.25   0.06  0.05  0.15  0.12  0.17  0.15 -0.03  0.17 -0.02  0.14  0.05  0.21  
2362 KIC-11666358    0.17  0.29  0.12   0.22  0.23  0.28  0.23  0.19  0.20  0.24  0.26  0.16  0.24  0.23  0.16  
2363 KIC-10147635    0.01  0.17  0.24   0.03 -0.01  0.02  0.02  0.20  0.18 -0.06  0.10 -0.05  0.12  0.05  0.18  
2364 KOI-6745       -0.03  0.15  0.36   0.13  0.10  0.08  0.10  0.19  0.19 -0.16  0.15 -0.00  0.18  0.06  0.10  
2365 KOI-7605       -0.05  0.24 -0.04  -0.13 -0.08  0.12 -0.16 -0.07 -0.05 -0.19  0.05 -0.13 -0.05 -0.15  0.00  
2366 KIC-11968749   -0.03  0.24  0.08   0.09  0.07  0.08 -0.05  0.11  0.09 -0.01  0.11  0.22  0.14  0.13  0.29  
2367 KIC-9410862    -0.22 -0.08 -0.19  -0.35 -0.28 -0.37 -0.29 -0.24 -0.18 -0.12 -0.35 -0.66 -0.35 -0.38 -0.44  
2368 KIC-8105398    -0.10  0.16  0.06  -0.12 -0.05 -0.03 -0.08 -0.05 -0.02 -0.03 -0.07 -0.30 -0.06 -0.09 -0.11  
2369 HD 7931        -0.00  0.24  0.08   0.13  0.09  0.21 -0.02  0.12  0.14  0.05  0.12  0.26  0.17  0.18  0.14  
2370 KIC-7830637    -0.30  0.11  0.07  -0.14 -0.10 -0.52 -0.17 -0.07 -0.02 -0.04 -0.11 -0.44 -0.09 -0.20 -0.03  
2371 KOI-5924       -0.21 -0.06 -0.37   0.08 -0.06 -0.13  0.02  0.12  0.09  0.05 -0.01  0.04  0.02 -0.14  0.05  
2372 KIC-6531928    -0.57 -0.47 -0.26  -0.59 -0.47 -0.36 -0.45 -0.46 -0.30 -0.49 -0.58 -0.84 -0.56 -0.53 -0.41  
2373 KIC-5021689    -0.10 -0.01  0.22  -0.06 -0.06 -0.15 -0.02  0.01  0.03 -0.15 -0.01 -0.24 -0.00 -0.09  0.01  
2374 KIC-10018963   -0.20 -0.36  0.11  -0.12 -0.19 -0.35 -0.18 -0.05 -0.11 -0.17 -0.17 -0.43 -0.14 -0.27 -0.04  
2375 KIC-9958387     0.04  0.19  0.21   0.04  0.02  0.03  0.02  0.11  0.08 -0.52  0.08 -0.02  0.08  0.02  0.14  
2376 KOI-5855       -0.02 -0.31 -0.06  -0.09 -0.03  0.10 -0.02 -0.05  0.04 -0.07  0.08 -0.09  0.03  0.06  0.01  
2377 KIC-11769146   -0.08  0.03  0.01  -0.18 -0.05 -0.09 -0.08 -0.02  0.02 -0.12  0.00 -0.18 -0.11 -0.10 -0.11  
2378 KOI-5423        0.20  0.25  0.35   0.25  0.15  0.25  0.21  0.22  0.18  0.07  0.26  0.20  0.22  0.26  0.40  
2379 KIC-9226339     0.13  0.28  0.23   0.19  0.13  0.18  0.23  0.17  0.19  0.10  0.15  0.14  0.17  0.20  0.11  
2380 HATS579-042     0.17  0.64  0.06   0.09  0.18  1.04  0.11  0.14  0.15  0.06  0.12  0.17  0.15  0.19  0.04  
2381 KIC-9098294    -0.03 -0.02  0.09  -0.08 -0.03 -0.01 -0.06 -0.08  0.03 -0.08 -0.12 -0.29 -0.11 -0.13 -0.22  
2382 KOI-5155        0.08  0.06 -0.06  -0.08 -0.01 -0.10 -0.01 -0.04  0.04  0.09  0.03 -0.11 -0.00 -0.04 -0.06  
2383 KIC-9959608    -0.08 -0.26 -0.01  -0.15 -0.09 -0.13 -0.07 -0.01 -0.03 -0.03 -0.02 -0.12 -0.03 -0.14  0.05  
2384 KIC-12069127    0.05  0.39  0.36   0.15  0.06  0.07  0.13  0.26  0.20  0.06  0.19  0.04  0.20  0.11  0.36  
2385 KIC-9413313     0.03 -0.01  0.03   0.08  0.05  0.08  0.11  0.14  0.13  0.12  0.16  0.15  0.17  0.11  0.18  
2386 KIC-7970740    -0.28 -0.47  0.04  -0.59 -0.36 -0.31 -0.37 -0.44 -0.35 -0.39 -0.51 -0.79 -0.54 -0.50 -0.51  
2387 KOI-5085       -0.26 -0.09 -0.04  -0.07 -0.21 -1.44 -0.16 -0.01 -0.02 -0.02 -0.03 -0.40 -0.07 -0.16  0.12  
2388 KOI-5702       -0.19  0.08 -0.02  -0.15 -0.10  0.12 -0.14 -0.04 -0.12 -0.03 -0.03 -0.13 -0.07 -0.18  0.16  
2389 KIC-3971507     0.03 -0.26  0.16   0.09 -0.12  0.11  0.08  0.28  0.21  0.22  0.12  0.19  0.16 -0.02  0.18  
2390 KIC-3764714                      -21.40 -0.17       -0.09 -0.35  0.19       -0.33 -0.26 -0.21 -0.03 -0.31  
2391 KIC-7459173     0.07  0.27  0.12   0.09  0.06  0.29  0.15  0.21  0.15  0.05  0.17  0.14  0.16  0.09  0.18  
2392 KIC-12266582   -0.13 -0.35 -0.05  -0.10 -0.14 -0.10 -0.12 -0.04 -0.15 -0.16 -0.01 -0.19 -0.06 -0.16 -0.06  
2393 KIC-6137704     0.10  0.17  0.11   0.11  0.09  0.20  0.18  0.09  0.12  0.08  0.14  0.00  0.08  0.11  0.04  
2394 KIC-11146592   -0.16  0.31 -0.11   0.15  0.01  0.10 -0.12  0.19  0.16  0.02  0.18  0.38  0.24  0.26  0.44  
2395 KIC-11253226   -0.26  0.22  0.31  -0.17  0.01 -0.36  0.01  0.10  0.20  0.09  0.08 -0.18  0.11 -0.16  0.12  
2396 KOI-6786        0.05  0.38 -0.09  -0.01  0.01  0.02 -0.07 -0.03  0.03 -0.08 -0.08 -0.06  0.02 -0.02 -0.21  
2397 KOI-5546       -0.09 -0.04 -0.25  -0.25 -0.06 -0.21 -0.10  0.06 -0.08  0.02  0.05 -0.29 -0.04 -0.14  0.23  
2398 KIC-12316126   -0.05  0.40  0.03   0.38  0.12  0.20  0.00  0.17  0.20  0.10  0.20  0.44  0.28  0.31  0.21  
2399 KIC-11771760   -0.03  0.01  0.19  -0.02 -0.05 -0.01 -0.04  0.07  0.04 -0.07  0.03 -0.09  0.05  0.01  0.21  
2400 KIC-8311864     0.14  0.16  0.11   0.20  0.15  0.14  0.15  0.15  0.15  0.17  0.15  0.25  0.17  0.19  0.09  
2401 KIC-9353712    -0.17 -0.02  0.26  -0.06 -0.08 -0.08 -0.01  0.10  0.04 -0.11  0.04 -0.31  0.03 -0.10  0.12  
2402 KOI-7040                          -0.39 -0.20       -0.22 -0.12 -0.03       -0.16 -0.48 -0.23 -0.34 -0.54  
2403 KIC-11253827    0.03 -0.02  0.09   0.03  0.02  0.01  0.07  0.12  0.07  0.08  0.10  0.08  0.10  0.05  0.11  
2404 KOI-5792        0.00 -0.19  0.02   0.11 -0.04  0.16  0.09  0.04  0.05  0.06 -0.05 -0.06  0.02  0.00 -0.12  
2405 KIC-8443527     0.02  0.13 -0.00  -0.20 -0.10 -0.31 -0.08 -0.04 -0.08 -0.28 -0.04 -0.20 -0.05 -0.14  0.04  
2406 KIC-8179536    -0.04  0.30  0.22   0.10  0.05 -0.17  0.10  0.08  0.12  0.13  0.11  0.05  0.11  0.09 -0.04  
2407 KIC-6140059     0.02  0.55  0.34   0.11  0.04 -0.01  0.12  0.20  0.18  0.07  0.18  0.09  0.17  0.10  0.34  
2408 KIC-11923629   -0.01 -0.02  0.13  -0.05 -0.02 -0.13 -0.03  0.03  0.10 -0.03  0.06 -0.12  0.02 -0.04  0.10  
2409 KOI-5039        0.43 -0.28  0.48   0.09  0.04 -0.04  0.07  0.10  0.05  0.04  0.03 -0.03  0.03  0.03  0.00  
2410 KIC-8572936    -0.56  0.44 -0.35  -0.15 -0.08  0.20  0.01 -0.55  0.10  0.26 -0.50 -0.17 -0.32  0.17 -0.42  
2411 KIC-5723165    -0.12  0.04 -0.00  -0.08 -0.04 -0.03 -0.09  0.02  0.01 -0.05  0.00 -0.01  0.02 -0.01  0.09  
2412 KIC-8702606    -0.12 -0.12 -0.03  -0.19 -0.12 -0.19 -0.15 -0.07 -0.10 -0.17 -0.09 -0.17 -0.07 -0.12  0.06  
2413 KIC-10287145   -0.26 -0.03 -0.17  -0.20 -0.12 -0.02 -0.26 -0.09 -0.07 -0.17 -0.15 -0.07 -0.08 -0.06  0.02  
2414 KIC-12317678   -0.51 -0.02  0.08  -0.42 -0.16 -0.14 -0.12 -0.16  0.02 -0.07 -0.13 -0.49 -0.16 -0.29 -0.16  
2415 KIC-9661979    -0.03  0.38 -0.03   0.19  0.02  0.07  0.05  0.23  0.13  0.28  0.08  0.08  0.09  0.06 -0.00  
2416 KIC-10024862   -0.03 -0.26 -0.11  -0.19 -0.11 -0.08 -0.08 -0.14 -0.07  0.08 -0.05 -0.23 -0.12 -0.19 -0.02  
2417 KIC-7906892    -0.17 -0.31  0.00  -0.29 -0.18 -0.39 -0.15 -0.09 -0.01 -0.15 -0.18 -0.55 -0.19 -0.24 -0.19  
2418 KIC-8044608    -0.10 -0.91  0.05  -0.12 -0.09 -0.19 -0.06 -0.07 -0.02 -0.23 -0.06 -0.30 -0.10 -0.13 -0.14  
2419 KIC-7976303    -0.35 -0.06 -0.07  -0.46 -0.37 -0.49 -0.35 -0.27 -0.20 -0.36 -0.38 -0.70 -0.37 -0.48 -0.48  
2420 KIC-5383248     0.02 -0.08  0.09  -0.06  0.02 -0.06  0.04  0.08  0.03  0.09  0.05 -0.05  0.06 -0.01  0.22  
2421 KIC-11414712   -0.07 -0.12 -0.03  -0.18 -0.06 -0.05 -0.07 -0.02 -0.00 -0.07 -0.04 -0.06 -0.01 -0.04  0.04  
2422 KIC-5896387    -0.02 -0.66 -0.04  -0.11 -0.00 -0.01 -0.00  0.04  0.07 -0.03  0.11 -0.01  0.06 -0.01  0.16  
2423 KIC-11875511    0.61  0.39  0.62   0.71  0.24  0.40  0.33  0.41  0.26  0.22  0.28  0.38  0.33  0.35 -0.04  
2424 KIC-9965691    -0.29 -0.03  0.12  -0.11 -0.10 -0.32 -0.11  0.01  0.07 -0.17 -0.03 -0.35 -0.05 -0.21  0.05  
2425 KIC-6225718     0.02  0.23  0.11  -0.16 -0.09 -0.18 -0.03 -0.05 -0.03 -0.15 -0.03 -0.24 -0.04 -0.13  0.01  
2426 KIC-9965715    -0.25  0.07 -0.05  -0.24 -0.19 -0.33 -0.17 -0.14 -0.07  0.03 -0.17 -0.45 -0.18 -0.32 -0.25  
2427 KIC-7771282    -0.00  0.32  0.15   0.04  0.05  0.07  0.02  0.10  0.19 -0.02  0.06 -0.07  0.09  0.06  0.13  
2428 KIC-9480535    -0.17  0.05 -0.07  -0.11 -0.07 -0.00 -0.09 -0.03  0.05 -0.75 -0.04 -0.19 -0.04 -0.07 -0.05  
2429 HTR388-005     -0.09 -0.14  0.17  -0.11 -0.03  0.06 -0.04 -0.11  0.02 -0.04 -0.21 -0.36 -0.20 -0.15 -0.23  
2430 KIC-7303287    -0.02 -0.06 -0.01  -0.09 -0.01 -0.12 -0.03  0.03  0.05  0.16  0.05 -0.05  0.04 -0.03  0.05  
2431 KOI-5592       -0.02 -0.02 -0.02  -0.20 -0.01 -0.23 -0.05 -0.01  0.02 -0.14  0.03 -0.11  0.03 -0.04 -0.05  
2432 KIC-10355856   -0.16 -0.05  0.17  -0.06 -0.06 -0.28 -0.02  0.00  0.01 -0.05  0.01 -0.25 -0.00 -0.12  0.01  
2433 KOI-7566        0.17  0.38  0.39   0.24  0.17  0.42  0.12  0.13  0.25  0.16  0.14 -0.01  0.17  0.19  0.16  
2434 KIC-4947556     0.05 -0.09  0.04   0.06  0.00  0.02  0.14  0.22  0.11  0.08  0.14  0.13  0.17  0.07  0.10  
2435 KIC-5385410    -0.14  0.19  0.20  -0.05 -0.05 -0.17 -0.02  0.01  0.09 -0.03  0.03 -0.21  0.02 -0.11  0.02  
2436 KIC-9786364    -0.12  0.04 -0.14  -0.25 -0.10 -0.22 -0.13 -0.09 -0.09 -0.11 -0.14 -0.28 -0.12 -0.19 -0.08  
2437 KIC-6307083    -0.05  0.03 -0.10   0.07  0.03  0.02  0.03  0.12  0.08  0.08  0.06  0.10  0.10  0.02  0.06  
2438 KIC-9665394     0.23  0.28  0.28   0.41  0.26  0.28  0.26  0.31  0.30  0.19  0.31  0.42  0.31  0.36  0.34  
2439 KIC-6064910    -0.42  0.07  0.13  -0.26 -0.21 -0.51 -0.18 -0.11 -0.06 -0.17 -0.15 -0.51 -0.16 -0.34 -0.17  
2440 KIC-7842033    -0.02  0.03  0.00  -0.02  0.02  0.04  0.02  0.03  0.07 -0.23  0.03 -0.02  0.04  0.02 -0.02  
2441 KIC-6307537    -0.08  0.14  0.11   0.07 -0.15  0.14  0.04  0.00 -0.00 -0.12 -0.05  0.00 -0.01 -0.05 -0.11  
2442 KIC-10935310   -0.03 -0.38 -0.01  -0.17 -0.11 -0.02 -0.10 -0.09 -0.02 -0.29 -0.08 -0.24 -0.08 -0.18  0.01  
2443 KIC-10292238   -0.02 -0.03 -0.17  -0.09  0.10 -0.00  0.06 -0.17  0.06  0.13 -0.05 -0.19 -0.10 -0.04 -0.38  
2444 KIC-10749841   -0.05 -1.01 -0.01  -0.21 -0.08 -0.28 -0.04 -0.09 -0.00 -0.17 -0.05 -0.29 -0.10 -0.15 -0.02  
2445 KIC-8644365    -0.01  0.07  0.14   0.03  0.00  0.09  0.06  0.08  0.04 -0.09  0.02 -0.04  0.04  0.02  0.05  
2446 KIC-5473556                       -0.23 -0.17       -0.07 -0.21 -0.01       -0.16 -0.10 -0.20 -0.23 -0.01  
2447 KIC-10815729    0.33  0.26  0.67   0.27  0.08  0.28  0.08  0.38  0.27  0.16  0.21  0.36  0.22  0.13 -0.03  
2448 KOI-5850       -0.03 -0.62 -0.26  -0.06 -0.05 -0.04 -0.05  0.02  0.06  0.02  0.09 -0.06 -0.02 -0.04  0.06  
2449 KIC-9909735     0.13  0.19  0.12   0.18  0.16  0.15  0.20  0.28  0.23  0.23  0.27  0.29  0.27  0.21  0.23  
2450 KOI-5869       -0.31  0.05 -0.13  -0.01 -0.22 -0.16 -0.45 -0.14 -0.09 -0.25 -0.24 -0.06 -0.18 -0.12  0.13  
2451 KIC-5818706                       -0.41 -0.23       -0.29 -0.25 -0.08       -0.22 -0.60 -0.25 -0.35 -0.26  
2452 KOI-6971        0.07 -0.63  0.26  -0.19 -0.17 -0.38 -0.17 -0.20 -0.17 -0.20 -0.18 -0.33 -0.20 -0.24 -0.08  
2453 KIC-10162436   -0.09  0.35  0.21   0.01 -0.06 -0.06 -0.02  0.05  0.02 -0.12 -0.01 -0.21  0.01 -0.09  0.01  
2454 KIC-10360722    0.16 -0.08  0.24   0.00  0.08  0.09  0.06  0.01  0.07  0.07  0.09  0.04  0.05  0.05 -0.07  
2455 KIC-8257205    -0.18 -0.42 -0.17  -0.15 -0.14 -0.13 -0.10 -0.11 -0.07 -0.13 -0.11 -0.13 -0.11 -0.11 -0.13  
2456 KIC-6313425    -0.05 -0.05  0.12  -0.07 -0.02 -0.04 -0.03  0.08  0.04 -0.06  0.01 -0.07  0.05 -0.01  0.21  
2457 KIC-8053926     0.27  0.61  0.37   0.45  0.27  0.49  0.42  0.38  0.44  0.43  0.44  0.43  0.45  0.49  0.55  
2458 KIC-9972385                       -0.02 -0.02        0.01  0.15 -0.00        0.06 -0.22  0.07 -0.10  0.16  
2459 KIC-5480640    -0.22 -0.21 -0.10  -0.25 -0.12 -0.08 -0.14 -0.16 -0.17 -0.19 -0.15 -0.35 -0.19 -0.24 -0.14  
2460 KIC-5308537     0.24  0.28  0.20   0.33  0.22  0.22  0.24  0.21  0.21  0.18  0.22  0.32  0.22  0.25  0.22  
2461 KIC-8651471     0.07 -0.29  0.26   0.04 -0.16 -0.16  0.01  0.22  0.09  0.09  0.06  0.17  0.12 -0.05  0.08  
2463 KIC-8394589    -0.12  0.13 -0.12  -0.29 -0.19 -0.33 -0.21 -0.23 -0.13 -0.18 -0.22 -0.41 -0.21 -0.31 -0.24  
2464 KIC-9491832     0.33  0.56  0.33   0.57  0.30  0.42  0.37  0.39  0.38  0.30  0.38  0.55  0.38  0.47  0.43  
2465 KIC-8524425     0.08  0.07  0.14   0.09  0.10  0.09  0.07  0.10  0.10  0.08  0.11  0.08  0.14  0.13  0.05  
2466 HTR341-013     -0.13 -0.03  0.31  -0.06 -0.09 -0.13 -0.01  0.11  0.06 -0.10  0.01 -0.32  0.03 -0.10  0.15  
2467 HIP 6339        0.14  0.17  0.20   0.17  0.09  0.09  0.14  0.11  0.09  0.11  0.11  0.15  0.13  0.11 -0.19  
2468 HTR341-004      0.13 -0.01  0.20   0.12  0.14  0.11  0.15  0.26  0.26  0.23  0.25  0.18  0.23  0.17  0.24  
2469 HTR389-004      0.11  0.20  0.24   0.21  0.06  0.07  0.11  0.21  0.22  0.28  0.19  0.12  0.16  0.10  0.14  
2470 HD 8250        -0.09  0.29 -0.03   0.13  0.08  0.11 -0.01  0.14  0.12  0.05  0.14  0.27  0.18  0.16  0.28  
2471 HD 8407        -0.33  0.01 -0.12  -0.20 -0.19 -0.21 -0.32 -0.13 -0.13 -0.26 -0.20 -0.18 -0.12 -0.15  0.07  
2472 HD 8389         0.43  0.56  0.42   0.64  0.39  0.46  0.39  0.41  0.39  0.40  0.43  0.51  0.44  0.47  0.26  
2473 HD 8375        -0.01  0.12  0.21  -0.03  0.03  0.10 -0.03  0.04  0.10  0.02 -0.01 -0.07  0.02  0.01  0.08  
2474 HTR294-009     -0.24 -0.40 -0.05  -0.33 -0.21 -0.44 -0.19 -0.22 -0.08 -0.19 -0.22 -0.49 -0.22 -0.26 -0.28  
2475 HTR294-003      0.02 -0.19  0.07   0.02  0.08  0.10  0.04 -0.01  0.10  0.11  0.07 -0.01  0.05  0.05  0.01  
2476 HD 8467        -0.15 -0.30 -0.05  -0.22 -0.14 -0.18 -0.12 -0.12 -0.13 -0.15 -0.15 -0.24 -0.16 -0.20 -0.10  
2477 HD 8508        -0.17 -0.08  0.13  -0.23 -0.11 -0.02 -0.20 -0.03  0.10 -0.05 -0.17 -0.19 -0.05  0.02  0.13  
2478 HD 8553        -0.01 -0.14  0.02  -0.10  0.01  0.02 -0.03  0.01  0.00 -0.00 -0.02 -0.05 -0.01 -0.04 -0.19  
2479 HD 8594        -0.15  0.13 -0.04   0.06  0.03  0.10 -0.08  0.09  0.09 -0.00  0.09  0.24  0.15  0.15  0.20  
2480 HTR248-002     -0.02  0.00  0.03   0.03  0.06  0.07  0.04  0.05  0.07  0.06  0.03  0.02  0.03  0.03 -0.06  
2481 HD 8828        -0.16 -0.22 -0.07  -0.20 -0.12 -0.11 -0.11 -0.13 -0.12 -0.13 -0.16 -0.22 -0.15 -0.17 -0.19  
2482 EPIC206024342  -0.35 -0.13 -0.03  -0.48 -0.33 -0.26 -0.27 -0.35 -0.32 -0.23 -0.33 -0.49 -0.37 -0.38 -0.17  
2483 EPIC206036749   0.25  0.27  0.13   0.41  0.24  0.34  0.29  0.25  0.30  0.23  0.34  0.36  0.31  0.32  0.15  
2484 EPIC206101302  -0.08 -0.26 -0.06  -0.24 -0.08 -0.14 -0.10 -0.08 -0.06 -0.01 -0.06 -0.22 -0.07 -0.13 -0.16  
2485 EPIC206026904   0.16  0.10  0.13   0.26  0.19  0.27  0.16  0.26  0.24  0.24  0.24  0.28  0.26  0.25  0.18  
2486 EPIC205944181   0.05 -0.06  0.17  -0.02  0.08  0.07  0.03  0.02  0.07  0.04 -0.05 -0.15 -0.04 -0.02 -0.28  
2487 HTR159-015     -0.10 -0.32 -0.06  -0.15 -0.14 -0.19 -0.11 -0.06 -0.04 -0.05 -0.10 -0.27 -0.12 -0.19 -0.11  
2488 HTR159-019      0.10  0.35  0.37   0.20  0.11  0.11  0.18  0.26  0.22  0.10  0.23  0.16  0.24  0.20  0.34  
2489 EPIC206439513  -0.30  0.41  0.14  -0.14 -0.18 -0.35 -0.13 -0.00 -0.05 -0.07 -0.08 -0.54 -0.14 -0.33 -0.01  
2490 HD 9218        -0.24  0.20 -0.13  -0.10 -0.07 -0.06 -0.21 -0.04 -0.01 -0.10 -0.04  0.03  0.00 -0.02  0.09  
2491 EPIC206181769   0.09  0.05  0.11   0.14  0.08  0.05  0.14  0.13  0.11  0.13  0.12  0.11  0.13  0.10 -0.02  
2492 HD 9156        -0.23  0.10 -0.04  -0.03 -0.12 -0.12 -0.22  0.06 -0.02 -0.15  0.03  0.03  0.09  0.03  0.52  
2493 EPIC206348688   0.12  0.36  0.18   0.14  0.13  0.08  0.10  0.16  0.19  0.13  0.15  0.22  0.17  0.15  0.23  
2494 EPIC206044803  -0.02  0.28  0.03   0.02  0.03  0.01  0.06  0.05  0.02  0.05  0.05 -0.01  0.03  0.06  0.07  
2495 EPIC206268299  -0.16 -0.48 -0.13  -0.35 -0.23 -0.41 -0.34 -0.27 -0.21 -0.28 -0.20 -0.39 -0.24 -0.31 -0.17  
2496 HTR160-016     -0.34  0.18  0.35  -0.11  0.02 -0.40  0.14  0.13  0.12  0.07  0.11 -0.13  0.12 -0.01  0.14  
2497 EPIC206011496   0.00 -0.03 -0.01   0.05  0.06  0.08  0.05  0.09  0.09  0.11  0.06  0.05  0.06  0.06  0.05  
2498 EPIC206154641   0.09  0.05  0.13   0.19  0.14  0.13  0.17  0.23  0.10  0.18  0.18  0.16  0.19  0.17  0.15  
2499 HTR205-22       0.07  0.14  0.28   0.12  0.10  0.08  0.14  0.19  0.14  0.11  0.15  0.06  0.16  0.13  0.23  
2500 HTR205-23       0.11  0.16  0.17   0.12  0.15  0.16  0.16  0.18  0.15  0.13  0.16  0.14  0.16  0.16  0.24  
2501 HD 9313        -0.09  0.25  0.01   0.03  0.05  0.10  0.00  0.02  0.08  0.01  0.05  0.11  0.08  0.09  0.03  
2502 HATS586-004     0.14  0.12  0.18   0.29  0.15  0.04  0.17  0.11  0.16  0.05  0.16  0.15  0.15  0.20  0.03  
2503 HTR161-015      0.12  0.28  0.07   0.30  0.16  0.24  0.23  0.16  0.17  0.22  0.15  0.25  0.16  0.19  0.01  
2504 HD 9554        -0.16  0.06  0.13  -0.23 -0.14 -0.08 -0.26 -0.07  0.03 -0.13 -0.19 -0.26 -0.07 -0.03  0.02  
2505 HD 9446         0.06  0.04  0.07   0.04  0.07  0.05  0.07  0.11  0.09  0.08  0.11  0.11  0.10  0.07  0.16  
2506 HTR161-014     -0.08 -0.05 -0.11  -0.19 -0.15 -0.23 -0.18 -0.17 -0.14 -0.15 -0.17 -0.30 -0.18 -0.22 -0.17  
2507 HD 9625        -0.15  0.26 -0.01   0.06 -0.05 -0.01 -0.11  0.10  0.04 -0.07  0.09  0.20  0.16  0.15  0.49  
2508 WASP-234318     0.19  0.37  0.16   0.42  0.20  0.29  0.25  0.26  0.27  0.27  0.29  0.33  0.27  0.29  0.10  
2509 HD 9518 A       0.02  0.29  0.34   0.14  0.05  0.05  0.12  0.22  0.18  0.00  0.15  0.04  0.18  0.09  0.24  
2510 HTR056-003     -0.06 -0.19 -0.15  -0.04 -0.09 -0.18 -0.08 -0.14 -0.05  0.10 -0.07 -0.26 -0.11 -0.10 -0.09  
2511 WASP18          0.03  0.21  0.28  -0.08  0.08 -0.03  0.11  0.23  0.19  0.01  0.13 -0.12  0.16  0.08  0.25  
2512 HD 10011       -0.29 -0.04 -0.12  -0.22 -0.13 -0.16 -0.25 -0.04 -0.10 -0.17 -0.10 -0.11 -0.06 -0.10  0.20  
2513 HD 10008       -0.07 -0.24 -0.00  -0.16 -0.09 -0.10 -0.01  0.03 -0.03 -0.05  0.01 -0.07  0.01 -0.08  0.11  
2514 HD 10015        0.25  0.32  0.27   0.32  0.22  0.29  0.26  0.24  0.24  0.24  0.26  0.28  0.26  0.27  0.12  
2515 HD 10013        0.02  0.01  0.06   0.02  0.05  0.08  0.06  0.05  0.06  0.06  0.05  0.04  0.06  0.04 -0.08  
2516 HIP 7830        0.01  0.01  0.03   0.03  0.00  0.02  0.05  0.10  0.05  0.05  0.09  0.09  0.09  0.03  0.06  
2517 HD 10212       -0.27  0.08 -0.15  -0.12 -0.10 -0.09 -0.21 -0.05 -0.05 -0.11 -0.07  0.01 -0.02 -0.02  0.13  
2518 HD 10383        0.10  0.55  0.17   0.44  0.21  0.27  0.08  0.25  0.23  0.14  0.27  0.46  0.30  0.34  0.32  
2519 HD 10307        0.05  0.05  0.09   0.06  0.05  0.09  0.05  0.06  0.04  0.03  0.04  0.07  0.05  0.06  0.04  
2520 HD 10442       -0.20  0.23 -0.11   0.01 -0.01 -0.01 -0.11  0.06  0.03 -0.03  0.06  0.16  0.10  0.09  0.24  
2521 HD 10479       -0.35  0.01 -0.15  -0.21 -0.23 -0.20 -0.34 -0.07 -0.08 -0.23 -0.13 -0.14 -0.04 -0.08  0.31  
2522 HD 10823       -0.29 -0.06 -0.10  -0.21 -0.15 -0.18 -0.25 -0.08 -0.10 -0.15 -0.11 -0.19 -0.09 -0.14  0.12  
2523 HD 10909        0.16  0.12  0.78  -0.18 -0.24 -0.03 -0.22 -0.07 -0.06 -0.22 -0.30 -0.40 -0.23 -0.24 -0.18  
2524 HD 10995        0.00  0.07  0.18  -0.00 -0.01 -0.01  0.01  0.13  0.06 -0.05  0.07  0.01  0.10  0.05  0.41  
2525 HD 11131       -0.06 -0.17 -0.01  -0.18 -0.06 -0.11 -0.06  0.02 -0.04 -0.04 -0.00 -0.15 -0.02 -0.10  0.08  
2526 HD 10790        0.24  0.37  0.24   0.44  0.27  0.38  0.30  0.32  0.29  0.29  0.29  0.36  0.30  0.34  0.17  
2527 HD 11288       -0.04  0.08  0.12  -0.02 -0.01 -0.02 -0.07  0.18  0.10  0.03  0.14  0.11  0.17  0.08  0.42  
2528 HD 11506        0.21  0.40  0.30   0.43  0.27  0.33  0.33  0.34  0.31  0.28  0.32  0.41  0.34  0.37  0.30  
2529 HD 11373       -0.02 -0.16 -0.12   0.14  0.02  0.09  0.14  0.16  0.07  0.07  0.07  0.10  0.11  0.09 -0.04  
2530 BD+37 412      -0.16  0.26 -0.04   0.08 -0.04 -0.06 -0.11  0.12  0.06 -0.06  0.12  0.20  0.20  0.15  0.56  
2531 BD+36 350      -0.21  0.24 -0.14   0.06 -0.05 -0.05 -0.11  0.11  0.05 -0.04  0.11  0.22  0.18  0.13  0.52  
2532 BD+37 424      -0.17  0.27 -0.04   0.09 -0.05 -0.05 -0.12  0.12  0.06 -0.05  0.06  0.21  0.19  0.15  0.55  
2533 HD 12039        0.03  0.23  0.15  -0.11 -0.09 -0.15 -0.03  0.13  0.04  0.02  0.09 -0.01  0.06 -0.08  0.11  
2534 HD 11970       -0.36 -0.20 -0.22  -0.32 -0.23 -0.24 -0.31 -0.19 -0.19 -0.26 -0.25 -0.29 -0.21 -0.23 -0.05  
2535 BD+37 441      -0.17  0.21 -0.15   0.08 -0.04 -0.03 -0.09  0.10  0.03 -0.05  0.08  0.14  0.16  0.10  0.46  
2536 HD 12164       -0.21 -0.06 -0.07  -0.18 -0.13 -0.20 -0.20 -0.05 -0.09 -0.20 -0.10 -0.24 -0.06 -0.14  0.18  
2537 HD 12137       -0.18  0.20 -0.09   0.01  0.00 -0.00 -0.08  0.10  0.06  0.00  0.11  0.17  0.14  0.11  0.39  
2538 HD 12484        0.05 -0.06  0.09  -0.02  0.04 -0.01  0.07  0.19  0.14  0.15  0.15  0.05  0.14  0.02  0.19  
2539 HD 12974       -0.12  0.22  0.04   0.02 -0.02  0.02 -0.13  0.06  0.03 -0.02  0.05  0.17  0.10  0.08  0.22  
2540 HD 13167        0.10  0.23  0.19   0.18  0.10  0.16  0.13  0.25  0.20  0.09  0.20  0.23  0.23  0.23  0.41  
2541 HD 13382        0.12  0.17  0.13   0.11  0.13  0.14  0.14  0.23  0.17  0.20  0.22  0.20  0.20  0.16  0.27  
2542 HD 13483       -0.16 -0.29 -0.05  -0.26 -0.16 -0.19 -0.15 -0.11 -0.15 -0.17 -0.14 -0.24 -0.15 -0.20 -0.08  
2543 HIP 10416       0.24 -0.11  0.19   0.21  0.12  0.15  0.21  0.22  0.14  0.12  0.10  0.16  0.17  0.15  0.05  
2544 HD 13747       -0.10  0.23  0.03   0.02  0.03  0.04 -0.07  0.09  0.06 -0.02  0.08  0.19  0.13  0.10  0.25  
2545 HD 13836        0.01 -0.01  0.07  -0.05  0.01 -0.00  0.03  0.10  0.05  0.04  0.10  0.05  0.08  0.04  0.15  
2546 HD 13871        0.04  0.45  0.48   0.25  0.14  0.09  0.22  0.28  0.24  0.07  0.26  0.13  0.27  0.18  0.35  
2547 HD 14214        0.13  0.29  0.22   0.25  0.15  0.17  0.18  0.21  0.19  0.11  0.20  0.22  0.20  0.21  0.23  
2548 HD 14655        0.06  0.21  0.17   0.13  0.06  0.08  0.06  0.15  0.12  0.06  0.11  0.10  0.12  0.12  0.21  
2549 HIP 11000       0.45  0.14  0.46   0.33  0.13  0.19  0.25  0.28  0.17  0.15  0.13  0.23  0.22  0.21  0.05  
2550 HD 14651       -0.03 -0.12  0.07  -0.09 -0.02 -0.01 -0.04 -0.03 -0.02 -0.03 -0.05 -0.08 -0.04 -0.05 -0.09  
2551 HD 14787       -0.21  0.11 -0.06  -0.06 -0.05 -0.05 -0.15  0.00 -0.02 -0.07 -0.02  0.06  0.03  0.02  0.19  
2552 HD 14855       -0.17  0.08 -0.06  -0.08 -0.05 -0.04 -0.14  0.01 -0.02 -0.08 -0.01  0.02  0.02 -0.01  0.17  
2553 HD 15336       -0.29  0.11  0.01  -0.19 -0.23 -0.16 -0.24 -0.13 -0.13 -0.17 -0.19 -0.27 -0.16 -0.20  0.02  
2554 HD 15391       -0.49 -0.19 -0.23  -0.37 -0.34 -0.34 -0.50 -0.28 -0.27 -0.43 -0.37 -0.41 -0.29 -0.30 -0.08  
2555 HD 15928       -0.31 -0.23 -0.16  -0.33 -0.25 -0.29 -0.31 -0.18 -0.20 -0.28 -0.22 -0.38 -0.21 -0.27 -0.04  
2556 HD 16297       -0.05 -0.12  0.01  -0.06 -0.02 -0.05 -0.00  0.03 -0.00 -0.00  0.02 -0.05  0.01 -0.04  0.07  
2557 HD 16178       -0.17  0.33 -0.08   0.09 -0.06 -0.04 -0.13  0.09  0.03 -0.08  0.07  0.15  0.15  0.12  0.79  
2558 HD 16175        0.21  0.48  0.33   0.45  0.25  0.36  0.31  0.34  0.31  0.25  0.32  0.41  0.33  0.38  0.33  
2559 HD 16559       -0.23  0.02 -0.09  -0.10 -0.07 -0.05 -0.17 -0.02 -0.04 -0.09 -0.05 -0.00 -0.01 -0.03  0.13  
2560 HD 16760       -0.07 -0.09 -0.07  -0.14 -0.08 -0.10 -0.04 -0.00 -0.05 -0.05 -0.01 -0.09 -0.03 -0.09  0.08  
2561 HD 16702       -0.07 -0.13 -0.06  -0.19 -0.12 -0.16 -0.10 -0.04 -0.07 -0.03 -0.06 -0.19 -0.08 -0.16  0.01  
2562 HD 16984       -0.22 -0.06 -0.03  -0.24 -0.11 -0.06 -0.24 -0.06 -0.03 -0.14 -0.11 -0.09 -0.06 -0.09  0.01  
2563 HD 17354        0.39  0.54  0.40   0.62  0.34  0.49  0.41  0.40  0.37  0.29  0.37  0.55  0.39  0.51  0.43  
2564 HD 17311       -0.24  0.05 -0.11  -0.14 -0.08 -0.07 -0.20 -0.04 -0.06 -0.12 -0.06 -0.03 -0.02 -0.04  0.13  
2565 HD 17382        0.00 -0.03  0.06  -0.06 -0.01  0.02  0.04  0.10  0.03  0.02  0.08  0.04  0.08  0.01  0.11  
2566 HD 17620       -0.26 -0.12 -0.09  -0.25 -0.17 -0.22 -0.25 -0.07 -0.11 -0.17 -0.11 -0.21 -0.08 -0.16  0.13  
2567 HD 17156        0.15  0.30  0.26   0.30  0.16  0.24  0.20  0.23  0.20  0.14  0.21  0.26  0.22  0.25  0.22  
2568 HD 18015       -0.16 -0.22 -0.03  -0.23 -0.14 -0.20 -0.19 -0.03 -0.07 -0.21 -0.10 -0.27 -0.08 -0.16  0.13  
2569 HD 18645       -0.02  0.03  0.26  -0.04 -0.07 -0.10 -0.09  0.20  0.12 -0.02  0.10  0.02  0.14  0.02  0.39  
2570 HD 18667       -0.22  0.11 -0.07  -0.09 -0.10 -0.08 -0.21 -0.05 -0.06 -0.12 -0.07  0.02 -0.01 -0.01  0.13  
2571 HD 18742       -0.30  0.09 -0.14  -0.12 -0.10 -0.13 -0.23 -0.04 -0.06 -0.13 -0.07 -0.05 -0.02 -0.04  0.19  
2572 HD 18702        0.19  0.21  0.25   0.15  0.15  0.23  0.17  0.20  0.15  0.13  0.15  0.18  0.18  0.16  0.12  
2573 HIP 14113       0.26  0.40  0.28   0.49  0.27  0.34  0.30  0.26  0.26  0.25  0.28  0.40  0.28  0.36  0.21  
2574 HD 19019       -0.01 -0.11  0.03  -0.15 -0.04 -0.16 -0.06  0.01 -0.02 -0.07 -0.01 -0.15 -0.01 -0.08  0.07  
2575 HD 18916       -0.20 -0.26 -0.14  -0.29 -0.19 -0.22 -0.21 -0.19 -0.19 -0.21 -0.24 -0.31 -0.23 -0.26 -0.18  
2576 HD 19522       -0.14 -0.06 -0.09  -0.16 -0.14 -0.15 -0.17 -0.07 -0.09 -0.16 -0.13 -0.16 -0.11 -0.13 -0.05  
2577 HD 19659        0.00  0.03  0.18   0.03  0.01  0.03  0.03  0.17  0.12  0.03  0.12  0.05  0.15  0.10  0.35  
2578 WASP-11         0.24  0.27  0.19   0.40  0.19  0.24  0.24  0.24  0.20  0.20  0.21  0.28  0.23  0.25  0.06  
2579 HD 19668       -0.08 -0.11  0.04  -0.17 -0.10 -0.11 -0.07  0.06 -0.02 -0.07  0.01 -0.07  0.01 -0.09  0.08  
2580 HD 19618        0.18  0.31  0.19   0.31  0.17  0.23  0.21  0.20  0.19  0.21  0.23  0.26  0.23  0.23  0.14  
2581 HD 19617        0.12  0.14  0.17   0.16  0.13  0.20  0.13  0.12  0.14  0.15  0.14  0.17  0.15  0.15  0.05  
2582 HIP 14810       0.21  0.31  0.22   0.38  0.21  0.29  0.25  0.23  0.23  0.23  0.24  0.33  0.24  0.28  0.14  
2583 HD 20155        0.23  0.36  0.30   0.34  0.18  0.26  0.24  0.25  0.23  0.08  0.22  0.34  0.25  0.31  0.30  
2584 HD 20439        0.16  0.15  0.25   0.23  0.23  0.25  0.27  0.34  0.29  0.25  0.33  0.31  0.32  0.29  0.35  
2585 HD 20367        0.11  0.07  0.13   0.09  0.11  0.09  0.12  0.18  0.15  0.15  0.19  0.11  0.17  0.10  0.24  
2586 HD 20618       -0.30 -0.03 -0.10  -0.23 -0.14 -0.20 -0.25 -0.07 -0.11 -0.18 -0.09 -0.13 -0.05 -0.12  0.20  
2587 HD 21340       -0.22  0.20 -0.03  -0.00 -0.05 -0.03 -0.18 -0.00 -0.01 -0.07 -0.03  0.05  0.03  0.03  0.14  
2588 HD 21742        0.19  0.36  0.18   0.38  0.22  0.29  0.24  0.25  0.24  0.25  0.24  0.33  0.26  0.29  0.10  
2589 HD 22233       -0.24  0.12 -0.07  -0.01 -0.10 -0.14 -0.19  0.05 -0.03 -0.12  0.04 -0.04  0.08 -0.00  0.45  
2590 HD 22657       -0.13  0.08 -0.00  -0.04  0.01  0.08 -0.12  0.06  0.06 -0.02  0.02  0.13  0.07  0.07  0.04  
2591 HD 22682       -0.18  0.10 -0.08  -0.09 -0.04 -0.06 -0.13  0.02 -0.02 -0.07  0.00  0.04  0.04  0.01  0.18  
2592 HD 23134       -0.13  0.12 -0.03  -0.06 -0.00  0.04 -0.11  0.05  0.04 -0.03  0.06  0.14  0.09  0.06  0.07  
2593 HD 22844        0.06  0.19  0.07   0.17  0.12  0.15  0.09  0.22  0.17  0.12  0.22  0.30  0.24  0.22  0.30  
2594 HII 263        -0.00  0.07  0.10  -0.00 -0.04 -0.03  0.02  0.21  0.12  0.11  0.09  0.10  0.13 -0.01  0.14  
2595 HII 296         0.07  0.13  0.23   0.02 -0.09 -0.01  0.01  0.25  0.08  0.03  0.07  0.15  0.13 -0.00  0.08  
2596 HII 746        -0.04 -0.09  0.06  -0.10 -0.04 -0.05  0.01  0.10  0.03 -0.01  0.06  0.00  0.06 -0.04  0.13  
2597 HII 1220       -0.04 -0.07  0.04  -0.08 -0.07 -0.07  0.01  0.10  0.00 -0.01  0.04  0.01  0.06 -0.04  0.07  
2598 HD 23825        0.06  0.17  0.19   0.11  0.06  0.11  0.07  0.16  0.15  0.07  0.11  0.12  0.14  0.13  0.23  
2599 HD 24148       -0.24  0.09 -0.08  -0.11 -0.09 -0.07 -0.22 -0.01 -0.03 -0.09 -0.02  0.05  0.02 -0.00  0.24  
2600 HD 24316       -0.18  0.06 -0.03  -0.11 -0.09 -0.00 -0.21 -0.02 -0.01 -0.11 -0.05  0.05  0.01 -0.00  0.05  
2601 HD 24505        0.12  0.21  0.20   0.10  0.11  0.15  0.07  0.08  0.13  0.09  0.05 -0.02  0.07  0.07  0.51  
2602 HD 25311        0.11  0.37  0.38   0.24  0.12  0.17  0.20  0.25  0.23  0.16  0.24  0.17  0.24  0.21  0.25  
2603 HD 25457        0.03  0.51  0.30  -0.18  0.04 -0.09  0.08  0.19  0.07 -0.17  0.17  0.02  0.16  0.04  0.34  
2604 HD 25622       -0.28  0.10 -0.13  -0.11 -0.08 -0.09 -0.19  0.03 -0.02 -0.09  0.01  0.01  0.05  0.01  0.34  
2605 HD 26007       -0.35  0.01 -0.20  -0.20 -0.21 -0.18 -0.37 -0.16 -0.15 -0.27 -0.20 -0.12 -0.13 -0.12  0.02  
2606 HD 25893        0.04  0.07  0.09   0.08  0.05  0.08  0.09  0.22  0.12  0.12  0.17  0.18  0.19  0.11  0.17  
2607 HD 25975       -0.04  0.29 -0.00   0.14  0.10  0.13  0.01  0.16  0.14  0.07  0.17  0.27  0.19  0.19  0.24  
2608 HD 26257        0.21  0.28  0.28   0.14  0.17  0.19  0.22  0.21  0.16  0.14  0.22  0.23  0.21  0.23  0.22  
2609 HD 26161        0.01 -0.10  0.14   0.04 -0.01 -0.08 -0.01 -0.01 -0.00 -0.06  0.03 -0.04 -0.01 -0.01  0.08  
2610 HD 26140       -0.39 -0.23 -0.14  -0.36 -0.25 -0.17 -0.31 -0.24 -0.12 -0.26 -0.40 -0.55 -0.36 -0.31 -0.15  
2611 HD 26634       -0.37  0.00 -0.19  -0.21 -0.21 -0.21 -0.35 -0.16 -0.16 -0.28 -0.20 -0.16 -0.14 -0.16  0.05  
2612 HD 26736        0.12  0.17  0.16   0.13  0.13  0.11  0.15  0.24  0.17  0.19  0.23  0.23  0.21  0.17  0.23  
2613 HD 27297       -0.16  0.14  0.00   0.00 -0.04 -0.03 -0.13 -0.00 -0.02 -0.08 -0.02  0.00  0.02 -0.00  0.14  
2614 HD 27530        0.19  0.32  0.17   0.28  0.20  0.22  0.22  0.23  0.19  0.15  0.24  0.31  0.23  0.27  0.18  
2615 HIP 20218      -0.04 -0.08 -0.01  -0.14 -0.03 -0.05 -0.04  0.03 -0.04 -0.07  0.01 -0.11 -0.01 -0.07  0.08  
2616 HD 27496        0.32  0.38  0.36   0.39  0.30  0.39  0.32  0.32  0.31  0.29  0.32  0.37  0.33  0.36  0.28  
2617 XO-3           -0.60  0.09  0.20  -0.18 -0.05 -1.41  0.01  0.07  0.04 -0.25 -0.04 -0.27  0.02 -0.17  0.13  
2618 HD 27732        0.07  0.08  0.13   0.04  0.06  0.03  0.08  0.16  0.09  0.12  0.15  0.13  0.14  0.09  0.15  
2619 HD 27956       -0.30  0.03 -0.14  -0.21 -0.15 -0.12 -0.27 -0.10 -0.08 -0.18 -0.12 -0.08 -0.08 -0.08  0.03  
2620 HD 27859        0.15  0.08  0.23   0.14  0.14  0.11  0.13  0.22  0.18  0.20  0.22  0.23  0.21  0.17  0.21  
2621 HD 28185        0.16  0.24  0.19   0.30  0.17  0.22  0.18  0.17  0.16  0.16  0.17  0.24  0.17  0.22  0.11  
2622 HD 28099        0.12  0.15  0.15   0.11  0.13  0.12  0.12  0.22  0.16  0.18  0.21  0.20  0.20  0.16  0.25  
2623 HD 28237        0.15  0.34  0.29   0.14  0.15  0.13  0.15  0.26  0.21  0.15  0.25  0.21  0.23  0.19  0.26  
2624 HD 28678       -0.32 -0.01 -0.12  -0.21 -0.18 -0.20 -0.30 -0.07 -0.13 -0.22 -0.12 -0.14 -0.06 -0.12  0.26  
2625 HIP 21276      -0.15 -0.27 -0.05  -0.23 -0.15 -0.13 -0.10 -0.03 -0.11 -0.12 -0.06 -0.21 -0.08 -0.15  0.11  
2626 HD 30128       -0.02  0.42  0.10   0.29  0.11  0.13  0.01  0.24  0.21  0.09  0.25  0.36  0.30  0.30  0.58  
2627 HD 30166       -0.19  0.12 -0.07  -0.03 -0.06  0.02 -0.17 -0.00  0.02 -0.08 -0.02  0.10  0.03  0.03  0.14  
2628 HD 30856       -0.23  0.09 -0.12  -0.10 -0.08 -0.05 -0.20 -0.06 -0.05 -0.11 -0.06 -0.00 -0.02 -0.01  0.11  
2629 HD 31018        0.08  0.27  0.26   0.19  0.09  0.14  0.12  0.22  0.17  0.06  0.16  0.19  0.19  0.20  0.31  
2630 HD 30882       -0.19  0.02 -0.07  -0.15 -0.08 -0.03 -0.22 -0.04 -0.01 -0.12 -0.08  0.02 -0.01 -0.03 -0.02  
2631 HD 31392       -0.01  0.03  0.03   0.03  0.04  0.05  0.05  0.08  0.07  0.07  0.09  0.06  0.07  0.04  0.12  
2632 HD 31423       -0.33  0.28  0.33  -0.08  0.02 -0.29  0.06  0.11  0.12 -0.06  0.09 -0.17  0.11 -0.10  0.12  
2633 HD 31543       -0.02  0.21  0.16   0.06 -0.05  0.07 -0.02  0.08  0.07  0.08  0.05  0.02  0.05  0.01  0.13  
2634 HD 31451       -0.18  0.12 -0.07  -0.05 -0.05 -0.01 -0.15 -0.03 -0.01 -0.09 -0.04  0.05  0.00  0.00  0.04  
2635 HD 31664       -0.20  0.24 -0.12   0.02 -0.00 -0.01 -0.11  0.09  0.05  0.01  0.08  0.18  0.13  0.10  0.31  
2636 HD 32850       -0.17 -0.34 -0.07  -0.25 -0.15 -0.19 -0.14 -0.09 -0.13 -0.14 -0.11 -0.24 -0.13 -0.20 -0.02  
2637 HD 33142       -0.09  0.17  0.03   0.05  0.03  0.05 -0.04  0.07  0.07  0.02  0.10  0.20  0.12  0.13  0.26  
2638 HD 33283        0.25  0.48  0.34   0.51  0.28  0.39  0.34  0.33  0.33  0.29  0.34  0.45  0.35  0.44  0.38  
2639 HD 33334        0.05 -0.01  0.10   0.05  0.06  0.09  0.05  0.05  0.04  0.08  0.04  0.05  0.04  0.05  0.03  
2640 HD 33298       -0.26 -0.20 -0.11  -0.27 -0.19 -0.21 -0.25 -0.14 -0.17 -0.26 -0.20 -0.29 -0.16 -0.19 -0.06  
2641 HD 33822        0.21  0.32  0.21   0.35  0.22  0.29  0.24  0.24  0.22  0.22  0.24  0.31  0.24  0.28  0.14  
2642 HD 34538       -0.30 -0.14 -0.09  -0.31 -0.19 -0.16 -0.34 -0.15 -0.14 -0.26 -0.24 -0.26 -0.18 -0.19 -0.09  
2643 HD 34909       -0.23  0.14 -0.14  -0.05 -0.04 -0.06 -0.14  0.06  0.02 -0.05  0.05  0.10  0.09  0.05  0.36  
2644 HD 34957       -0.12 -0.15 -0.05  -0.22 -0.16 -0.18 -0.16 -0.10 -0.09 -0.06 -0.14 -0.31 -0.16 -0.22 -0.04  
2645 HD 35112       -0.10 -0.21 -0.10  -0.06 -0.08 -0.04 -0.06 -0.03 -0.07 -0.05 -0.07 -0.10 -0.08 -0.09 -0.15  
2646 HD 34887        0.31  0.40  0.27   0.46  0.27  0.37  0.33  0.30  0.27  0.26  0.28  0.42  0.32  0.36  0.24  
2647 HD 244992       0.01 -0.07  0.01  -0.10 -0.02 -0.07 -0.06  0.03 -0.02 -0.06  0.03 -0.04  0.02 -0.04  0.12  
2648 HD 36130        0.10  0.17  0.19   0.17  0.15  0.20  0.15  0.18  0.16  0.14  0.17  0.12  0.15  0.17  0.18  
2649 HD 37445       -0.25  0.07 -0.09  -0.09 -0.12 -0.11 -0.25  0.03 -0.01 -0.12 -0.02  0.05  0.07  0.06  0.41  
2650 HD 37605        0.23  0.32  0.26   0.35  0.22  0.30  0.25  0.24  0.24  0.25  0.26  0.31  0.27  0.28  0.14  
2651 HD 37986        0.24  0.32  0.27   0.35  0.23  0.28  0.24  0.25  0.23  0.23  0.27  0.30  0.26  0.28  0.13  
2652 HD 37601       -0.15  0.23 -0.08   0.03  0.03  0.05 -0.06  0.11  0.08 -0.00  0.11  0.22  0.15  0.15  0.27  
2653 HD 38467        0.18  0.28  0.23   0.33  0.22  0.28  0.24  0.25  0.22  0.24  0.24  0.29  0.24  0.30  0.20  
2654 HD 38505       -0.01  0.33  0.08   0.13  0.10  0.12  0.01  0.15  0.11  0.08  0.14  0.26  0.17  0.17  0.18  
2655 HD 38801        0.17  0.31  0.21   0.30  0.21  0.27  0.20  0.28  0.26  0.22  0.30  0.39  0.32  0.34  0.30  
2656 HD 39094        0.19  0.22  0.25   0.19  0.18  0.26  0.18  0.23  0.23  0.17  0.22  0.25  0.24  0.24  0.16  
2657 HD 39731       -0.17  0.29 -0.00   0.08 -0.06 -0.07 -0.12  0.12  0.07 -0.05  0.10  0.06  0.15  0.07  0.54  
2658 HD 39828       -0.12  0.28  0.01   0.11  0.02  0.05 -0.09  0.07  0.06 -0.02  0.07  0.20  0.12  0.11  0.26  
2659 HD 40537       -0.20 -0.07 -0.03  -0.18 -0.09 -0.05 -0.21 -0.08 -0.07 -0.14 -0.13 -0.10 -0.09 -0.08 -0.06  
2660 HD 41700        0.02  0.24  0.24  -0.10 -0.02 -0.24  0.02  0.12  0.07 -0.02  0.13 -0.10  0.08 -0.07  0.15  
2661 HD 40647       -0.12 -0.18 -0.03  -0.20 -0.12 -0.15 -0.08 -0.05 -0.10 -0.13 -0.08 -0.17 -0.08 -0.15  0.02  
2662 HD 42807       -0.04 -0.04  0.04  -0.10 -0.07 -0.08 -0.06  0.03 -0.02 -0.02  0.02 -0.07  0.01 -0.09  0.09  
2663 HD 43162       -0.07 -0.18 -0.00  -0.17 -0.07 -0.10 -0.05  0.06 -0.01 -0.03  0.02 -0.09  0.02 -0.08  0.10  
2664 HD 43691        0.19  0.43  0.39   0.44  0.23  0.32  0.31  0.32  0.31  0.27  0.33  0.40  0.33  0.36  0.32  
2665 HIP 30220       0.05  0.08  0.08   0.12  0.07  0.12  0.11  0.07  0.09  0.10  0.08  0.07  0.09  0.08 -0.11  
2666 HD 45210       -0.13 -0.25  0.02  -0.20 -0.08 -0.16 -0.17  0.06  0.04 -0.05 -0.03 -0.19  0.00 -0.08  0.22  
2667 HD 45506       -0.18  0.24 -0.03   0.14 -0.01 -0.02 -0.10  0.05  0.00 -0.06  0.05  0.08  0.08  0.06  0.27  
2668 HD 45652        0.21  0.32  0.23   0.36  0.22  0.28  0.23  0.23  0.23  0.24  0.25  0.30  0.26  0.27  0.13  
2669 HIP 31014      -0.22 -0.40  0.03  -0.33 -0.26 -0.14 -0.23 -0.24 -0.08 -0.08 -0.37 -0.72 -0.38 -0.35 -0.30  
2670 WASP-12         0.09  0.30  0.33   0.19  0.21  0.11  0.17  0.20  0.25  0.13  0.28  0.13  0.22  0.17  0.38  
2671 HD 45410       -0.24  0.14 -0.13  -0.05 -0.07 -0.06 -0.19 -0.02 -0.04 -0.10 -0.02  0.05  0.01 -0.00  0.20  
2672 HD 47186        0.17  0.29  0.16   0.33  0.18  0.23  0.21  0.19  0.17  0.17  0.19  0.29  0.20  0.25  0.12  
2673 HD 47562       -0.41 -0.06 -0.20  -0.26 -0.24 -0.25 -0.37 -0.19 -0.18 -0.27 -0.25 -0.27 -0.19 -0.21 -0.01  
2674 HD 48345        0.01  0.37  0.15   0.10  0.08  0.08 -0.00  0.17  0.11  0.04  0.17  0.27  0.20  0.17  0.30  
2675 CoRoT-7        -0.01 -0.06  0.00   0.04  0.04  0.05  0.06  0.09  0.07  0.05  0.08  0.05  0.09  0.07  0.06  
2676 HD 263175      -0.29 -0.68 -0.35  -0.26 -0.21 -0.17 -0.13 -0.17 -0.19 -0.18 -0.25 -0.32 -0.22 -0.24 -0.28  
2677 HD 46588       -0.01  0.14  0.07  -0.08 -0.06 -0.21 -0.03 -0.02 -0.02 -0.04 -0.02 -0.16 -0.03 -0.09 -0.02  
2678 COROT1          0.01  0.07 -0.06  -0.05  0.01 -0.12 -0.01  0.07  0.06  0.05  0.03 -0.17  0.04 -0.05  0.17  
2679 HD 49933                          -0.29 -0.25       -0.20 -0.24 -0.13       -0.29 -0.54 -0.26 -0.40 -0.37  
2680 HIP 32892       0.22  0.32  0.26   0.37  0.23  0.29  0.25  0.27  0.23  0.21  0.25  0.34  0.26  0.31  0.25  
2681 HD 50275       -0.14  0.27 -0.06   0.08  0.05  0.07 -0.08  0.15  0.10  0.02  0.14  0.25  0.18  0.16  0.36  
2682 HD 51272       -0.13  0.31 -0.02   0.11  0.04  0.07 -0.06  0.12  0.09  0.01  0.11  0.22  0.16  0.14  0.31  
2683 HD 51046       -0.03 -0.06 -0.03  -0.05 -0.00  0.00  0.00  0.01 -0.01  0.01 -0.01 -0.03 -0.01 -0.02  0.01  
2684 HD 53532        0.04 -0.06  0.02  -0.01  0.06  0.04  0.08  0.16  0.11  0.09  0.14  0.08  0.14  0.07  0.21  
2685 HD 53927       -0.16 -0.42 -0.09  -0.30 -0.23 -0.25 -0.24 -0.23 -0.23 -0.22 -0.29 -0.37 -0.29 -0.29 -0.28  
2686 HD 55696        0.25  0.53  0.41   0.50  0.29  0.33  0.35  0.38  0.35  0.28  0.36  0.46  0.37  0.42  0.35  
2687 HIP 35093      -0.15 -0.06 -0.03  -0.19 -0.17 -0.21 -0.15 -0.07 -0.09 -0.15 -0.16 -0.28 -0.13 -0.19 -0.10  
2688 HD 56083       -0.09  0.41 -0.00   0.23  0.05  0.07 -0.03  0.23  0.17  0.06  0.22  0.31  0.29  0.27  0.67  
2689 HD 55575       -0.19 -0.33 -0.04  -0.38 -0.22 -0.29 -0.26 -0.23 -0.20 -0.28 -0.31 -0.51 -0.29 -0.34 -0.41  
2690 HD 55647        0.03  0.03  0.05   0.04  0.05  0.08  0.06  0.06  0.06  0.06  0.05  0.06  0.05  0.05  0.07  
2691 HD 56122        0.08  0.50  0.23   0.34  0.15  0.12  0.02  0.28  0.20  0.09  0.27  0.35  0.31  0.27  0.61  
2692 HAT-P-9        -0.06 -0.13  0.22   0.03  0.04 -0.16  0.10  0.17  0.10  0.09  0.13 -0.02  0.14  0.01  0.22  
2693 XO-4           -0.09  0.05  0.13  -0.08 -0.05 -0.21 -0.03  0.06  0.05 -0.05  0.02 -0.20  0.01 -0.10  0.04  
2694 HD 57204        0.04  0.23  0.11   0.12  0.07  0.11  0.02  0.19  0.12  0.07  0.19  0.26  0.21  0.18  0.30  
2695 HD 57813        0.14  0.22  0.15   0.25  0.17  0.21  0.18  0.17  0.17  0.18  0.20  0.24  0.21  0.22  0.12  
2696 HD 58727        0.15  0.20  0.14   0.26  0.18  0.24  0.21  0.20  0.21  0.23  0.21  0.25  0.21  0.23  0.16  
2697 HD 60234        0.09  0.29  0.28   0.15  0.04  0.07  0.10  0.20  0.16  0.03  0.14  0.08  0.18  0.13  0.81  
2698 HD 61005       -0.05 -0.10  0.04  -0.08 -0.05 -0.08 -0.01  0.12  0.06  0.03  0.06 -0.01  0.08 -0.04  0.12  
2699 HD 60737        0.02 -0.07  0.08  -0.06 -0.03 -0.09  0.01  0.12  0.09  0.06  0.08 -0.04  0.07 -0.06  0.12  
2700 HD 61995       -0.27  0.02 -0.11  -0.15 -0.10 -0.12 -0.20 -0.05 -0.07 -0.15 -0.09 -0.08 -0.04 -0.07  0.11  
2701 HD 62068       -0.16  0.20 -0.06   0.03 -0.01  0.04 -0.15  0.03  0.05 -0.03  0.03  0.15  0.07  0.08  0.10  
2702 HD 61994        0.10  0.12  0.07   0.15  0.08  0.10  0.12  0.15  0.08  0.08  0.16  0.08  0.09  0.13  0.16  
2703 XO-2            0.35  0.43  0.35   0.47  0.35  0.45  0.35  0.41  0.36  0.38  0.40  0.43  0.41  0.42  0.25  
2704 HIP 38340      -0.06 -0.09 -0.05  -0.17 -0.06 -0.11 -0.06 -0.00 -0.04 -0.02 -0.03 -0.17 -0.04 -0.12  0.06  
2705 HD 64413       -0.35 -0.13 -0.09  -0.39 -0.34 -0.32 -0.47 -0.18 -0.18 -0.39 -0.26 -0.36 -0.15 -0.21  0.09  
2706 HD 64324       -0.06 -0.18 -0.05  -0.15 -0.04 -0.09 -0.02  0.02 -0.03 -0.02  0.01 -0.10 -0.01 -0.08  0.08  
2707 HD 64730       -0.23  0.30 -0.00   0.03 -0.10 -0.01 -0.08 -0.01 -0.02 -0.04 -0.02 -0.11 -0.01 -0.02  0.08  
2708 HD 62613       -0.12 -0.18 -0.05  -0.18 -0.11 -0.15 -0.12 -0.09 -0.12 -0.14 -0.11 -0.16 -0.11 -0.15 -0.03  
2709 HD 69076       -0.30 -0.45 -0.21  -0.36 -0.26 -0.31 -0.26 -0.27 -0.28 -0.27 -0.29 -0.44 -0.31 -0.34 -0.25  
2710 HD 69960        0.23  0.23  0.26   0.25  0.23  0.29  0.23  0.28  0.24  0.21  0.28  0.29  0.28  0.28  0.18  
2711 HD 70573        0.03  0.02  0.17  -0.06 -0.06 -0.15  0.00  0.13  0.08  0.13  0.11 -0.03  0.08 -0.06  0.06  
2712 HD 70516        0.08  0.07  0.19   0.01  0.03 -0.00  0.08  0.20  0.14  0.13  0.18  0.11  0.16  0.05  0.15  
2713 HD 72429        0.25  0.61  0.49   0.46  0.24  0.35  0.30  0.41  0.32  0.13  0.37  0.48  0.37  0.42  0.59  
2714 HD 72003       -0.19  0.14 -0.13   0.03  0.02  0.04 -0.11  0.05  0.06 -0.01  0.04  0.16  0.10  0.10  0.21  
2715 HD 72687       -0.04 -0.07  0.01  -0.15 -0.07 -0.10 -0.04  0.05  0.02  0.01  0.06 -0.08  0.03 -0.08  0.12  
2716 HD 72490       -0.29  0.03 -0.12  -0.20 -0.16 -0.13 -0.27 -0.12 -0.12 -0.19 -0.16 -0.13 -0.11 -0.12 -0.01  
2717 HD 72440       -0.12 -0.12  0.02  -0.16 -0.11 -0.16 -0.13  0.02 -0.02 -0.09 -0.03 -0.17 -0.01 -0.09  0.15  
2718 HD 73256        0.18  0.28  0.22   0.31  0.19  0.23  0.24  0.28  0.25  0.25  0.27  0.30  0.26  0.26  0.21  
2719 HD 73226        0.09  0.20  0.15   0.18  0.13  0.18  0.13  0.16  0.14  0.08  0.12  0.17  0.15  0.18  0.13  
2720 HD 72905       -0.03 -0.21  0.03  -0.10 -0.07 -0.11 -0.04  0.06 -0.00  0.08  0.04 -0.11  0.02 -0.09  0.07  
2721 HD 73534        0.17  0.29  0.21   0.32  0.21  0.30  0.14  0.25  0.23  0.19  0.27  0.36  0.28  0.30  0.14  
2722 HIP 42491      -0.05 -0.11 -0.01  -0.05  0.00  0.01  0.03  0.05  0.03  0.03  0.05 -0.03  0.04 -0.00  0.02  
2724 HD 74390       -0.05  0.35 -0.00   0.15  0.09  0.16 -0.03  0.14  0.12  0.05  0.15  0.29  0.19  0.19  0.21  
2725 HD 74669       -0.21  0.09 -0.07  -0.06 -0.06 -0.03 -0.18 -0.01 -0.03 -0.11 -0.02  0.03  0.01  0.02  0.14  
2726 HIP 43212      -0.11  0.29 -0.02   0.18  0.03  0.07 -0.06  0.18  0.14  0.05  0.18  0.29  0.25  0.23  0.57  
2727 HD 75407       -0.25  0.07 -0.06  -0.13 -0.12 -0.11 -0.24 -0.06 -0.08 -0.15 -0.10 -0.05 -0.04 -0.05  0.12  
2728 HD 75784        0.12  0.31  0.19   0.29  0.20  0.30  0.12  0.25  0.23  0.17  0.25  0.37  0.28  0.31  0.24  
2729 HD 75898        0.22  0.35  0.34   0.40  0.22  0.27  0.25  0.29  0.24  0.18  0.27  0.36  0.28  0.32  0.29  
2730 HD 76445        0.04  0.14  0.33  -0.01  0.00  0.13 -0.09 -0.03  0.08 -0.04 -0.14 -0.14 -0.08 -0.01 -0.06  
2731 HD 77172       -0.05  0.13  0.10  -0.04  0.04  0.10 -0.08  0.04  0.08 -0.01  0.00  0.06  0.05  0.04  0.06  
2732 HD 77818        0.08  0.21  0.33   0.02  0.01  0.15 -0.10  0.00  0.10 -0.02 -0.07  0.01 -0.01  0.03 -0.03  
2733 HD 78558       -0.20 -0.28  0.08  -0.26 -0.19 -0.09 -0.16 -0.25 -0.04 -0.17 -0.37 -0.64 -0.38 -0.32 -0.26  
2734 HD 79498        0.16  0.18  0.15   0.23  0.17  0.20  0.19  0.18  0.17  0.18  0.19  0.25  0.18  0.21  0.16  
2735 WASP-13         0.00 -0.07  0.12   0.01  0.04  0.03  0.06  0.10  0.09 -0.05  0.06 -0.03  0.07  0.04  0.11  
2736 HD 80355       -0.19 -0.35 -0.18  -0.27 -0.16 -0.18 -0.15 -0.11 -0.11 -0.14 -0.16 -0.27 -0.16 -0.22 -0.08  
2737 HD 82074       -0.43 -0.15 -0.25  -0.33 -0.31 -0.31 -0.38 -0.25 -0.24 -0.34 -0.31 -0.40 -0.27 -0.30 -0.09  
2738 HD 82443       -0.03 -0.10  0.13  -0.10 -0.12 -0.11 -0.03  0.10 -0.02 -0.04  0.01 -0.02  0.02 -0.10  0.05  
2739 HD 82328       -0.21  0.24  0.20  -0.17 -0.16 -0.38 -0.11  0.02  0.04 -0.14 -0.03 -0.41 -0.06 -0.23  0.02  
2740 HD 82885        0.21  0.29  0.22   0.34  0.22  0.27  0.28  0.29  0.27  0.28  0.30  0.34  0.30  0.30  0.24  
2741 HD 83394       -0.30 -0.01 -0.13  -0.24 -0.17 -0.16 -0.32 -0.16 -0.15 -0.25 -0.22 -0.18 -0.16 -0.16 -0.09  
2742 HD 83752        0.14  0.47  0.29   0.32  0.23  0.32  0.31  0.17  0.37  0.05  0.29  0.28  0.29  0.37  0.25  
2743 HD 84453       -0.19  0.19 -0.10   0.03 -0.00  0.04 -0.12  0.03  0.04 -0.04  0.06  0.13  0.10  0.09  0.24  
2744 HD 85440       -0.16 -0.03 -0.03  -0.14 -0.07 -0.10 -0.15  0.00 -0.03 -0.07 -0.01 -0.04  0.02 -0.04  0.21  
2745 WASP-19         0.13  0.18  0.18   0.17  0.19  0.25  0.20  0.24  0.25  0.22  0.21  0.20  0.22  0.23  0.19  
2746 HD 85689       -0.11 -0.21 -0.08  -0.20 -0.14 -0.22 -0.16 -0.13 -0.14 -0.16 -0.15 -0.28 -0.15 -0.18 -0.15  
2747 HD 85472       -0.09  0.11 -0.05  -0.10 -0.06 -0.10 -0.10  0.01 -0.02 -0.09 -0.02 -0.06 -0.00 -0.04  0.11  
2748 HD 86081        0.15  0.31  0.29   0.28  0.18  0.23  0.20  0.24  0.20  0.14  0.22  0.28  0.22  0.27  0.24  
2749 HD 87230       -0.06  0.29  0.09   0.08  0.05  0.05 -0.04  0.16  0.10  0.04  0.15  0.25  0.21  0.19  0.37  
2750 HD 87001        0.12  0.27  0.19   0.19  0.13  0.16  0.14  0.14  0.13  0.10  0.11  0.17  0.13  0.16  0.11  
2751 HD 88134       -0.14  0.22 -0.04   0.08  0.02  0.05 -0.10  0.08  0.06 -0.02  0.09  0.23  0.13  0.13  0.25  
2752 HD 88133        0.22  0.33  0.24   0.35  0.25  0.32  0.23  0.29  0.28  0.24  0.30  0.36  0.32  0.36  0.31  
2753 HD 88656       -0.09 -0.16 -0.04  -0.10 -0.06 -0.07 -0.02  0.04 -0.01 -0.01  0.02 -0.04  0.02 -0.06  0.09  
2754 HD 88654       -0.00  0.09  0.12   0.04  0.05  0.08  0.00  0.20  0.14  0.09  0.17  0.12  0.19  0.12  0.37  
2755 HD 89793        0.10  0.15  0.09   0.17  0.11  0.11  0.10  0.10  0.09  0.10  0.11  0.17  0.10  0.13  0.09  
2756 HD 90508       -0.18 -0.23 -0.04  -0.30 -0.19 -0.18 -0.17 -0.22 -0.10 -0.20 -0.30 -0.48 -0.28 -0.30 -0.31  
2757 BD+262091      -0.17  0.21  0.13  -0.03 -0.07 -0.12 -0.00  0.11  0.11  0.05  0.03 -0.18  0.03 -0.08  0.08  
2758 HD 91876        0.21  0.58  0.39   0.46  0.23  0.28  0.30  0.32  0.31  0.22  0.32  0.40  0.33  0.36  0.32  
2759 HD 92266       -0.09  0.31 -0.03   0.14  0.10  0.15  0.02  0.19  0.16  0.08  0.20  0.32  0.23  0.22  0.34  
2760 HD 92719       -0.10 -0.19 -0.06  -0.20 -0.10 -0.14 -0.10 -0.09 -0.10 -0.12 -0.11 -0.21 -0.12 -0.15 -0.07  
2761 HD 93396        0.13  0.25  0.16   0.25  0.20  0.25  0.17  0.29  0.26  0.19  0.28  0.34  0.31  0.32  0.39  
2762 HD 93461       -0.19  0.10 -0.04  -0.11 -0.05 -0.08 -0.15 -0.00 -0.03 -0.08 -0.02 -0.00  0.02 -0.01  0.19  
2763 HD 93864       -0.28 -0.07 -0.11  -0.22 -0.13 -0.11 -0.26 -0.13 -0.10 -0.18 -0.17 -0.16 -0.14 -0.12 -0.09  
2764 HD 94151        0.03  0.03  0.04   0.03  0.03  0.04  0.04  0.06  0.02 -0.00  0.03  0.06  0.04  0.04  0.06  
2765 HD 94178       -0.27  0.03 -0.09  -0.16 -0.13 -0.13 -0.24 -0.08 -0.10 -0.16 -0.12 -0.08 -0.07 -0.08  0.09  
2766 HIP 53541       0.34  0.18  0.33   0.33  0.10  0.17  0.18  0.18  0.12  0.12  0.11  0.17  0.16  0.18 -0.01  
2767 HD 94834       -0.04  0.20  0.06   0.06  0.08  0.17 -0.03  0.10  0.12  0.04  0.10  0.20  0.14  0.13  0.09  
2768 HD 95089       -0.11  0.24 -0.01   0.05  0.06  0.09 -0.03  0.13  0.11  0.04  0.12  0.19  0.16  0.14  0.30  
2769 HD 95088        0.16  0.37  0.18   0.30  0.17  0.24  0.12  0.26  0.21  0.16  0.25  0.37  0.28  0.29  0.26  
2770 WASP-34         0.02 -0.03  0.05   0.04  0.06  0.10  0.05  0.04  0.05  0.04  0.03  0.03  0.03  0.03  0.01  
2771 HD 95526       -0.13  0.03  0.07  -0.14 -0.06  0.02 -0.18 -0.05 -0.00 -0.12 -0.11 -0.08 -0.06 -0.07 -0.03  
2772 HD 95622       -0.11 -0.09  0.06  -0.12 -0.13 -0.18 -0.10 -0.09 -0.06 -0.16 -0.11 -0.26 -0.11 -0.14 -0.15  
2773 HD 95900        0.01  0.36  0.16   0.09  0.10  0.08  0.01  0.20  0.13  0.05  0.19  0.24  0.22  0.18  0.36  
2774 HD 96063       -0.33 -0.07 -0.17  -0.24 -0.17 -0.19 -0.27 -0.12 -0.14 -0.20 -0.16 -0.18 -0.12 -0.16  0.07  
2775 HD 96167        0.25  0.39  0.31   0.46  0.28  0.36  0.32  0.34  0.31  0.24  0.32  0.46  0.34  0.41  0.36  
2776 HD 96529        0.12  0.17  0.16   0.12  0.16  0.18  0.15  0.16  0.16  0.14  0.17  0.16  0.19  0.17  0.19  
2777 HD 96683        0.14  0.39  0.22   0.25  0.13  0.21  0.10  0.28  0.22  0.15  0.28  0.38  0.30  0.30  0.39  
2778 HD 96612       -0.11 -0.34 -0.12  -0.13 -0.11 -0.13 -0.07 -0.07 -0.08 -0.09 -0.12 -0.17 -0.11 -0.14 -0.14  
2779 EPIC201393098  -0.25 -0.17 -0.03  -0.25 -0.19 -0.02 -0.22 -0.20 -0.04 -0.46 -0.40 -0.56 -0.32 -0.32 -0.25  
2780 HIP 54498       0.06  0.11  0.06   0.10  0.07  0.07  0.07  0.06  0.05  0.04  0.08  0.10  0.08  0.09  0.06  
2781 HD 97601       -0.15  0.19  0.05  -0.03 -0.06 -0.04 -0.15  0.05 -0.01 -0.07  0.02  0.02  0.07  0.01  0.19  
2782 HD 97854        0.18  0.41  0.32   0.35  0.20  0.27  0.24  0.27  0.24  0.15  0.26  0.33  0.27  0.31  0.28  
2783 WASP-31        -0.08  0.00  0.07  -0.16 -0.08 -0.22 -0.07  0.00  0.02 -0.03 -0.07 -0.30 -0.06 -0.18 -0.09  
2784 HD 98219       -0.12  0.23 -0.04   0.05  0.02  0.05 -0.08  0.05  0.06  0.00  0.06  0.17  0.10  0.09  0.17  
2785 EPIC201445392  -0.04 -0.35 -0.09   0.01  0.04  0.02 -0.07  0.03  0.04  0.02  0.00  0.01 -0.00  0.03 -0.02  
2786 EPIC201629650  -0.15 -0.27 -0.18  -0.24 -0.14 -0.16 -0.13 -0.15 -0.21 -0.26 -0.16 -0.18 -0.18 -0.15 -0.10  
2787 HD 98736        0.32  0.47  0.32   0.53  0.31  0.39  0.33  0.32  0.32  0.33  0.35  0.44  0.36  0.40  0.20  
2788 EPIC201324549                     -0.26 -0.56       -0.57 -0.65 -0.37       -0.75 -0.82 -0.73 -0.45 -0.60  
2789 EPIC201546283   0.07  0.02  0.10   0.14  0.12  0.10  0.13  0.14  0.14  0.15  0.15  0.12  0.15  0.15  0.08  
2790 EPIC201577035  -0.07 -0.06  0.00  -0.08 -0.06 -0.07 -0.05 -0.09 -0.10 -0.08 -0.06 -0.08 -0.07 -0.09 -0.03  
2791 HD 99706       -0.16  0.18 -0.07   0.04  0.03  0.03 -0.06  0.12  0.08 -0.01  0.10  0.22  0.16  0.13  0.30  
2792 EPIC201613023  -0.04 -0.01  0.09  -0.07 -0.05  0.02 -0.06 -0.02 -0.01 -0.07 -0.05 -0.19 -0.08 -0.11 -0.07  
2793 HD 100337      -0.23  0.08 -0.02  -0.18 -0.10 -0.07 -0.19 -0.03 -0.04 -0.12 -0.08 -0.10 -0.03 -0.07  0.00  
2794 EPIC201295312   0.10 -0.04  0.16   0.10  0.10  0.09  0.12  0.14  0.14  0.11  0.12  0.11  0.14  0.14  0.14  
2795 EPIC201920032  -0.01 -0.13  0.04  -0.09  0.02  0.03 -0.04  0.02  0.02 -0.02 -0.04 -0.05 -0.03 -0.02 -0.06  
2796 EPIC201403446  -0.23 -0.33 -0.19  -0.32 -0.30 -0.31 -0.28 -0.27 -0.20 -0.01 -0.31 -0.64 -0.30 -0.44 -0.40  
2797 EPIC201505350  -0.00 -0.18 -0.00  -0.04  0.04  0.01  0.05  0.06  0.05  0.06  0.09  0.08  0.07  0.02  0.15  
2798 HD 101675       0.11  0.12  0.07   0.13  0.15  0.17  0.17  0.17  0.17  0.17  0.18  0.20  0.18  0.17  0.20  
2799 EPIC201828749  -0.15 -0.48 -0.01  -0.27 -0.17 -0.19 -0.16 -0.15 -0.15 -0.15 -0.15 -0.29 -0.17 -0.21 -0.06  
2800 HD 101847       0.12  0.26  0.19   0.15  0.15  0.17  0.18  0.25  0.19  0.19  0.24  0.23  0.23  0.21  0.25  
2801 HD 101904       0.06  0.13  0.17   0.11  0.09  0.12  0.09  0.12  0.11  0.04  0.10  0.10  0.12  0.12  0.14  
2802 HD 102195      -0.02 -0.06  0.03  -0.05  0.00  0.02  0.06  0.12  0.06  0.05  0.10  0.05  0.10  0.03  0.15  
2803 HD 102444      -0.15 -0.13 -0.01  -0.13 -0.08 -0.13 -0.16  0.01 -0.03 -0.08 -0.02 -0.09 -0.00 -0.07  0.19  
2804 HD 102956      -0.02  0.34  0.03   0.15  0.12  0.14  0.06  0.21  0.17  0.10  0.22  0.33  0.26  0.24  0.35  
2805 HD 103047      -0.05  0.29  0.01   0.11  0.10  0.14  0.02  0.18  0.14  0.07  0.20  0.27  0.22  0.20  0.32  
2806 EPIC201736247  -0.02 -0.18  0.13  -0.23 -0.11 -0.15 -0.24 -0.20 -0.17 -0.15 -0.35 -0.49 -0.32 -0.26 -0.41  
2807 EPIC201384232  -0.19 -0.29 -0.11  -0.32 -0.14 -0.26 -0.16 -0.20 -0.16 -0.12 -0.17 -0.23 -0.16 -0.20 -0.14  
2808 HD 103417       0.14  0.20  0.15   0.23  0.16  0.22  0.19  0.16  0.16  0.16  0.17  0.22  0.18  0.20  0.13  
2809 HD 103459       0.19  0.28  0.21   0.31  0.19  0.26  0.20  0.23  0.22  0.17  0.23  0.29  0.24  0.27  0.23  
2810 HD 103616      -0.01 -0.03  0.11  -0.06 -0.07  0.07 -0.05 -0.05 -0.04 -0.05 -0.07 -0.04 -0.04 -0.06 -0.13  
2811 HD 103828      -0.01  0.00 -0.00   0.00 -0.01  0.04 -0.00 -0.02 -0.02  0.02 -0.03 -0.05 -0.03 -0.02 -0.08  
2812 HD 103813      -0.16 -0.13  0.15  -0.21 -0.17 -0.07 -0.29 -0.17 -0.06 -0.21 -0.32 -0.37 -0.25 -0.21 -0.13  
2813 HD 103847      -0.07 -0.23 -0.04  -0.07  0.00 -0.01  0.05  0.10  0.05  0.05  0.07 -0.02  0.09  0.00  0.15  
2814 HD 103890       0.05  0.14  0.17  -0.01 -0.02 -0.08  0.02  0.04  0.00 -0.05  0.03 -0.08  0.03 -0.02  0.09  
2815 HD 104263       0.06  0.02  0.16   0.01  0.09  0.13  0.05  0.05  0.09  0.07  0.01 -0.03  0.02  0.03 -0.03  
2816 HD 104389       0.04 -0.09  0.05  -0.02  0.01 -0.04  0.01  0.05  0.02  0.01  0.04 -0.02  0.03 -0.01  0.09  
2817 HD 104437       0.13  0.21  0.14   0.19  0.15  0.16  0.17  0.16  0.13  0.12  0.16  0.21  0.17  0.17  0.15  
2818 HD 104588       0.22  0.30  0.26   0.29  0.28  0.35  0.28  0.30  0.29  0.27  0.28  0.29  0.31  0.35  0.31  
2819 HD 104860       0.06  0.01  0.13  -0.21 -0.06 -0.17 -0.01  0.09 -0.00 -0.25  0.03 -0.09  0.05 -0.08  0.21  
2820 HD 238069       0.24  0.29  0.29   0.31  0.25  0.29  0.24  0.25  0.24  0.21  0.25  0.31  0.26  0.29  0.26  
2821 HD 105279       0.23  0.40  0.29   0.41  0.24  0.31  0.29  0.29  0.27  0.23  0.28  0.38  0.29  0.35  0.27  
2822 HD 105546                         -1.56 -1.16       -1.35 -0.87 -0.85       -1.16 -2.14 -1.13 -1.43 -0.75  
2823 HD 105811      -0.05  0.29  0.10   0.10  0.04  0.06 -0.08  0.08  0.09 -0.00  0.09  0.17  0.14  0.12  0.24  
2824 HD 106088       0.26  0.37  0.27   0.43  0.26  0.35  0.28  0.32  0.31  0.25  0.32  0.42  0.34  0.40  0.35  
2825 HD 106279      -0.35 -0.00 -0.15  -0.28 -0.26 -0.21 -0.36 -0.10 -0.11 -0.29 -0.17 -0.18 -0.06 -0.11  0.19  
2826 HD 106270      -0.05 -0.04  0.04  -0.05  0.00 -0.01 -0.05  0.09  0.06 -0.03  0.05  0.00  0.07  0.04  0.28  
2827 HD 106314       0.06  0.22  0.16   0.11  0.06  0.09  0.02  0.19  0.12  0.06  0.17  0.25  0.21  0.17  0.32  
2828 HD 106421       0.42  0.56  0.63   0.65  0.40  0.59  0.52  0.55  0.53  0.41  0.52  0.67  0.56  0.60  0.69  
2829 HD 107211       0.29  0.51  0.32   0.55  0.31  0.40  0.34  0.29  0.29  0.31  0.31  0.45  0.31  0.41  0.24  
2830 HD 107181       0.23  0.28  0.26   0.35  0.25  0.32  0.26  0.29  0.26  0.23  0.30  0.35  0.31  0.34  0.28  
2831 HD 108189      -0.13 -0.08  0.07  -0.15 -0.10 -0.15 -0.15  0.05  0.01 -0.08  0.01 -0.13  0.03 -0.06  0.24  
2832 HD 108351       0.06  0.23  0.25   0.10  0.08  0.01  0.12  0.19  0.17  0.05  0.14  0.05  0.15  0.10  0.19  
2833 HD 108863      -0.14  0.29 -0.05   0.11  0.06  0.08 -0.05  0.15  0.12  0.04  0.15  0.28  0.20  0.18  0.41  
2834 HD 108942       0.20  0.35  0.21   0.36  0.23  0.26  0.25  0.23  0.20  0.22  0.25  0.36  0.25  0.31  0.18  
2835 HIP 61205      -0.06 -0.24  0.02  -0.14 -0.08 -0.14 -0.06  0.00 -0.04 -0.07 -0.01 -0.12 -0.02 -0.11  0.08  
2836 HD 109159      -0.23 -0.17 -0.11  -0.22 -0.13 -0.14 -0.20 -0.07 -0.09 -0.14 -0.10 -0.15 -0.08 -0.11  0.09  
2837 HD 109218      -0.20 -0.19 -0.08  -0.18 -0.11 -0.14 -0.18 -0.06 -0.09 -0.14 -0.09 -0.14 -0.07 -0.11  0.11  
2838 HD 109409       0.22  0.40  0.27   0.41  0.21  0.29  0.24  0.27  0.24  0.18  0.27  0.39  0.28  0.34  0.25  
2839 HD 109718       0.03  0.16  0.12   0.08  0.05  0.05  0.04  0.08  0.07 -0.06  0.07  0.10  0.09  0.09  0.11  
2840 HD 109749       0.20  0.34  0.23   0.37  0.22  0.26  0.24  0.23  0.22  0.21  0.23  0.34  0.24  0.28  0.21  
2841 HD 109929       0.26  0.46  0.42   0.50  0.31  0.41  0.40  0.40  0.34  0.33  0.42  0.49  0.40  0.44  0.37  
2842 HD 110044      -0.04 -0.01  0.00   0.01  0.01  0.01  0.03  0.00  0.02  0.04  0.01  0.04  0.03  0.02 -0.07  
2843 HD 110463      -0.03 -0.27 -0.07  -0.05 -0.01 -0.04  0.06  0.10  0.04  0.03  0.04 -0.00  0.06 -0.01  0.10  
2844 HD 110743       0.01  0.08  0.07   0.02 -0.00 -0.00  0.01  0.01 -0.01 -0.01  0.00 -0.01  0.01 -0.01  0.31  
2845 HD 110833       0.12  0.14  0.13   0.21  0.12  0.14  0.16  0.19  0.15  0.17  0.18  0.19  0.18  0.16  0.12  
2846 HD 110897      -0.27 -0.18 -0.20  -0.57 -0.38 -0.42 -0.40 -0.39 -0.32 -0.38 -0.49 -0.70 -0.44 -0.47 -0.50  
2847 HD 111814       0.16  0.29  0.22   0.32  0.17  0.25  0.18  0.22  0.20  0.15  0.21  0.28  0.22  0.27  0.23  
2848 HD 112415       0.28  0.37  0.29   0.44  0.28  0.36  0.28  0.26  0.26  0.24  0.28  0.36  0.28  0.34  0.21  
2849 HD 112758      -0.14 -0.44  0.12  -0.39 -0.24 -0.21 -0.25 -0.34 -0.23 -0.30 -0.50 -0.68 -0.48 -0.40 -0.50  
2850 HD 112973      -0.25 -0.02  0.01  -0.24 -0.12 -0.07 -0.23 -0.14 -0.03 -0.17 -0.26 -0.30 -0.20 -0.14 -0.11  
2851 HD 112988      -0.24 -0.11  0.01  -0.25 -0.15 -0.08 -0.25 -0.17 -0.05 -0.18 -0.29 -0.31 -0.23 -0.17 -0.13  
2852 BD+31 2447     -0.22 -0.10  0.02  -0.17 -0.15 -0.33 -0.13 -0.08 -0.02 -0.10 -0.14 -0.40 -0.15 -0.24 -0.14  
2853 HD 114161      -0.11  0.32 -0.01   0.17  0.07  0.11 -0.04  0.17  0.15  0.06  0.18  0.30  0.23  0.20  0.43  
2854 HD 114375      -0.01  0.18  0.03   0.11  0.07  0.11 -0.01  0.11  0.09  0.01  0.11  0.27  0.15  0.14  0.16  
2855 HD 114659      -0.10  0.31  0.02   0.21  0.06  0.11 -0.06  0.12  0.12  0.03  0.13  0.28  0.18  0.18  0.31  
2856 HD 115404 A    -0.13 -0.27 -0.09  -0.19 -0.13 -0.11 -0.04 -0.03 -0.08 -0.09 -0.10 -0.14 -0.07 -0.14 -0.14  
2857 HD 116956       0.03  0.01  0.06   0.02  0.01  0.04  0.07  0.19  0.10  0.08  0.14  0.16  0.16  0.07  0.18  
2858 HD 117122       0.01  0.00  0.04   0.02  0.05  0.07  0.04  0.02  0.05  0.02  0.01  0.03  0.03  0.03 -0.05  
2859 HD 117497       0.01  0.27  0.38   0.03  0.04 -0.06  0.11  0.14  0.11  0.02  0.10 -0.12  0.10  0.04  0.09  
2860 HD 117762      -0.40 -0.20 -0.18  -0.37 -0.29 -0.33 -0.39 -0.25 -0.24 -0.35 -0.31 -0.40 -0.26 -0.30 -0.08  
2861 HD 118082      -0.06  0.29  0.03   0.13  0.07  0.11 -0.03  0.13  0.11  0.03  0.13  0.28  0.17  0.18  0.26  
2862 HD 118744      -0.16  0.18  0.02   0.00 -0.05 -0.02 -0.18  0.04  0.01 -0.05  0.04  0.15  0.09  0.07  0.27  
2863 HD 120064                         -0.33 -0.28        0.05 -0.19  0.27       -0.19 -0.04 -0.13  0.15 -0.63  
2864 HD 120528       0.10  0.10  0.14   0.09  0.11  0.12  0.12  0.15  0.13  0.07  0.15  0.15  0.16  0.14  0.05  
2865 WASP15         -0.11  0.38 -0.16  -0.12 -0.09  0.02 -0.08  0.04  0.00 -0.14 -0.03 -0.25 -0.06 -0.17 -0.05  
2866 HD 121550      -0.04 -0.05  0.02  -0.02  0.01  0.04  0.01  0.01  0.02  0.02 -0.00 -0.03  0.00 -0.01 -0.09  
2867 HD 122253      -0.23  0.09 -0.12  -0.06 -0.04 -0.07 -0.14  0.02 -0.01 -0.07 -0.01  0.04  0.03  0.01  0.19  
2868 HIP 68461       0.30  0.46  0.30   0.57  0.32  0.40  0.33  0.30  0.30  0.28  0.33  0.47  0.33  0.43  0.27  
2869 HD 122386      -0.49 -0.14 -0.30  -0.33 -0.32 -0.34 -0.45 -0.25 -0.27 -0.39 -0.32 -0.40 -0.25 -0.29 -0.07  
2870 HD 122517      -0.23 -0.13  0.02  -0.26 -0.19 -0.13 -0.29 -0.19 -0.13 -0.24 -0.34 -0.42 -0.26 -0.26 -0.19  
2871 HD 122973       0.13 -0.02  0.16   0.07  0.13  0.12  0.14  0.20  0.16  0.16  0.21  0.15  0.20  0.14  0.30  
2872 HD 123239      -0.24  0.06 -0.07  -0.16 -0.13 -0.08 -0.27 -0.08 -0.07 -0.12 -0.12  0.01 -0.05 -0.03  0.11  
2873 HD 124257 B     0.08  0.02  0.10   0.09  0.13  0.14  0.14  0.15  0.12  0.09  0.12  0.13  0.13  0.14  0.18  
2874 HD 124257 A     0.09  0.14  0.19   0.09  0.12  0.15  0.14  0.17  0.15  0.05  0.14  0.13  0.15  0.16  0.23  
2875 HD 125390      -0.19  0.15 -0.07  -0.07 -0.06  0.01 -0.17 -0.02 -0.01 -0.09 -0.06  0.06  0.01  0.01 -0.00  
2876 HD 125217      -0.01  0.40  0.03   0.28  0.12  0.20  0.04  0.19  0.16  0.10  0.20  0.34  0.24  0.25  0.30  
2877 HD 125607      -0.18  0.19 -0.17  -0.01  0.00  0.01 -0.10  0.07  0.04 -0.03  0.07  0.14  0.10  0.08  0.24  
2878 HD 125612       0.13  0.15  0.17   0.18  0.19  0.22  0.21  0.24  0.20  0.21  0.23  0.24  0.22  0.23  0.28  
2879 HD 126583      -0.01 -0.02  0.03  -0.02 -0.01 -0.00  0.01  0.01 -0.01 -0.03 -0.02  0.01 -0.00 -0.01  0.04  
2880 HD 126990      -0.05  0.14 -0.01   0.15  0.11  0.12  0.04  0.22  0.16  0.10  0.17  0.27  0.23  0.20  0.42  
2881 HD 126868      -0.02  0.18  0.31  -0.01 -0.07 -0.10 -0.02  0.19  0.06 -0.03  0.11  0.01  0.14  0.00  0.33  
2882 HD 126991      -0.44 -0.33  0.01  -0.58 -0.37 -0.35 -0.43 -0.34 -0.24 -0.41 -0.53 -0.93 -0.48 -0.49 -0.24  
2883 HD 128642      -0.11 -0.12 -0.09  -0.11 -0.10 -0.08 -0.06 -0.02 -0.08 -0.11 -0.08 -0.09 -0.07 -0.10  0.04  
2884 HD 127741      -0.10  0.23  0.08  -0.02 -0.01  0.03 -0.09  0.03  0.01 -0.05  0.02  0.09  0.07  0.06  0.18  
2885 WASP-14        -0.28 -0.24 -0.00  -0.23 -0.11 -0.33 -0.10 -0.05 -0.04 -0.13 -0.12 -0.38 -0.11 -0.22 -0.09  
2886 HD 128095      -0.19  0.07 -0.10  -0.05 -0.04 -0.01 -0.16 -0.02 -0.02 -0.09 -0.03  0.05  0.00 -0.01  0.07  
2887 HD 128720       0.02  0.24  0.09   0.13  0.09  0.14  0.01  0.15  0.12  0.05  0.16  0.27  0.19  0.19  0.28  
2888 HD 129601      -0.06  0.15  0.06  -0.02  0.03  0.10 -0.08  0.05  0.08 -0.02  0.03  0.12  0.08  0.08  0.02  
2889 HD 130048      -0.03  0.40  0.11   0.25  0.07  0.10 -0.01  0.21  0.16  0.08  0.22  0.34  0.28  0.28  0.56  
2890 HD 131156      -0.16 -0.26 -0.03  -0.26 -0.19 -0.24 -0.13 -0.07 -0.14 -0.14 -0.11 -0.25 -0.12 -0.23 -0.02  
2891 HD 131183       0.09  0.10  0.15   0.06  0.15  0.20  0.10  0.12  0.17  0.14  0.08  0.02  0.09  0.11  0.04  
2892 HD 131496      -0.08  0.30 -0.00   0.22  0.12  0.18  0.02  0.18  0.17  0.10  0.20  0.33  0.24  0.25  0.30  
2893 HD 131582      -0.06 -0.49  0.01  -0.33 -0.24 -0.27 -0.22 -0.26 -0.25 -0.24 -0.33 -0.44 -0.33 -0.32 -0.62  
2894 HD 132254       0.05  0.39  0.23   0.10  0.10  0.08  0.14  0.22  0.18  0.14  0.15  0.02  0.16  0.13  0.19  
2895 HD 133125      -0.12 -0.17  0.01  -0.13 -0.09 -0.09 -0.09 -0.13 -0.11 -0.12 -0.14 -0.18 -0.13 -0.13 -0.13  
2896 WASP-24         0.01  0.24  0.10   0.03  0.03 -0.05  0.04  0.09  0.09 -0.00  0.04 -0.09  0.06  0.00  0.05  
2897 HD 134353       0.11  0.21  0.12   0.21  0.11  0.16  0.15  0.17  0.14  0.16  0.16  0.22  0.17  0.16  0.06  
2898 HIP 74346       0.24  0.09  0.31   0.12  0.15  0.23  0.15  0.12  0.15  0.14  0.07  0.04  0.09  0.11 -0.13  
2899 HD 238433      -0.31  0.10 -0.19  -0.12 -0.09 -0.11 -0.21 -0.04 -0.04 -0.12 -0.05 -0.02 -0.00 -0.03  0.20  
2900 HD 135872      -0.12  0.19 -0.02   0.01  0.03  0.05 -0.06  0.09  0.08  0.01  0.09  0.16  0.12  0.12  0.27  
2901 HD 136274      -0.07 -0.10  0.17  -0.12 -0.05  0.01 -0.08 -0.14 -0.04 -0.11 -0.24 -0.35 -0.23 -0.18 -0.23  
2902 HD 136202       0.05  0.08  0.27   0.04  0.02 -0.00  0.04  0.14  0.09 -0.08  0.08 -0.05  0.10  0.04  0.22  
2903 HD 136513      -0.32 -0.05 -0.18  -0.25 -0.17 -0.12 -0.32 -0.12 -0.09 -0.20 -0.17 -0.10 -0.10 -0.12 -0.05  
2904 HD 137368      -0.07  0.07  0.16  -0.11 -0.04  0.05 -0.16 -0.10  0.03 -0.09 -0.18 -0.15 -0.12 -0.07 -0.08  
2905 HD 139907       0.26  0.42  0.30   0.45  0.29  0.37  0.34  0.32  0.30  0.29  0.32  0.45  0.32  0.39  0.30  
2906 HD 140025       0.09  0.27  0.22   0.16  0.13  0.16  0.09  0.21  0.18  0.14  0.18  0.17  0.19  0.16  0.20  
2907 HD 141399       0.27  0.27  0.33   0.32  0.30  0.37  0.32  0.32  0.33  0.29  0.31  0.34  0.33  0.34  0.25  
2908 HD 141272      -0.09 -0.16 -0.01  -0.15 -0.09 -0.06 -0.02  0.05 -0.02 -0.04  0.00 -0.07  0.01 -0.09  0.08  
2909 HD 142091      -0.02  0.33  0.03   0.22  0.16  0.23  0.05  0.20  0.19  0.12  0.20  0.36  0.25  0.28  0.29  
2910 HD 142626      -0.13 -0.28 -0.05  -0.20 -0.11 -0.15 -0.09 -0.09 -0.09 -0.13 -0.12 -0.19 -0.11 -0.16 -0.03  
2911 HD 143174       0.12  0.13  0.08   0.09  0.12  0.13  0.14  0.20  0.17  0.18  0.19  0.16  0.18  0.14  0.27  
2912 WASP-17        -0.44 -0.14  0.09  -0.20 -0.10 -0.20 -0.02  0.03  0.02  0.00 -0.03 -0.38  0.01 -0.21 -0.17  
2913 EPIC204221263   0.20  0.22  0.22   0.35  0.22  0.26  0.23  0.20  0.24  0.21  0.23  0.33  0.23  0.27  0.15  
2914 XO-1           -0.09 -0.16 -0.04  -0.20 -0.07 -0.06 -0.06 -0.02 -0.03 -0.05 -0.09 -0.21 -0.07 -0.09  0.00  
2915 HD 144287      -0.07 -0.19  0.07  -0.18 -0.04  0.02 -0.05 -0.05 -0.02 -0.04 -0.11 -0.20 -0.10 -0.12 -0.17  
2916 HD 144363      -0.18  0.09 -0.04  -0.08 -0.06 -0.03 -0.17 -0.05 -0.05 -0.14 -0.06  0.00 -0.03 -0.02  0.02  
2917 HD 144872      -0.05 -0.42 -0.00  -0.23 -0.23 -0.26 -0.15 -0.18 -0.21 -0.21 -0.26 -0.32 -0.25 -0.28 -0.31  
2918 EPIC203771098   0.30  0.41  0.28   0.54  0.34  0.45  0.34  0.31  0.33  0.32  0.32  0.48  0.34  0.43  0.30  
2919 HIP 79308      -0.16 -0.16 -0.12  -0.17 -0.14 -0.14 -0.13 -0.15 -0.16 -0.15 -0.16 -0.22 -0.17 -0.18 -0.15  
2920 HD 145428      -0.12  0.03  0.13  -0.14 -0.07  0.03 -0.20 -0.11  0.02 -0.11 -0.21 -0.21 -0.16 -0.09 -0.10  
2921 HD 145958 A    -0.09 -0.09 -0.04  -0.08 -0.03 -0.04 -0.04 -0.04 -0.04 -0.03 -0.05 -0.08 -0.05 -0.06 -0.01  
2922 HD 146278      -0.18  0.15 -0.06   0.01 -0.01  0.05 -0.13  0.03  0.06 -0.02  0.04  0.16  0.09  0.09  0.19  
2923 HD 146050       0.30  0.38  0.32   0.46  0.29  0.36  0.30  0.29  0.28  0.25  0.30  0.37  0.30  0.35  0.25  
2924 WASP38          0.04  0.22  0.26   0.04  0.01 -0.08  0.04  0.09  0.10  0.03  0.06 -0.05  0.07  0.01  0.06  
2925 HIP 80096       0.28  0.29  0.28   0.31  0.25  0.35  0.26  0.25  0.25  0.25  0.24  0.23  0.26  0.27  0.05  
2926 EPIC204129699   0.12  0.15  0.16   0.17  0.13  0.13  0.16  0.16  0.16  0.14  0.18  0.14  0.19  0.17  0.17  
2927 HD 147750      -0.15 -0.26 -0.05  -0.17 -0.12 -0.14 -0.11 -0.11 -0.12 -0.13 -0.14 -0.22 -0.14 -0.16 -0.08  
2928 HD 147752      -0.02 -0.10  0.05  -0.07 -0.06 -0.05  0.02  0.05 -0.01 -0.02  0.01 -0.02  0.03 -0.05  0.06  
2929 HD 148164       0.11  0.29  0.24   0.21  0.18  0.24  0.20  0.28  0.23  0.12  0.22  0.15  0.24  0.25  0.26  
2930 HD 148284       0.10  0.16  0.15   0.11  0.11  0.16  0.11  0.16  0.14  0.08  0.13  0.16  0.16  0.16  0.11  
2931 HD 149026       0.29  0.39  0.33   0.48  0.27  0.36  0.36  0.40  0.33  0.22  0.32  0.46  0.36  0.39  0.36  
2932 HD 150706      -0.01 -0.07 -0.02  -0.10 -0.04 -0.11 -0.02  0.04  0.01  0.02  0.04 -0.08  0.02 -0.06  0.09  
2933 HD 234314       0.13  0.12  0.25   0.10  0.17  0.25  0.16  0.16  0.20  0.15  0.12  0.10  0.14  0.16  0.09  
2934 HD 149143       0.21  0.36  0.26   0.37  0.24  0.30  0.25  0.30  0.27  0.22  0.30  0.37  0.29  0.34  0.32  
2935 HD 149750       0.15  0.25  0.21   0.24  0.16  0.21  0.17  0.17  0.15  0.12  0.18  0.23  0.19  0.22  0.16  
2936 HD 151504       0.07  0.08  0.16   0.05  0.10  0.17  0.08  0.07  0.11  0.09  0.05  0.00  0.06  0.06 -0.05  
2937 HD 152125       0.08  0.11  0.08   0.13  0.09  0.14  0.10  0.10  0.10  0.09  0.08  0.12  0.09  0.12  0.07  
2938 EPIC205071984  -0.07  0.01  0.07  -0.07 -0.04 -0.05 -0.03 -0.02  0.01 -0.02 -0.03 -0.08 -0.02 -0.04 -0.02  
2939 HD 152733      -0.09  0.29  0.01   0.10  0.04  0.10 -0.04  0.11  0.09  0.01  0.11  0.26  0.16  0.15  0.26  
2940 HD 152581      -0.40 -0.13 -0.19  -0.33 -0.27 -0.31 -0.36 -0.22 -0.22 -0.32 -0.27 -0.33 -0.21 -0.25  0.00  
2941 HD 153525      -0.06 -0.31 -0.13  -0.04 -0.05 -0.08  0.07  0.06  0.00  0.00 -0.00 -0.03  0.02 -0.05  0.00  
2942 HD 154325       0.11  0.17  0.12   0.18  0.11  0.15  0.12  0.12  0.11  0.11  0.11  0.16  0.12  0.14  0.06  
2943 HD 154144       0.26  0.55  0.42   0.49  0.24  0.38  0.32  0.42  0.36  0.40  0.36  0.49  0.37  0.36  0.31  
2944 HD 155456       0.21  0.30  0.20   0.38  0.23  0.31  0.24  0.24  0.24  0.26  0.25  0.29  0.25  0.27  0.13  
2945 HD 155413       0.14  0.30  0.28   0.26  0.13  0.19  0.18  0.27  0.22  0.12  0.24  0.31  0.27  0.28  0.39  
2946 HD 156279       0.10  0.17  0.10   0.18  0.12  0.17  0.14  0.13  0.14  0.14  0.13  0.18  0.14  0.15  0.08  
2947 HD 155712      -0.10 -0.22 -0.12  -0.05 -0.04 -0.02 -0.03 -0.05 -0.03 -0.02 -0.08 -0.10 -0.07 -0.06 -0.19  
2948 HD 156342       0.22  0.44  0.35   0.46  0.24  0.37  0.30  0.33  0.29  0.29  0.31  0.40  0.32  0.36  0.33  
2949 HD 156846       0.12  0.33  0.30   0.26  0.14  0.20  0.19  0.26  0.22  0.14  0.23  0.20  0.24  0.23  0.29  
2950 HD 158449      -0.34 -0.03 -0.20  -0.23 -0.17 -0.19 -0.28 -0.14 -0.13 -0.21 -0.18 -0.12 -0.12 -0.15  0.02  
2951 HD 159062      -0.18 -0.38  0.12  -0.32 -0.20 -0.15 -0.20 -0.28 -0.17 -0.23 -0.43 -0.62 -0.41 -0.36  0.00  
2952 HIP 85977       0.43  0.41  0.40   0.53  0.33  0.43  0.32  0.35  0.32  0.30  0.30  0.32  0.34  0.36  0.07  
2953 HD 160215      -0.09  0.13  0.02  -0.03  0.02  0.09 -0.07  0.04  0.07 -0.01  0.03  0.09  0.08  0.05 -0.00  
2954 HD 161284       0.06 -0.06  0.09   0.09  0.04  0.09  0.12  0.15  0.09  0.08  0.10  0.11  0.13  0.07  0.07  
2955 HD 162003      -0.17  0.16  0.30   0.06 -0.01 -0.22  0.04  0.14  0.09 -0.06  0.08 -0.18  0.09 -0.05  0.14  
2956 HD 162004      -0.02  0.20  0.24   0.04  0.03 -0.15  0.07  0.14  0.10  0.00  0.08 -0.08  0.09  0.00  0.11  
2957 HD 161198      -0.14 -0.35  0.15  -0.37 -0.25 -0.18 -0.24 -0.31 -0.22 -0.27 -0.42 -0.60 -0.42 -0.37 -0.41  
2958 HD 161479       0.25  0.32  0.26   0.38  0.20  0.29  0.26  0.28  0.24  0.22  0.27  0.34  0.28  0.28  0.18  
2959 HIP 87123      -0.06  0.08  0.15  -0.08 -0.03  0.10 -0.16 -0.04  0.06 -0.07 -0.13 -0.07 -0.07 -0.03 -0.03  
2960 HD 162232       0.11  0.21  0.23   0.23  0.11  0.18  0.14  0.16  0.15  0.17  0.14  0.16  0.14  0.15  0.12  
2961 TrES-3         -0.23 -0.34 -0.09  -0.34 -0.22 -0.24 -0.18 -0.22 -0.18 -0.22 -0.25 -0.39 -0.24 -0.28 -0.18  
2962 TrES-4          0.11  0.43  0.43   0.32  0.19  0.20  0.28  0.35  0.32  0.19  0.30  0.26  0.32  0.27  0.36  
2963 HIP 87579      -0.00 -0.27  0.03  -0.13 -0.10 -0.11 -0.01  0.02 -0.05 -0.06 -0.05 -0.10 -0.03 -0.12 -0.07  
2964 HD 163607       0.15  0.22  0.20   0.16  0.15  0.18  0.15  0.19  0.18  0.13  0.17  0.18  0.19  0.18  0.17  
2965 HD 163589       0.12  0.17  0.16   0.20  0.14  0.21  0.15  0.20  0.18  0.15  0.19  0.22  0.20  0.21  0.14  
2966 HD 164330       0.22  0.36  0.24   0.41  0.23  0.29  0.26  0.26  0.24  0.18  0.24  0.37  0.26  0.32  0.18  
2967 HD 164509       0.13  0.16  0.16   0.19  0.17  0.17  0.18  0.20  0.15  0.16  0.20  0.22  0.20  0.20  0.26  
2968 HD 165173      -0.04 -0.03  0.01   0.00  0.02  0.05  0.01 -0.01  0.02  0.00 -0.02 -0.02 -0.01 -0.01 -0.03  
2969 GJ 702 A        0.01  0.02  0.05   0.03  0.02  0.05  0.07  0.09  0.07  0.06  0.08  0.05  0.08  0.04  0.07  
2970 HD 165401      -0.22 -0.32 -0.08  -0.25 -0.20 -0.12 -0.15 -0.30 -0.08 -0.10 -0.37 -0.55 -0.36 -0.29 -0.46  
2971 HD 166494       0.16  0.28  0.29   0.25  0.12  0.19  0.16  0.29  0.25  0.16  0.25  0.31  0.27  0.27  0.35  
2972 HD 168151      -0.44 -0.13 -0.01  -0.16 -0.18 -0.55 -0.15 -0.13 -0.04 -0.07 -0.18 -0.48 -0.17 -0.29 -0.29  
2973 HAT-P-5         0.08  0.11  0.10   0.12  0.10  0.09  0.13  0.13  0.10  0.11  0.11  0.11  0.11  0.11  0.12  
2974 HD 168603       0.07 -0.00  0.10   0.08  0.08  0.09  0.14  0.20  0.14  0.13  0.19  0.17  0.19  0.12  0.24  
2975 HD 169889      -0.08 -0.07  0.02  -0.14 -0.09 -0.08 -0.09 -0.12 -0.10 -0.12 -0.15 -0.19 -0.14 -0.15  0.30  
2976 HD 171264      -0.14 -0.03 -0.04  -0.11 -0.06 -0.07 -0.13  0.03 -0.00 -0.05  0.02 -0.02  0.03 -0.02  0.21  
2977 WASP-3         -0.13  0.37  0.17  -0.12 -0.06 -0.34  0.03  0.04  0.05 -0.14 -0.01 -0.23  0.01 -0.10 -0.06  
2978 HD 171238       0.12  0.19  0.16   0.21  0.14  0.17  0.18  0.21  0.18  0.18  0.21  0.24  0.20  0.20  0.15  
2979 HIP 91605      -0.19 -0.46 -0.13  -0.31 -0.28 -0.29 -0.23 -0.28 -0.28 -0.27 -0.33 -0.39 -0.33 -0.34 -0.37  
2980 Kepler-94       0.23  0.44  0.12   0.71  0.34  0.48  0.39  0.45  0.37  0.34  0.36  0.42  0.42  0.48  0.27  
2981 KOI-263        -0.09 -0.12  0.01  -0.19 -0.10 -0.12 -0.11 -0.07 -0.04 -0.16 -0.12 -0.26 -0.12 -0.15 -0.17  
2982 Kepler-8       -0.07  0.55  0.05  -0.12 -0.06 -0.10 -0.04  0.06  0.08 -0.04 -0.05 -0.28 -0.01 -0.07 -0.16  
2983 Kepler-102      0.04 -0.15 -0.06   0.14  0.07  0.09  0.13  0.16  0.10  0.10  0.10  0.10  0.12  0.11  0.06  
2985 KOI-1581        0.12  0.12  0.21   0.02  0.13  0.18  0.10  0.15  0.17  0.15  0.17  0.27  0.20  0.17  0.29  
2986 Kepler-128     -0.02  0.09  0.16   0.00 -0.03 -0.11  0.01  0.03  0.06 -0.05  0.00 -0.12  0.02 -0.03 -0.01  
2987 Kepler-422      0.15  0.18  0.17   0.25  0.17  0.23  0.20  0.21  0.19  0.17  0.19  0.25  0.19  0.23  0.17  
2988 Kepler-410     -0.11  0.35  0.28   0.03 -0.02 -0.04  0.05  0.11  0.09  0.04  0.09 -0.14  0.07 -0.06  0.00  
2989 Kepler-62      -0.21 -0.52 -0.16  -0.40 -0.29 -0.29 -0.26 -0.28 -0.28 -0.29 -0.38 -0.47 -0.36 -0.39 -0.73  
2990 HD 343246       0.17  0.25  0.20   0.21  0.22  0.25  0.20  0.22  0.23  0.20  0.24  0.22  0.24  0.26  0.24  
2991 KOI-2926       -0.39 -0.38  0.11  -0.48 -0.37 -0.54 -0.49 -0.47 -0.06 -0.39 -0.52 -0.71 -0.51 -0.52 -0.31  
2992 HD 175425       0.07  0.08  0.15   0.13  0.10  0.15  0.11  0.10  0.10  0.11  0.10  0.10  0.12  0.12  0.00  
2993 KOI-4199       -0.05 -0.27  0.06  -0.19 -0.12 -0.19 -0.22 -0.18 -0.11 -0.16 -0.15 -0.19 -0.19 -0.20 -0.19  
2994 KOI-4717                          -0.39 -0.24       -0.29 -0.28 -0.19       -0.31 -0.56 -0.36 -0.44 -0.10  
2995 HD 175742       0.15 -0.07  0.28   0.15 -0.08  0.11  0.14  0.25  0.09  0.02  0.02  0.16  0.11  0.03 -0.20  
2996 HIP 92922       0.27  0.32  0.30   0.33  0.27  0.36  0.28  0.32  0.31  0.26  0.29  0.35  0.31  0.33  0.23  
2997 Kepler-37      -0.29 -0.44 -0.16  -0.36 -0.27 -0.28 -0.26 -0.29 -0.26 -0.28 -0.32 -0.43 -0.32 -0.34 -0.26  
2998 KOI-180        -0.07 -0.16 -0.03  -0.14 -0.06 -0.09 -0.05 -0.00 -0.05 -0.05 -0.02 -0.10 -0.04 -0.09  0.08  
2999 KOI-367         0.04 -0.01  0.04   0.03  0.11  0.10  0.08  0.10  0.15  0.15  0.13  0.11  0.11  0.12  0.09  
3000 Kepler-95       0.20  0.26  0.26   0.25  0.19  0.26  0.19  0.21  0.22  0.20  0.19  0.23  0.20  0.22  0.13  
3001 Kepler-408     -0.11 -0.04 -0.05  -0.22 -0.14 -0.18 -0.14 -0.05 -0.03 -0.02 -0.14 -0.40 -0.12 -0.19 -0.11  
3002 HD 177274       0.16  0.31  0.27   0.24  0.15  0.20  0.20  0.21  0.18  0.11  0.21  0.26  0.21  0.23  0.24  
3003 KOI-2169        0.01  0.01  0.03   0.06  0.06  0.10  0.10  0.09  0.11  0.11  0.09  0.11  0.11  0.09  0.10  
3004 HD 176733      -0.05 -0.04 -0.01  -0.04 -0.02  0.01 -0.02 -0.06 -0.03 -0.04 -0.06 -0.07 -0.05 -0.04 -0.07  
3005 Kepler-9       -0.02 -0.15  0.01  -0.02  0.01 -0.00  0.04  0.07  0.02  0.01  0.07 -0.03  0.05 -0.03  0.16  
3006 Kepler-4        0.06  0.13  0.16   0.10  0.11  0.17  0.11  0.18  0.14  0.10  0.12  0.09  0.13  0.14  0.13  
3007 Kepler-98       0.05  0.07  0.07   0.05  0.08  0.08  0.10  0.13  0.12  0.10  0.09  0.09  0.12  0.09  0.16  
3009 KOI-2931        0.09 -0.07  0.28  -0.20 -0.12 -0.27 -0.08 -0.14 -0.12 -0.13 -0.15 -0.27 -0.16 -0.13 -0.04  
3010 KOI-2410       -0.25 -0.55 -0.35  -0.22 -0.17  0.03 -0.17 -0.10 -0.03 -0.24 -0.13 -0.19 -0.17 -0.17 -0.10  
3011 Kepler-407      0.31  0.47  0.28   0.55  0.32  0.39  0.37  0.31  0.33  0.31  0.32  0.45  0.34  0.41  0.19  
3012 KOI-3283       -0.28 -0.30 -0.29  -0.13 -0.13 -0.12 -0.11 -0.00 -0.07 -0.12 -0.12 -0.21 -0.10 -0.16 -0.43  
3013 KOI-466        -0.06  0.50  0.08   0.04 -0.02  0.05  0.02  0.07  0.14  0.07  0.00 -0.24  0.00  0.00 -0.15  
3014 Kepler-12       0.03  0.11  0.11  -0.02  0.03  0.04  0.04  0.11  0.11  0.01  0.06 -0.07  0.06  0.05  0.17  
3015 KOI-600        -0.03 -0.63  0.04  -0.16 -0.03 -0.03 -0.05 -0.08  0.04  0.07  0.01 -0.13 -0.03 -0.09  0.15  
3016 KOI-4054       -0.10 -0.16 -0.13  -0.04 -0.00  0.03  0.02  0.08  0.03  0.03  0.09  0.04  0.07  0.04  0.13  
3017 Kepler-25      -0.04  0.09  0.15  -0.05 -0.04 -0.22  0.01  0.05  0.04 -0.06  0.00 -0.14  0.02 -0.07 -0.03  
3018 TrES-2         -0.03 -0.16 -0.02  -0.11 -0.04 -0.08 -0.02  0.00 -0.01 -0.02 -0.02 -0.11 -0.02 -0.07  0.06  
3019 Kepler-152     -0.26 -0.23 -0.22  -0.11 -0.12 -0.13 -0.12 -0.15 -0.09 -0.07 -0.12 -0.19 -0.16 -0.16 -0.31  
3020 KOI-1431        0.14  0.21  0.17   0.27  0.17  0.22  0.22  0.18  0.17  0.17  0.18  0.24  0.19  0.21  0.10  
3021 HD 178251      -0.41 -0.46 -0.03  -0.59 -0.39 -0.33 -0.52 -0.33 -0.26 -0.46 -0.56 -0.75 -0.48 -0.44 -0.13  
3022 Kepler-97      -0.15 -0.25 -0.11  -0.23 -0.15 -0.22 -0.15 -0.16 -0.16 -0.16 -0.19 -0.32 -0.19 -0.24 -0.12  
3023 KOI-4898       -0.04  0.26  0.16  -0.12 -0.01  0.05 -0.03 -0.16  0.01  0.08 -0.19 -0.33 -0.15 -0.10  0.35  
3024 Kepler-174     -0.03 -0.53  0.16  -0.46 -0.33 -0.31 -0.42 -0.42 -0.31 -0.42 -0.62 -0.81 -0.59 -0.54 -1.54  
3025 KOI-273         0.18  0.32  0.17   0.37  0.18  0.25  0.22  0.19  0.17  0.18  0.20  0.30  0.21  0.25  0.10  
3026 KOI-111        -0.26 -0.43 -0.14  -0.44 -0.36 -0.43 -0.30 -0.37 -0.27 -0.30 -0.44 -0.64 -0.41 -0.44 -0.47  
3027 Kepler-411      0.21 -0.03  0.16   0.22  0.11  0.18  0.21  0.29  0.17  0.16  0.19  0.22  0.24  0.18  0.07  
3028 HD 179306      -0.11  0.35  0.04   0.18  0.00  0.01 -0.05  0.19  0.12  0.00  0.19  0.22  0.24  0.20  0.65  
3029 KOI-1421       -0.04 -0.95  0.29  -0.19  0.09  0.03 -0.05 -0.11  0.09 -0.05 -0.03 -0.23 -0.08 -0.06 -0.11  
3030 KOI-1477       -0.13 -0.03 -0.14  -0.11 -0.09 -0.24 -0.08  0.02  0.03 -0.07 -0.09 -0.15 -0.03 -0.10 -0.05  
3031 Kepler-20       0.01 -0.01  0.09  -0.02  0.02  0.04  0.06  0.04  0.05  0.04  0.03  0.01  0.03  0.01  0.06  
3032 Kepler-14      -0.16  0.09  0.30   0.03  0.04 -0.27  0.08  0.14  0.12  0.23  0.12 -0.17  0.12 -0.01  0.27  
3033 HD 179079       0.19  0.29  0.25   0.27  0.20  0.26  0.22  0.23  0.21  0.16  0.22  0.29  0.24  0.26  0.23  
3034 Kepler-113      0.48  0.30  0.54   0.23  0.18  0.22  0.22  0.20  0.17  0.15  0.13  0.14  0.16  0.18 -0.08  
3035 HD 180161       0.08  0.09  0.12   0.09  0.07  0.09  0.13  0.19  0.12  0.13  0.18  0.17  0.18  0.12  0.22  
3036 Kepler-50      -0.09  0.04  0.18  -0.12 -0.07 -0.28 -0.03  0.01  0.06 -0.08 -0.03 -0.21 -0.01 -0.11 -0.06  
3037 KOI-1209        0.04  0.22  0.12   0.05  0.04  0.09 -0.03  0.12  0.06  0.13  0.09  0.02  0.07  0.01  0.14  
3038 HD 179498       0.04  0.32  0.33   0.11  0.07 -0.02  0.08  0.26  0.20 -0.00  0.21  0.08  0.23  0.17  0.42  
3039 HD 180053       0.14  0.48  0.32   0.34  0.16  0.23  0.11  0.26  0.22  0.15  0.26  0.35  0.30  0.28  0.35  
3040 Kepler-131      0.09  0.07  0.10   0.08  0.11  0.12  0.14  0.16  0.13  0.12  0.15  0.13  0.14  0.12  0.17  
3041 Kepler-7        0.03  0.36  0.32   0.18  0.12  0.12  0.13  0.22  0.19  0.09  0.22  0.11  0.20  0.17  0.36  
3042 Kepler-65       0.11  0.25  0.29   0.21  0.12  0.05  0.18  0.22  0.19  0.15  0.19  0.17  0.20  0.16  0.14  
3043 Kepler-103      0.08  0.15  0.19   0.16  0.09  0.13  0.13  0.14  0.12  0.12  0.11  0.15  0.13  0.16  0.10  
3045 Kepler-22      -0.25 -0.30 -0.17  -0.33 -0.23 -0.25 -0.22 -0.24 -0.22 -0.26 -0.30 -0.42 -0.29 -0.32 -0.22  
3046 Kepler-63       0.01 -0.15  0.05  -0.05  0.04  0.03  0.09  0.20  0.11  0.11  0.15  0.03  0.14  0.05  0.23  
3047 HD 182189      -0.03 -0.05  0.15  -0.02  0.02  0.12 -0.00 -0.00  0.08  0.02 -0.10 -0.22 -0.08 -0.05 -0.06  
3048 Kepler-126     -0.13  0.04  0.06  -0.15 -0.14 -0.42 -0.09 -0.07 -0.02  0.02 -0.13 -0.37 -0.11 -0.21 -0.21  
3049 HD 180512      -0.02  0.26  0.50   0.20  0.15 -0.03  0.13  0.23  0.21 -0.00  0.21  0.02  0.24  0.11  1.36  
3050 Kepler-373     -0.05  0.07 -0.11   0.06  0.06  0.04 -0.03  0.08  0.08 -0.08  0.08 -0.08  0.08 -0.01  0.20  
3051 Kepler-426     -0.32 -0.34 -0.33  -0.43 -0.12 -0.03 -0.22 -0.12 -0.09 -0.23 -0.25 -0.58 -0.30 -0.22 -0.28  
3052 HD 181207      -0.11 -0.14 -0.03  -0.19 -0.15 -0.20 -0.15 -0.12 -0.08 -0.06 -0.16 -0.34 -0.15 -0.19 -0.20  
3053 KOI-5949       -0.23 -0.36 -0.18  -0.27 -0.25 -0.27 -0.25 -0.25 -0.28 -0.37 -0.30 -0.42 -0.30 -0.32 -0.37  
3054 KOI-5           0.03  0.12  0.23   0.16  0.08  0.11  0.10  0.21  0.20  0.15  0.15  0.13  0.16  0.14  0.09  
3055 HIP 94931      -0.17 -0.53  0.09  -0.41 -0.27 -0.23 -0.28 -0.33 -0.23 -0.29 -0.55 -0.69 -0.49 -0.43 -0.60  
3056 HD 180902      -0.13  0.26 -0.04   0.04  0.02  0.03 -0.09  0.06  0.04 -0.02  0.07  0.17  0.10  0.12  0.20  
3057 HD 181342       0.04  0.41  0.09   0.35  0.18  0.25  0.09  0.26  0.23  0.15  0.27  0.40  0.31  0.32  0.43  
3058 Kepler-109     -0.02  0.04  0.01  -0.03 -0.04 -0.02 -0.02 -0.01 -0.01  0.01 -0.03 -0.08 -0.02 -0.03 -0.07  
3059 Kepler-19      -0.13 -0.11 -0.00  -0.15 -0.11 -0.08 -0.09 -0.10 -0.10 -0.13 -0.12 -0.16 -0.12 -0.15 -0.04  
3060 HD 182736      -0.22 -0.19 -0.11  -0.19 -0.13 -0.14 -0.19 -0.07 -0.11 -0.16 -0.11 -0.16 -0.08 -0.12  0.06  
3061 HD 182756       0.29  0.45  0.33   0.54  0.34  0.42  0.38  0.36  0.35  0.35  0.38  0.51  0.37  0.46  0.33  
3062 WASP-48         0.10  0.55  0.33   0.16  0.14  0.17  0.21  0.28  0.26  0.11  0.23  0.08  0.23  0.17  0.30  
3063 HD 182619      -0.10 -0.14 -0.01  -0.13 -0.08 -0.04 -0.07 -0.10 -0.07 -0.12 -0.11 -0.15 -0.12 -0.12 -0.06  
3064 Kepler-36      -0.15 -0.04 -0.01  -0.21 -0.16 -0.27 -0.14 -0.13 -0.07 -0.14 -0.17 -0.39 -0.16 -0.22 -0.23  
3065 Kepler-100      0.06  0.14  0.18   0.12  0.07  0.12  0.07  0.10  0.10  0.07  0.09  0.08  0.09  0.10  0.05  
3066 KOI-4385        0.09 -0.08  0.10   0.10  0.11  0.14  0.13  0.08  0.12  0.13  0.12  0.13  0.12  0.06  0.03  
3067 Kepler-93      -0.15 -0.29 -0.05  -0.18 -0.12 -0.13 -0.16 -0.15 -0.12 -0.14 -0.16 -0.24 -0.17 -0.17 -0.17  
3068 KOI-75         -0.08 -0.08  0.12  -0.13 -0.14 -0.20 -0.11 -0.01 -0.03 -0.22 -0.06 -0.27 -0.06 -0.15  0.12  
3069 KOI-3278        0.09  0.01  0.17   0.00  0.05  0.05  0.08  0.09  0.10  0.07  0.14  0.15  0.13  0.07 -0.02  
3070 HD 183298       0.06  0.19  0.19   0.12  0.05  0.06  0.08  0.12  0.10  0.01  0.09  0.07  0.10  0.09  0.09  
3071 KOI-1739       -0.06 -0.95 -0.02  -0.25 -0.05 -0.08 -0.12 -0.10 -0.06  0.09 -0.12 -0.01 -0.02 -0.06 -0.33  
3072 KOI-103        -0.08 -0.10  0.01  -0.13 -0.08 -0.13 -0.05 -0.05 -0.07 -0.08 -0.05 -0.12 -0.06 -0.10  0.02  
3073 CoRoT-2        -0.04 -0.08  0.08  -0.13 -0.10 -0.13 -0.06  0.10  0.03 -0.02 -0.01 -0.07  0.03 -0.10  0.12  
3074 Kepler-406      0.13  0.15  0.14   0.22  0.19  0.27  0.19  0.20  0.20  0.21  0.18  0.19  0.20  0.23  0.13  
3075 HD 183473      -0.13 -0.09 -0.06  -0.16 -0.12 -0.15 -0.15 -0.05 -0.09 -0.16 -0.10 -0.18 -0.07 -0.11  0.01  
3076 KOI-760        -0.01  0.32  0.22  -0.03  0.09 -0.19  0.11  0.01  0.16  0.08  0.07  0.17  0.08  0.04  0.08  
3077 HD 183216       0.14  0.22  0.19   0.19  0.14  0.17  0.18  0.24  0.19  0.22  0.24  0.22  0.23  0.20  0.21  
3078 KOI-2687       -0.02 -0.11 -0.01  -0.12 -0.01 -0.04  0.00  0.05  0.02  0.00  0.02 -0.10  0.02 -0.04  0.12  
3079 KOI-4418        0.20  0.23  0.27   0.01  0.07  0.21  0.13  0.14  0.04  0.04  0.15  0.10  0.17  0.07  0.11  
3080 HD 231701       0.01  0.27  0.21   0.07  0.01 -0.03  0.04  0.06  0.07  0.02  0.04 -0.03  0.05  0.02  0.01  
3081 KOI-896         0.12  0.19  0.13   0.36  0.24  0.17  0.19  0.37  0.27  0.16  0.21  0.40  0.22  0.28  0.43  
3082 KOI-328        -0.10 -0.06 -0.04  -0.13 -0.16 -0.12 -0.11  0.01 -0.05  0.15 -0.10 -0.18 -0.11 -0.21 -0.06  
3083 KOI-2841        0.11 -0.45  0.32  -0.21 -0.10 -0.20 -0.19 -0.07  0.04 -0.09 -0.21 -0.34 -0.18 -0.17 -0.43  
3084 KOI-1925        0.02  0.04  0.07   0.07  0.05  0.09  0.05  0.04  0.07  0.07  0.04  0.03  0.04  0.05 -0.04  
3085 KOI-5929       -0.05 -0.28  0.22  -0.16 -0.04 -0.01 -0.07 -0.15 -0.02 -0.09 -0.12 -0.36 -0.16 -0.17 -0.21  
3086 KOI-399        -0.03  0.05  0.11  -0.17 -0.01 -0.20  0.04  0.01  0.00 -0.05  0.05 -0.07  0.05 -0.05  0.05  
3087 HD 185414      -0.05 -0.17 -0.04  -0.14 -0.08 -0.11 -0.06 -0.06 -0.08 -0.06 -0.09 -0.18 -0.09 -0.13 -0.02  
3088 HD 185351      -0.00  0.32  0.13   0.18  0.08  0.05 -0.02  0.15  0.10  0.02  0.16  0.23  0.20  0.17  0.35  
3089 Kepler-239      0.01  0.23  0.02   0.08  0.14  0.16  0.16  0.14  0.15  0.15  0.14  0.09  0.16  0.15 -0.02  
3090 KOI-564         0.30  0.12  0.43   0.47  0.27  0.29  0.27  0.41  0.35  0.26  0.38  0.35  0.32  0.34  0.34  
3091 KOI-1924        0.24  0.57  0.36   0.53  0.22  0.30  0.31  0.34  0.31  0.21  0.33  0.41  0.35  0.38  0.66  
3092 HD 185269       0.07  0.20  0.29   0.14  0.10  0.10  0.13  0.21  0.18  0.02  0.16  0.11  0.17  0.17  0.28  
3093 Kepler-302      0.19  0.29  0.30   0.19  0.17  0.18  0.21  0.10  0.21  0.12  0.21  0.16  0.17  0.16  0.19  
3094 HIP 96561       0.03  0.06  0.10   0.04  0.05  0.06  0.12  0.06  0.09  0.07  0.09  0.08  0.08  0.07  0.07  
3095 KOI-6          -0.01  0.63  0.30   0.10  0.01 -0.14  0.08  0.15  0.09  0.16  0.10  0.02  0.12  0.03  0.04  
3096 KOI-217        -0.04 -0.05 -0.17  -0.10  0.12 -0.05  0.09  0.07  0.14  0.13  0.18  0.05  0.11  0.11  0.23  
3097 KOI-881        -0.08 -0.09 -0.05  -0.09 -0.08 -0.06 -0.15  0.01 -0.00 -0.08  0.02 -0.09 -0.08 -0.11 -0.17  
3098 KOI-186         0.06  0.30  0.05   0.13  0.10  0.01  0.23  0.17  0.18  0.14  0.17  0.09  0.16  0.17  0.40  
3099 KOI-2012       -0.03 -0.33  0.13  -0.07  0.01 -0.03  0.03  0.06  0.05  0.09  0.09 -0.00  0.05 -0.02  0.21  
3100 KOI-99         -0.08 -0.15  0.05  -0.22 -0.12 -0.07 -0.10 -0.18 -0.07 -0.12 -0.31 -0.42 -0.28 -0.20 -0.42  
3101 KOI-2720       -0.07  0.02  0.04  -0.16 -0.13 -0.18 -0.10 -0.07 -0.04 -0.10 -0.11 -0.28 -0.09 -0.13 -0.09  
3102 HD 186306      -0.30 -0.53 -0.01  -0.51 -0.35 -0.33 -0.35 -0.42 -0.33 -0.40 -0.57 -0.77 -0.53 -0.51 -0.50  
3103 KOI-364         0.21  0.26  0.26   0.27  0.22  0.26  0.24  0.23  0.21  0.19  0.22  0.28  0.23  0.25  0.21  
3104 KOI-7016        0.17  0.10  0.14   0.24  0.15  0.22  0.16  0.14  0.12  0.15  0.22  0.23  0.19  0.19  0.09  
3105 KOI-64         -0.10  0.06 -0.04  -0.07 -0.05 -0.03 -0.07  0.01 -0.01 -0.04  0.00 -0.00  0.02 -0.01  0.05  
3106 HD 187013      -0.11  0.20  0.18  -0.11 -0.02 -0.11  0.02  0.13  0.15  0.02  0.02 -0.35  0.04 -0.06  0.09  
3107 KOI-771         0.12 -0.01 -0.02   0.14  0.12  0.20  0.11  0.16  0.26  0.30  0.14  0.32  0.16  0.17 -0.14  
3108 Kepler-171      0.14  0.05  0.33   0.08  0.10  0.35  0.01  0.14  0.20  0.26  0.10  0.10  0.14  0.07  0.30  
3109 KOI-145        -0.19  0.16 -0.07  -0.05 -0.02  0.02 -0.13 -0.03  0.01 -0.08  0.00  0.12  0.06  0.05  0.03  
3110 KOI-174        -0.00 -0.35 -0.02  -0.09 -0.07  0.05  0.03 -0.11 -0.06 -0.09 -0.32 -0.35 -0.21 -0.19 -0.49  
3111 Kepler-6        0.25  0.38  0.25   0.38  0.26  0.33  0.27  0.28  0.27  0.23  0.27  0.32  0.27  0.32  0.20  
3112 KOI-2290       -0.30 -0.62 -0.35  -0.22 -0.22 -0.23 -0.20 -0.25 -0.20 -0.22 -0.31 -0.37 -0.28 -0.28 -0.43  
3113 KOI-265         0.11  0.13  0.18   0.14  0.14  0.12  0.16  0.19  0.14  0.11  0.17  0.16  0.18  0.17  0.21  
3114 Kepler-96      -0.00 -0.09 -0.02  -0.08  0.01 -0.02  0.02  0.07  0.03  0.04  0.06 -0.03  0.05 -0.01  0.12  
3115 Kepler-11       0.07 -0.04  0.04   0.05  0.07  0.09  0.04  0.06  0.10  0.10  0.08  0.05  0.07  0.06  0.06  
3116 HD 187637      -0.04  0.07  0.07  -0.10 -0.07 -0.17 -0.02 -0.02  0.00 -0.01 -0.05 -0.24 -0.04 -0.12 -0.03  
3117 Kepler-99       0.28  0.13  0.20   0.42  0.24  0.28  0.28  0.30  0.25  0.23  0.23  0.30  0.27  0.30  0.15  
3118 KOI-365        -0.18 -0.23 -0.10  -0.19 -0.14 -0.16 -0.15 -0.15 -0.14 -0.15 -0.16 -0.23 -0.17 -0.20 -0.16  
3119 Kepler-309      0.11  0.39  0.06   0.33  0.27  0.26  0.22  0.29  0.28  0.26  0.26  0.30  0.29  0.33  0.10  
3120 KOI-1120        0.01  0.26  0.26   0.06 -0.00  0.21  0.00  0.09  0.06 -0.04  0.04  0.17  0.08  0.07  0.13  
3121 KOI-3086       -0.06 -0.08  0.08  -0.19 -0.19 -0.18 -0.19 -0.22 -0.19 -0.21 -0.16 -0.23 -0.28 -0.26 -0.20  
3122 Kepler-315     -0.22 -0.15 -0.13  -0.30 -0.25 -0.28 -0.23 -0.26 -0.20 -0.17 -0.34 -0.41 -0.31 -0.36 -0.39  
3123 Kepler-18       0.18  0.27  0.19   0.28  0.18  0.22  0.23  0.19  0.19  0.20  0.20  0.27  0.21  0.23  0.12  
3124 Kepler-223     -0.02 -0.14  0.31   0.36  0.19  0.15  0.14  0.15  0.09  0.05  0.32  0.13  0.18  0.26  0.46  
3125 KOI-5236       -0.15 -0.26 -0.09  -0.25 -0.20 -0.27 -0.17 -0.15 -0.19  0.08 -0.22 -0.39 -0.20 -0.26 -0.17  
3126 KOI-1546                           0.17  0.22        0.26 -0.00  0.19        0.17 -0.02  0.14  0.14  0.24  
3127 KOI-433         0.21  0.15  0.35   0.13  0.13  0.15  0.13  0.10  0.16  0.13  0.11  0.10  0.12  0.14  0.08  
3128 KOI-8          -0.08 -0.18 -0.01  -0.17 -0.13 -0.17 -0.10 -0.06 -0.11 -0.00 -0.08 -0.21 -0.08 -0.17 -0.04  
3129 HD 188386      -0.18  0.13 -0.07  -0.04 -0.02  0.01 -0.11  0.07  0.04 -0.03  0.04  0.10  0.09  0.07  0.26  
3130 Kepler-48       0.15  0.23  0.15   0.29  0.19  0.26  0.22  0.20  0.21  0.22  0.19  0.25  0.21  0.23  0.07  
3131 Kepler-5        0.02  0.19  0.22   0.03  0.00 -0.14  0.07  0.15  0.12  0.10  0.12 -0.09  0.11  0.01  0.11  
3132 HD 189733       0.04 -0.02  0.07   0.05  0.01  0.04  0.06  0.10  0.05  0.05  0.06  0.06  0.07  0.03 -0.01  
3133 Kepler-106     -0.08 -0.11 -0.07  -0.16 -0.09 -0.13 -0.11 -0.09 -0.07 -0.09 -0.11 -0.23 -0.11 -0.14 -0.10  
3134 HD 190571      -0.40 -0.13 -0.25  -0.30 -0.25 -0.25 -0.36 -0.22 -0.22 -0.28 -0.26 -0.29 -0.22 -0.22 -0.05  
3135 HD 190412      -0.23 -0.20 -0.20  -0.21 -0.21 -0.15 -0.20 -0.17 -0.20 -0.15 -0.24 -0.33 -0.25 -0.26 -0.23  
3136 HD 191359      -0.18  0.17 -0.06  -0.03 -0.03 -0.02 -0.16  0.04  0.01 -0.04  0.03  0.14  0.08  0.08  0.26  
3137 HD 355183       0.09  0.27  0.17   0.18  0.09  0.10  0.11  0.13  0.11  0.07  0.12  0.14  0.12  0.13  0.15  
3138 HD 192153      -0.30 -0.18 -0.18  -0.27 -0.20 -0.23 -0.28 -0.17 -0.18 -0.24 -0.23 -0.25 -0.19 -0.21 -0.01  
3139 HD 192699      -0.34 -0.08 -0.14  -0.26 -0.18 -0.20 -0.29 -0.11 -0.17 -0.25 -0.15 -0.20 -0.11 -0.15  0.14  
3140 HD 193342      -0.08  0.28  0.06   0.05  0.03  0.05 -0.05  0.12  0.07 -0.01  0.11  0.20  0.16  0.13  0.29  
3141 HD 193391      -0.09  0.37  0.01   0.22  0.04  0.04 -0.02  0.20  0.13  0.05  0.20  0.29  0.26  0.23  0.55  
3142 TrES-5          0.18  0.06  0.24   0.32  0.19  0.11  0.20  0.30  0.26  0.27  0.22  0.29  0.29  0.27  0.13  
3143 HD 193690       0.13  0.26  0.10   0.28  0.15  0.18  0.21  0.19  0.17  0.18  0.20  0.26  0.20  0.22  0.11  
3144 HD 194110      -0.29 -0.08 -0.15  -0.24 -0.15 -0.20 -0.25 -0.10 -0.13 -0.18 -0.14 -0.17 -0.10 -0.14  0.06  
3145 HD 195034      -0.01 -0.05  0.02  -0.07 -0.02 -0.03  0.00  0.00 -0.01  0.00  0.00 -0.04 -0.00 -0.03  0.03  
3146 HD 195787      -0.25  0.16 -0.13  -0.13 -0.09 -0.09 -0.18 -0.05 -0.08 -0.13 -0.08 -0.03 -0.02 -0.04  0.27  
3147 WASP-2          0.08  0.04  0.12   0.13  0.10  0.16  0.13  0.11  0.11  0.13  0.11  0.09  0.11  0.12 -0.01  
3148 HD 195824      -0.28  0.01 -0.17  -0.17 -0.09 -0.11 -0.20 -0.03 -0.06 -0.14 -0.05 -0.04 -0.02 -0.06  0.19  
3149 HD 196124      -0.07 -0.23 -0.11  -0.05 -0.03 -0.01 -0.03 -0.03 -0.03 -0.01 -0.07 -0.13 -0.06 -0.06 -0.32  
3150 HD 196645      -0.22  0.00 -0.08  -0.14 -0.09 -0.11 -0.18 -0.05 -0.07 -0.13 -0.08 -0.05 -0.05 -0.07  0.10  
3151 HD 196676      -0.09  0.19 -0.01   0.08  0.05  0.13 -0.06  0.11  0.11  0.02  0.12  0.27  0.18  0.18  0.24  
3152 HD 197162      -0.22 -0.05  0.11  -0.27 -0.19 -0.08 -0.29 -0.20 -0.10 -0.24 -0.34 -0.35 -0.27 -0.22 -0.13  
3153 HD 197076      -0.05 -0.22 -0.01  -0.10 -0.09 -0.08 -0.06 -0.01 -0.08 -0.07 -0.09 -0.22 -0.09 -0.15 -0.02  
3154 HD 199255      -0.26  0.04 -0.08  -0.15 -0.11 -0.10 -0.22 -0.06 -0.10 -0.17 -0.10 -0.09 -0.05 -0.06  0.08  
3155 HD 199260      -0.08  0.50  0.16  -0.05 -0.04 -0.31  0.03  0.07  0.11  0.16  0.06 -0.13  0.05 -0.07 -0.00  
3156 HD 199381      -0.06  0.32 -0.00   0.13  0.07  0.15 -0.06  0.12  0.10  0.03  0.13  0.29  0.17  0.18  0.17  
3157 HD 199580      -0.19  0.12 -0.10  -0.05 -0.03  0.01 -0.14 -0.00  0.02 -0.05 -0.00  0.09  0.04  0.03  0.09  
3158 HD 200081      -0.31  0.31 -0.15   0.05 -0.15  0.09 -0.03 -0.03  0.02 -0.02 -0.02 -0.03  0.03  0.04  0.26  
3159 HD 200491      -0.18  0.30 -0.08   0.08 -0.04 -0.06 -0.13  0.10  0.04 -0.06  0.10  0.12  0.16  0.09  0.51  
3160 HD 200964      -0.32 -0.00 -0.15  -0.18 -0.16 -0.15 -0.25 -0.09 -0.11 -0.19 -0.13 -0.13 -0.07 -0.11  0.12  
3161 HD 201651      -0.24 -0.33 -0.12  -0.32 -0.21 -0.20 -0.19 -0.24 -0.21 -0.24 -0.29 -0.38 -0.28 -0.28 -0.30  
3162 HD 201924      -0.00  0.01  0.02  -0.01  0.04  0.09  0.04  0.04  0.05  0.06  0.04  0.02  0.05  0.03 -0.04  
3163 HD 202568      -0.32 -0.02 -0.17  -0.18 -0.14 -0.12 -0.25 -0.09 -0.10 -0.16 -0.13 -0.09 -0.09 -0.10  0.05  
3164 HD 202867      -0.23 -0.13 -0.13  -0.18 -0.10 -0.12 -0.20 -0.04 -0.06 -0.13 -0.09 -0.09 -0.05 -0.09  0.14  
3165 HD 203030      -0.04 -0.17  0.04  -0.12 -0.03 -0.03  0.01  0.13  0.06  0.05  0.06 -0.05  0.08 -0.04  0.10  
3166 HD 203471      -0.10  0.02  0.04  -0.13 -0.08 -0.12 -0.13  0.01 -0.01 -0.11 -0.04 -0.10 -0.02 -0.07  0.09  
3167 HD 203473       0.15  0.26  0.21   0.27  0.15  0.21  0.18  0.19  0.18  0.14  0.17  0.21  0.19  0.22  0.14  
3168 HD 204814      -0.09 -0.14  0.12  -0.16 -0.09 -0.02 -0.11 -0.16 -0.08 -0.12 -0.25 -0.34 -0.23 -0.20 -0.26  
3169 HD 205163       0.01  0.51  0.23   0.30  0.06  0.10  0.00  0.24  0.16  0.08  0.24  0.30  0.29  0.26  0.61  
3170 HD 205855       0.02 -0.02  0.04   0.04  0.05  0.07  0.07  0.06  0.07  0.08  0.07  0.06  0.07  0.05 -0.05  
3171 HD 205905       0.12  0.14  0.09   0.12  0.12  0.12  0.13  0.17  0.13  0.16  0.17  0.17  0.16  0.15  0.13  
3172 HD 207897      -0.09 -0.16 -0.05  -0.10 -0.07 -0.07 -0.04 -0.06 -0.06 -0.04 -0.07 -0.10 -0.07 -0.08 -0.06  
3173 HD 206658       0.09  0.14  0.13   0.14  0.09  0.12  0.11  0.11  0.09  0.07  0.10  0.13  0.10  0.12  0.06  
3174 HD 206610       0.02  0.36  0.09   0.22  0.13  0.22  0.03  0.17  0.16  0.10  0.19  0.36  0.22  0.25  0.22  
3175 HD 206635      -0.11 -0.15  0.11  -0.16 -0.07 -0.00 -0.14 -0.11 -0.01 -0.11 -0.22 -0.26 -0.18 -0.13 -0.17  
3176 HD 206993      -0.10  0.06  0.01  -0.00 -0.01  0.03 -0.08  0.04  0.02 -0.05  0.04  0.10  0.07  0.07  0.26  
3177 HD 207485       0.00 -0.00  0.05  -0.04 -0.03 -0.04  0.02  0.10  0.03  0.06  0.09  0.03  0.08 -0.00  0.14  
3178 HD 207077      -0.48 -0.22 -0.23  -0.39 -0.33 -0.35 -0.44 -0.28 -0.29 -0.39 -0.38 -0.45 -0.31 -0.34 -0.17  
3179 HD 207839       0.14  0.21  0.12   0.27  0.18  0.25  0.22  0.24  0.21  0.22  0.22  0.26  0.23  0.25  0.17  
3180 HD 207992      -0.11 -0.18  0.12  -0.16 -0.09 -0.01 -0.11 -0.17 -0.08 -0.13 -0.27 -0.40 -0.27 -0.22 -0.29  
3181 HD 207832       0.08  0.07  0.08   0.13  0.11  0.13  0.14  0.15  0.15  0.16  0.15  0.14  0.14  0.13  0.12  
3182 HD 208038      -0.00 -0.19  0.03  -0.10 -0.07 -0.07  0.01  0.04 -0.01 -0.03  0.01 -0.05  0.01 -0.08  0.09  
3183 HD 208585      -0.25  0.13 -0.13  -0.08 -0.05 -0.03 -0.14  0.03  0.00 -0.05  0.01  0.07  0.05  0.04  0.25  
3184 HD 208880      -0.09 -0.13  0.00  -0.10 -0.04 -0.03 -0.02 -0.05 -0.04 -0.04 -0.05 -0.08 -0.05 -0.07  0.02  
3185 HD 209599      -0.12 -0.23 -0.01  -0.18 -0.08 -0.10 -0.07 -0.09 -0.09 -0.10 -0.10 -0.18 -0.11 -0.13 -0.01  
3186 BD-21 6162     -0.22 -0.03 -0.22  -0.24 -0.26 -0.47 -0.29 -0.28 -0.23 -0.43 -0.30 -0.50 -0.31 -0.33 -0.31  
3187 HD 210144       0.09  0.11  0.09   0.16  0.11  0.17  0.11  0.10  0.10  0.11  0.10  0.12  0.10  0.11  0.04  
3188 HD 210027      -0.38  0.15  0.06  -0.14 -0.01 -0.28  0.00 -0.02  0.11 -0.07 -0.04 -0.21 -0.02 -0.04  0.14  
3189 HD 210373      -0.11  0.31 -0.05   0.18  0.08  0.13 -0.02  0.16  0.13  0.06  0.16  0.29  0.21  0.20  0.32  
3190 HD 210521      -0.24  0.08 -0.12  -0.15 -0.07 -0.11 -0.18 -0.01 -0.04 -0.12 -0.04 -0.03  0.00 -0.04  0.21  
3191 HD 210702      -0.05  0.31  0.09   0.08  0.07  0.08 -0.04  0.12  0.10  0.03  0.13  0.23  0.17  0.15  0.31  
3192 EPIC206245553   0.03  0.02 -0.00   0.02  0.02  0.00 -0.01  0.06  0.07  0.03  0.08 -0.05  0.03  0.02  0.09  
3193 HD 212733       0.14  0.23  0.14   0.24  0.16  0.20  0.17  0.15  0.17  0.20  0.17  0.20  0.18  0.18  0.09  
3194 HD 212771      -0.25  0.00 -0.09  -0.17 -0.08 -0.11 -0.20 -0.03 -0.05 -0.12 -0.07 -0.07 -0.04 -0.05  0.16  
3195 EPIC206432863  -0.03  0.13  0.06   0.08 -0.01  0.05  0.02  0.14  0.08  0.06  0.03 -0.03  0.04 -0.01 -0.30  
3196 HD 213278      -0.32 -0.05 -0.11  -0.24 -0.20 -0.22 -0.29 -0.17 -0.17 -0.29 -0.23 -0.29 -0.20 -0.22 -0.12  
3197 EPIC206247743   0.30  0.40  0.35   0.55  0.35  0.46  0.31  0.39  0.36  0.32  0.42  0.57  0.43  0.49  0.34  
3198 EPIC206038483   0.16  0.15  0.20   0.16  0.18  0.26  0.15  0.20  0.21  0.19  0.18  0.12  0.18  0.20  0.17  
3199 HD 214823       0.04  0.21  0.25   0.10  0.04  0.03  0.09  0.17  0.11 -0.01  0.11  0.06  0.14  0.12  0.20  
3200 HD 215032       0.11  0.02  0.08   0.06  0.14  0.13  0.12  0.19  0.15  0.08  0.16  0.13  0.17  0.15  0.24  
3201 HD 215049      -0.08  0.09  0.02  -0.04 -0.00  0.01 -0.06  0.05  0.04 -0.03  0.03  0.06  0.06  0.05  0.19  
3202 HD 215274       0.17  0.27  0.18   0.27  0.17  0.20  0.22  0.24  0.18  0.22  0.24  0.28  0.22  0.23  0.17  
3203 HD 215500      -0.22 -0.26 -0.16  -0.25 -0.19 -0.17 -0.18 -0.20 -0.20 -0.20 -0.23 -0.31 -0.23 -0.24 -0.22  
3204 HD 215549      -0.11 -0.07  0.19  -0.18 -0.11 -0.01 -0.21 -0.15 -0.01 -0.15 -0.28 -0.33 -0.24 -0.16 -0.17  
3205 HD 215704       0.10  0.21  0.11   0.22  0.12  0.19  0.15  0.13  0.14  0.15  0.15  0.19  0.15  0.16  0.11  
3206 HD 216520      -0.15 -0.24 -0.11  -0.17 -0.11 -0.11 -0.11 -0.14 -0.11 -0.11 -0.16 -0.21 -0.16 -0.15 -0.24  
3207 HD 215908      -0.37 -0.04 -0.17  -0.28 -0.24 -0.26 -0.34 -0.20 -0.20 -0.29 -0.25 -0.29 -0.20 -0.22 -0.01  
3208 HD 216191      -0.01 -0.02  0.03   0.02  0.02  0.05  0.02 -0.00  0.02  0.03  0.00 -0.00 -0.00  0.00 -0.08  
3209 HIP 113026      0.31  0.07  0.26   0.31  0.14  0.18  0.26  0.30  0.18  0.16  0.16  0.24  0.24  0.23  0.01  
3210 HD 216722      -0.19  0.14 -0.06  -0.01 -0.03  0.06 -0.15  0.03  0.03 -0.04  0.01  0.13  0.07  0.08  0.13  
3211 HIP 113207      0.21  0.27  0.26   0.25  0.19  0.28  0.21  0.24  0.22  0.20  0.23  0.29  0.25  0.25  0.18  
3212 HD 216834      -0.36 -0.10 -0.16  -0.31 -0.25 -0.24 -0.34 -0.22 -0.21 -0.28 -0.28 -0.32 -0.23 -0.24 -0.09  
3213 HD 217496      -0.21  0.10 -0.09  -0.12 -0.08 -0.10 -0.19 -0.05 -0.08 -0.12 -0.05 -0.00 -0.01 -0.04  0.13  
3214 HD 217591      -0.31  0.04 -0.14  -0.13 -0.13 -0.16 -0.24 -0.08 -0.10 -0.18 -0.11 -0.10 -0.07 -0.09  0.10  
3215 HD 217681       0.02  0.31  0.06   0.18  0.15  0.18  0.05  0.19  0.16  0.11  0.21  0.34  0.24  0.24  0.27  
3216 HD 217850       0.25  0.27  0.29   0.27  0.26  0.35  0.26  0.27  0.28  0.25  0.26  0.27  0.26  0.30  0.16  
3217 HD 218445       0.21  0.26  0.25   0.26  0.21  0.25  0.20  0.21  0.20  0.18  0.22  0.28  0.24  0.25  0.22  
3218 BD+37 4783     -0.44  0.40  0.25  -0.11 -0.05 -0.30 -0.06  0.03  0.05 -0.19 -0.01 -0.40  0.01 -0.16  0.07  
3219 BD+37 4784     -0.15 -0.25 -0.01  -0.28 -0.16 -0.12 -0.15 -0.17 -0.07 -0.12 -0.24 -0.42 -0.23 -0.25 -0.30  
3220 HD 218935      -0.27  0.10 -0.17  -0.06 -0.05 -0.04 -0.16  0.03  0.01 -0.05  0.01  0.07  0.06  0.04  0.28  
3221 HD 219428       0.11  0.27  0.16   0.15  0.13  0.11  0.15  0.18  0.15  0.15  0.19  0.20  0.18  0.19  0.16  
3222 HD 219498      -0.10 -0.13  0.02  -0.15 -0.10 -0.13 -0.07  0.04 -0.02 -0.02 -0.02 -0.13 -0.02 -0.13  0.02  
3223 HD 219623       0.03  0.14  0.19   0.06  0.08  0.07  0.10  0.14  0.11  0.12  0.11  0.04  0.12  0.08  0.11  
3224 HD 219553       0.05  0.47  0.11   0.32  0.17  0.24  0.05  0.21  0.19  0.12  0.23  0.43  0.28  0.30  0.32  
3225 HD 219781       0.11  0.13  0.15   0.14  0.10  0.15  0.12  0.10  0.09  0.10  0.11  0.15  0.11  0.12  0.03  
3226 HD 219828       0.11  0.16  0.23   0.19  0.14  0.21  0.15  0.18  0.17  0.14  0.16  0.19  0.18  0.19  0.17  
3227 HD 220122      -0.31  0.03 -0.14  -0.17 -0.20 -0.15 -0.31 -0.04 -0.06 -0.20 -0.10 -0.05 -0.01 -0.02  0.35  
3228 HD 220554      -0.09 -0.14  0.14  -0.16 -0.07  0.03 -0.11 -0.09  0.02 -0.09 -0.20 -0.35 -0.20 -0.14 -0.14  
3229 HD 220952      -0.17  0.22 -0.06  -0.04  0.00  0.05 -0.08  0.08  0.05 -0.03  0.07  0.16  0.11  0.11  0.28  
3230 HD 221504       0.19  0.35  0.23   0.31  0.20  0.26  0.19  0.29  0.25  0.18  0.27  0.34  0.29  0.29  0.29  
3231 WASP-4         -0.02 -0.05 -0.02  -0.00 -0.01  0.05  0.00  0.04  0.06  0.08  0.03 -0.00  0.00 -0.03  0.06  
3232 HD 221822      -0.32 -0.47 -0.17  -0.44 -0.27 -0.28 -0.30 -0.32 -0.28 -0.32 -0.38 -0.51 -0.37 -0.37 -0.42  
3233 HD 221851      -0.07 -0.19 -0.02  -0.12 -0.06 -0.07 -0.05 -0.01 -0.03 -0.03 -0.04 -0.08 -0.03 -0.08 -0.02  
3234 HD 222038       0.21  0.28  0.27   0.29  0.21  0.28  0.22  0.20  0.20  0.19  0.21  0.27  0.22  0.25  0.16  
3235 HD 222089      -0.06  0.33  0.06   0.11  0.07  0.10 -0.00  0.18  0.12  0.04  0.18  0.29  0.22  0.22  0.35  
3236 HIP 116838      0.65  0.61  0.63   0.79  0.54  0.57  0.58  0.55  0.51  0.47  0.52  0.60  0.58  0.64  0.34  
3237 HD 222986       0.14  0.18  0.19   0.18  0.15  0.15  0.19  0.28  0.22  0.23  0.26  0.24  0.26  0.20  0.27  
3238 HD 223627      -0.10  0.23  0.02   0.06  0.02  0.11 -0.08  0.07  0.08 -0.01  0.06  0.19  0.11  0.11  0.10  
3239 HD 240429       0.00 -0.06  0.01  -0.06  0.01  0.01  0.00  0.02  0.02  0.02  0.01 -0.03  0.01 -0.01  0.04  
3240 HD 240430       0.09 -0.01  0.09  -0.04  0.19  0.21  0.16  0.23  0.20  0.20  0.17  0.00  0.20  0.21  0.26  
3241 HD 223869      -0.08  0.24  0.02   0.07  0.04  0.12 -0.05  0.07  0.08  0.01  0.08  0.20  0.13  0.13  0.15  
3242 HD 224032       0.39  0.56  0.44   0.59  0.38  0.52  0.44  0.44  0.43  0.39  0.46  0.55  0.45  0.50  0.40  
3243 HIP 117946      0.09 -0.23  0.06  -0.02 -0.04 -0.03  0.13  0.10  0.02  0.00  0.02 -0.01  0.05 -0.02  0.00  
3244 HD 224619      -0.16 -0.19 -0.05  -0.21 -0.12 -0.12 -0.12 -0.15 -0.12 -0.19 -0.18 -0.26 -0.17 -0.19 -0.23  
3245 WASP-8          0.16  0.21  0.16   0.25  0.21  0.24  0.25  0.27  0.24  0.25  0.27  0.29  0.26  0.26  0.24  
3246 HD 224679      -0.03 -0.01  0.14  -0.03 -0.02 -0.04 -0.01  0.16  0.11 -0.04  0.09 -0.02  0.12  0.05  0.32  
3247 HD 224693       0.17  0.36  0.32   0.33  0.21  0.27  0.24  0.28  0.25  0.17  0.26  0.34  0.27  0.33  0.30  

